Quark mass effects in two-loop Higgs amplitudes

We provide two two-loop amplitudes relevant for precision Higgs physics. The first is the two-loop amplitude for Higgs boson production through gluon fusion with exact dependence on the top quark mass up to squared order in the dimensional regulator $\epsilon$. The second result we provide is the two-loop amplitude for the decay of a Higgs boson into a pair of massive bottom quarks through the Higgs-to-gluon coupling in the infinite top mass limit. Both amplitudes are computed by finding canonical bases of master integrals, which we evaluate explicitly in terms of harmonic polylogarithms. We obtain the bare, renormalized and IR-subtracted amplitude and provide the results in terms of building blocks suitable to changing renormalization schemes.

==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/bare_amplitudes/one_loop/Myb1Bare.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-1), (I*mmq*(-1 + Nc^2)*(1 + xB)^2)/(Nc*xB) + 
   ((I/2)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{0}, xB])/
    (Nc*(-1 + xB)*xB)}, 
 {1, ((-I/12)*mmq*(-1 + Nc^2)*(1 + xB)*(-18*(-1 + xB^2) + Pi^2*(1 + xB^2)))/
    (Nc*(-1 + xB)*xB) + (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{-2}, xB])/
    (Nc*(-1 + xB)*xB) - ((I/4)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
     HPL[{0}, xB]^2)/(Nc*(-1 + xB)*xB) - 
   ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB])/(Nc*xB) + 
   HPL[{0}, xB]*(((-I)*mmq*(-1 + Nc^2)*(1 + xB)*(-1 + xB*(2 + xB)))/
      (Nc*(-1 + xB)*xB) - (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
       HPL[{-1}, xB])/(Nc*(-1 + xB)*xB) - 
     (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{1}, xB])/
      (Nc*(-1 + xB)*xB))}, 
 {eps, (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{-3}, xB])/
    (Nc*(-1 + xB)*xB) + (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
     HPL[{-1}, xB]^2*HPL[{0}, xB])/(Nc*(-1 + xB)*xB) + 
   ((I/12)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{0}, xB]^3)/
    (Nc*(-1 + xB)*xB) + ((I/6)*mmq*(-1 + Nc^2)*(1 + xB)*
     (-18*(-1 + xB^2) + Pi^2*(1 + xB^2))*HPL[{1}, xB])/(Nc*(-1 + xB)*xB) + 
   ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB]^2)/(Nc*xB) + 
   HPL[{0}, xB]^2*(((I/2)*mmq*(-1 + Nc^2)*(1 + xB)*(-1 + xB*(2 + xB)))/
      (Nc*(-1 + xB)*xB) + ((I/2)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
       HPL[{1}, xB])/(Nc*(-1 + xB)*xB)) + 
   HPL[{-2}, xB]*(((-4*I)*mmq*(-1 + Nc^2)*(1 + xB))/(Nc*(-1 + xB)) - 
     ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{-1}, xB])/
      (Nc*(-1 + xB)*xB) - (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
       HPL[{0}, xB])/(Nc*(-1 + xB)*xB) - ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)*
       (1 + xB^2)*HPL[{1}, xB])/(Nc*(-1 + xB)*xB)) + 
   HPL[{0}, xB]*(((I/24)*mmq*(-1 + Nc^2)*(1 + xB)*(Pi^2*(1 + xB^2) - 
        24*(-2 + 3*xB + xB^2)))/(Nc*(-1 + xB)*xB) + 
     ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)*(-1 + xB*(2 + xB))*HPL[{1}, xB])/
      (Nc*(-1 + xB)*xB) + (I*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
       HPL[{1}, xB]^2)/(Nc*(-1 + xB)*xB)) + 
   HPL[{-1}, xB]*(((I/6)*mmq*(-1 + Nc^2)*Pi^2*(1 + xB)*(1 + xB^2))/
      (Nc*(-1 + xB)*xB) + ((I/2)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
       HPL[{0}, xB]^2)/(Nc*(-1 + xB)*xB) + HPL[{0}, xB]*
      (((4*I)*mmq*(-1 + Nc^2)*(1 + xB))/(Nc*(-1 + xB)) + 
       ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*HPL[{1}, xB])/
        (Nc*(-1 + xB)*xB))) + ((2*I)*mmq*(-1 + Nc^2)*(1 + xB)*(1 + xB^2)*
     HPL[{-2, -1}, xB])/(Nc*(-1 + xB)*xB) + 
   ((I/12)*mmq*(-1 + Nc^2)*(1 + xB)*(Pi^2*(-1 + 4*xB + xB^2) - 
      12*(3 + xB^2*(-3 + Zeta[3]) + Zeta[3])))/(Nc*(-1 + xB)*xB)}, 
 {eps^2, ALARM[mYB1, 2]}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/bare_amplitudes/one_loop/Myt1Bare.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-1), (((-3*I)/4)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2)/(Nc*xB)}, 
 {1, ((-I/6)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)*(Pi^2*(-1 + xB) + 6*(1 + xB)))/
    (Nc*xB) + (((3*I)/4)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{0}, xB])/
    (Nc*xB) - ((I/8)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{0}, xB]^2)/
    (Nc*xB) + (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB])/
    (Nc*xB) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{2}, xB])/
    (Nc*xB)}, {eps, ((-I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{-3}, xB])/
    (Nc*xB) - ((I/4)*mmq^(3/2)*(-1 + Nc^2)*(2 + xB*(3 + xB*(6 + xB)))*
     HPL[{0}, xB]^2)/(Nc*xB*(1 + xB)) + 
   ((I/12)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{0}, xB]^3)/(Nc*xB) + 
   (I*mmq^(3/2)*(-1 + Nc^2)*(1 + 6*xB + xB^2)*HPL[{1}, xB])/(Nc*xB) - 
   (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB]^2)/(Nc*xB) + 
   ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)^3*HPL[{2}, xB])/(Nc*xB*(1 + xB)) + 
   HPL[{0}, xB]*(((I/24)*mmq^(3/2)*(-1 + Nc^2)*(5*Pi^2*(-1 + xB^2) + 
        12*(1 + 6*xB + xB^2)))/(Nc*xB) + 
     ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{-2}, xB])/(Nc*xB) - 
     (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB])/(Nc*xB) + 
     ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + xB)*HPL[{2}, xB])/(Nc*xB)) + 
   HPL[{-1}, xB]*(((-I/3)*mmq^(3/2)*(-1 + Nc^2)*Pi^2*(-1 + xB^2))/(Nc*xB) - 
     ((I/4)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{0}, xB]^2)/(Nc*xB) - 
     (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{2}, xB])/(Nc*xB)) + 
   (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{-2, 1}, xB])/(Nc*xB) + 
   (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{2, -1}, xB])/(Nc*xB) + 
   (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{2, 1}, xB])/(Nc*xB) + 
   ((I/48)*mmq^(3/2)*(-1 + Nc^2)*(Pi^2*(-11 + 15*xB - 33*xB^2 + 5*xB^3) - 
      12*(1 + xB)^2*(8 - 5*Zeta[3] + xB*(8 + 5*Zeta[3]))))/(Nc*xB*(1 + xB))}, 
 {eps^2, ALARM[mYT1, 2]}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/bare_amplitudes/one_loop/Myt1UVm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-1), (((-3*I)/4)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2)/(Nc*xB)}, 
 {1, ((-I/6)*mmq^(3/2)*(-1 + Nc^2)*Pi^2*(-1 + xB)*(1 + 6*xB + xB^2))/
    (Nc*xB*(1 + xB)) + (I*mmq^(3/2)*(-1 + Nc^2)*(1 + 4*xB + xB^2)*
     HPL[{0}, xB])/(Nc*xB) - ((I/8)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*
     (1 + 6*xB + xB^2)*HPL[{0}, xB]^2)/(Nc*xB*(1 + xB)) + 
   ((2*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + 4*xB + xB^2)*HPL[{1}, xB])/(Nc*xB) - 
   ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*HPL[{2}, xB])/
    (Nc*xB*(1 + xB))}, 
 {eps, ((-I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*
     HPL[{-3}, xB])/(Nc*xB*(1 + xB)) - 
   ((I/8)*mmq^(3/2)*(-1 + Nc^2)*(7 + 19*xB + 21*xB^2 + xB^3)*HPL[{0}, xB]^2)/
    (Nc*xB*(1 + xB)) + ((I/12)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*
     (1 + 6*xB + xB^2)*HPL[{0}, xB]^3)/(Nc*xB*(1 + xB)) - 
   ((2*I)*mmq^(3/2)*(-1 + Nc^2)*(1 - 4*xB + xB^2)*HPL[{1}, xB])/(Nc*xB) - 
   ((2*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + 4*xB + xB^2)*HPL[{1}, xB]^2)/(Nc*xB) + 
   ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(3 + 2*xB + 3*xB^2)*HPL[{2}, xB])/
    (Nc*xB*(1 + xB)) + HPL[{0}, xB]*
    (((I/24)*mmq^(3/2)*(-1 + Nc^2)*(-24*(1 - 3*xB - 3*xB^2 + xB^3) + 
        5*Pi^2*(-1 - 5*xB + 5*xB^2 + xB^3)))/(Nc*xB*(1 + xB)) + 
     ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*HPL[{-2}, xB])/
      (Nc*xB*(1 + xB)) - ((2*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + 4*xB + xB^2)*
       HPL[{1}, xB])/(Nc*xB) + ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*
       (1 + 6*xB + xB^2)*HPL[{2}, xB])/(Nc*xB*(1 + xB))) + 
   HPL[{-1}, xB]*(((-I/3)*mmq^(3/2)*(-1 + Nc^2)*Pi^2*(-1 + xB)*
       (1 + 6*xB + xB^2))/(Nc*xB*(1 + xB)) - 
     ((I/4)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*HPL[{0}, xB]^2)/
      (Nc*xB*(1 + xB)) - (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*
       HPL[{2}, xB])/(Nc*xB*(1 + xB))) + 
   (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*HPL[{-2, 1}, xB])/
    (Nc*xB*(1 + xB)) + (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*
     HPL[{2, -1}, xB])/(Nc*xB*(1 + xB)) + 
   (I*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + 6*xB + xB^2)*HPL[{2, 1}, xB])/
    (Nc*xB*(1 + xB)) + ((I/48)*mmq^(3/2)*(-1 + Nc^2)*
     (Pi^2*(-29 - 23*xB - 39*xB^2 + 19*xB^3) - 
      12*(4 + xB*(12 - 25*Zeta[3]) - 5*Zeta[3] + xB^3*(4 + 5*Zeta[3]) + 
        xB^2*(12 + 25*Zeta[3]))))/(Nc*xB*(1 + xB))}, 
 {eps^2, ALARM[mYT1MassCT, 2]}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/bare_amplitudes/tree_level/Myb0Bare.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1, ((I/2)*mmq*(1 + xB)^2)/xB}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/bare_amplitudes/two_loop/Myt2Bare.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-3), 0}, {eps^(-2), 
  ((-I/4)*mmq^(3/2)*(6 + 2*Nc - 23*Nc^2 - 2*Nc^3 + 17*Nc^4)*(1 + xB)^2)/
    (Nc^2*xB) - (((3*I)/4)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*
     HPL[{0}, xB])/(Nc^2*(-1 + xB)*xB)}, 
 {eps^(-1), ((-I/144)*mmq^(3/2)*(-1 + Nc^2)*(-423*(-1 + xB)*(1 + xB)^3 - 
      6*Pi^2*(5 + 18*xB - 70*xB^2 + 18*xB^3 + 5*xB^4) - 
      4*Nc*(-1 + xB)*(1 + xB)^2*(8*Pi^2*(-1 + xB) + 63*(1 + xB)) + 
      Nc^2*(2061*(-1 + xB)*(1 + xB)^3 + 2*Pi^2*(103 + 54*xB - 386*xB^2 + 
          54*xB^3 + 103*xB^4))))/(Nc^2*xB*(-1 + xB^2)) - 
   (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*HPL[{-2}, xB])/
    (Nc^2*(-1 + xB)*xB) + (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*
     (1 + xB^2)*HPL[{-1}, xB]*HPL[{0}, xB])/(Nc^2*(-1 + xB)*xB) - 
   ((I/24)*mmq^(3/2)*(-1 + Nc^2)*(-4*Nc*(-1 + xB^2)^2 + 
      Nc^2*(1 - 36*xB - 146*xB^2 - 36*xB^3 + xB^4) + 
      3*(7 + 12*xB + 34*xB^2 + 12*xB^3 + 7*xB^4))*HPL[{0}, xB]^2)/
    (Nc^2*xB*(-1 + xB^2)) - ((I/8)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*
     HPL[{0}, xB]^3)/(Nc^2*xB) + ((I/4)*mmq^(3/2)*(-1 + Nc^2)*
     (-8*Nc*(1 + xB)^2 - 3*(9 + 26*xB + 9*xB^2) + 
      Nc^2*(71 + 166*xB + 71*xB^2))*HPL[{1}, xB])/(Nc^2*xB) - 
   ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(-2*Nc*(1 + xB)^2 - 
      3*(1 + 5*xB + xB^2) + Nc^2*(14 + 37*xB + 14*xB^2))*HPL[{2}, xB])/
    (Nc^2*xB*(1 + xB)) + HPL[{0}, xB]*
    (((-I/24)*mmq^(3/2)*(-1 + Nc^2)*(24*Nc*(-1 + xB)*(1 + xB)^2 - 
        4*Pi^2*(-1 + xB - xB^2 + xB^3) + 3*(-35 - 35*xB + 67*xB^2 + 
          19*xB^3) + Nc^2*(3*(79 + 79*xB - 111*xB^2 - 63*xB^3) + 
          4*Pi^2*(-1 + xB - xB^2 + xB^3))))/(Nc^2*(-1 + xB)*xB) + 
     ((3*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*HPL[{1}, xB])/
      (Nc^2*(-1 + xB)*xB) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*
       HPL[{2}, xB])/(Nc^2*xB))}, 
 {1, ((6*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB^4)*HPL[{-4}, xB])/
    (Nc^2*xB*(-1 + xB^2)) - (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*
     (1 + xB^2)*HPL[{-1}, xB]^2*HPL[{0}, xB])/(Nc^2*(-1 + xB)*xB) + 
   ((I/96)*mmq^(3/2)*(-1 + Nc^2)*(15 - 31*xB^4 + 
      Nc^2*(-13 - 12*xB - 32*xB^2 - 12*xB^3 + 33*xB^4))*HPL[{0}, xB]^4)/
    (Nc^2*xB*(-1 + xB^2)) + HPL[{-3}, xB]*
    (((-I/6)*mmq^(3/2)*(-1 + Nc^2)*(-4*Nc*(-1 + xB^2)^2 + 
        3*(-15 - 28*xB + 10*xB^2 + 4*xB^3 + 5*xB^4) + 
        Nc^2*(37 + 36*xB - 74*xB^2 + 36*xB^3 + 37*xB^4)))/
      (Nc^2*xB*(-1 + xB^2)) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)*
       (9 + 7*xB^4 + Nc^2*(-1 + xB^4))*HPL[{0}, xB])/(Nc^2*xB*(-1 + xB^2))) - 
   ((I/4)*mmq^(3/2)*(-1 + Nc^2)*(-16*Nc*(1 + xB)^2 - 
      3*(19 + 62*xB + 19*xB^2) + Nc^2*(145 + 362*xB + 145*xB^2))*
     HPL[{1}, xB]^2)/(Nc^2*xB) + HPL[{0}, xB]^3*
    (((I/24)*mmq^(3/2)*(-11 - 9*xB - 124*xB^2 - 152*xB^3 - 125*xB^4 - 
        51*xB^5 + 4*Nc*(1 + xB)*(1 + xB^2)^2 - 4*Nc^3*(1 + xB)*(1 + xB^2)^2 + 
        2*Nc^2*xB*(8 + 157*xB + 153*xB^2 + 75*xB^3 + 23*xB^4) + 
        Nc^4*(11 - 7*xB - 190*xB^2 - 154*xB^3 - 25*xB^4 + 5*xB^5)))/
      (Nc^2*(-1 + xB)*xB*(1 + xB)^2) + ((I/12)*mmq^(3/2)*(-1 + Nc^2)*
       (-3*(1 + xB^2) + Nc^2*(-5 + 11*xB^2))*HPL[{1}, xB])/(Nc^2*xB)) - 
   ((I/36)*mmq^(3/2)*(-1 + Nc^2)*(24*Nc*(-1 + xB)^4 + 
      72*(-1 + xB)^2*(1 - 3*xB + xB^2) - 9*Pi^2*(-1 + xB^4) + 
      Nc^2*(2*(-1 + xB)^2*(149 + 628*xB + 149*xB^2) + 
        9*Pi^2*(-1 - 8*xB - 8*xB^2 - 8*xB^3 + xB^4)))*HPL[{2}, xB])/
    (Nc^2*xB*(-1 + xB^2)) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*
     HPL[{2}, xB]^2)/(Nc^2*xB) + HPL[{-2}, xB]*
    (((-I/3)*mmq^(3/2)*(-1 + Nc^2)*(Nc^2*(6*(1 + xB)^2*(1 - 3*xB + xB^2) + 
          Pi^2*(-1 + xB^4)) - 2*(3*(1 + xB)^2*(1 - 3*xB + xB^2) + 
          Pi^2*(1 + 2*xB^4))))/(Nc^2*xB*(-1 + xB^2)) + 
     ((3*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*HPL[{-1}, xB])/
      (Nc^2*(-1 + xB)*xB) + ((I/3)*mmq^(3/2)*(-1 + Nc^2)*
       (-2*Nc*(-1 + xB^2)^2 + 3*(-9 - 17*xB + 2*xB^2 - xB^3 + xB^4) + 
        Nc^2*(23 + 27*xB - 28*xB^2 + 27*xB^3 + 23*xB^4))*HPL[{0}, xB])/
      (Nc^2*xB*(-1 + xB^2)) + ((I/4)*mmq^(3/2)*(-1 + Nc^2)*
       (5 + 3*xB^4 + Nc^2*(-1 + xB^4))*HPL[{0}, xB]^2)/
      (Nc^2*xB*(-1 + xB^2)) + ((6*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*
       (1 + xB^2)*HPL[{1}, xB])/(Nc^2*(-1 + xB)*xB) - 
     (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*HPL[{2}, xB])/(Nc^2*xB)) + 
   HPL[{1}, xB]*(((I/36)*mmq^(3/2)*(-1 + Nc^2)*
       (-4*Nc*(-1 + xB^2)*(51 + 150*xB + 51*xB^2 + 4*Pi^2*(-1 + xB^2)) + 
        3*Nc^2*(-595 - 1774*xB + 1774*xB^3 + 595*xB^4 + 
          4*Pi^2*(4 + 5*xB - 15*xB^2 - 7*xB^3 + xB^4)) - 
        9*(-33 - 194*xB + 194*xB^3 + 33*xB^4 + 2*Pi^2*(1 + 2*xB - 14*xB^2 + 
            2*xB^3 + xB^4))))/(Nc^2*xB*(-1 + xB^2)) + 
     ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(-4*Nc*(1 + xB)^2 - 
        9*(1 + 4*xB + xB^2) + 6*Nc^2*(2 + 5*xB + 2*xB^2))*HPL[{2}, xB])/
      (Nc^2*xB*(1 + xB))) + HPL[{-1}, xB]*
    (((-I/36)*mmq^(3/2)*Pi^2*(16*Nc*(-1 + xB^2)^2 - 16*Nc^3*(-1 + xB^2)^2 - 
        4*Nc^2*(61 + 81*xB - 131*xB^2 + 9*xB^3 + 16*xB^4) - 
        3*(-41 - 78*xB + 58*xB^2 + 18*xB^3 + 19*xB^4) + 
        Nc^4*(121 + 90*xB - 350*xB^2 + 90*xB^3 + 121*xB^4)))/
      (Nc^2*xB*(-1 + xB^2)) - ((I/12)*mmq^(3/2)*(4*Nc*(-1 + xB^2)^2 - 
        4*Nc^3*(-1 + xB^2)^2 + 3*(21 + 40*xB + 2*xB^2 + 8*xB^3 + xB^4) - 
        2*Nc^2*(59 + 96*xB - 16*xB^2 + 48*xB^3 + 29*xB^4) + 
        Nc^4*(55 + 72*xB - 38*xB^2 + 72*xB^3 + 55*xB^4))*HPL[{0}, xB]^2)/
      (Nc^2*xB*(-1 + xB^2)) + HPL[{0}, xB]*
      (((2*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 - 3*xB + xB^2))/
        (Nc^2*(-1 + xB)*xB) - ((6*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*
         (1 + xB^2)*HPL[{1}, xB])/(Nc^2*(-1 + xB)*xB)) - 
     (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(-2*Nc*(1 + xB)^2 - 
        3*(1 + 5*xB + xB^2) + Nc^2*(14 + 37*xB + 14*xB^2))*HPL[{2}, xB])/
      (Nc^2*xB*(1 + xB))) + HPL[{0}, xB]^2*
    (((I/144)*mmq^(3/2)*(-1 + Nc^2)*(4*Nc*(23 - 47*xB + 68*xB^2 - 52*xB^3 + 
          13*xB^4 + 11*xB^5) + 18*(45 + 16*xB - 65*xB^2 - 65*xB^3 + 88*xB^4 + 
          21*xB^5) - 3*Pi^2*(11 - 11*xB - 35*xB^4 + 35*xB^5) + 
        Nc^2*(3*Pi^2*(15 + 9*xB + 16*xB^2 - 16*xB^3 - 55*xB^4 + 31*xB^5) - 
          2*(598 + 665*xB - 629*xB^2 - 2269*xB^3 + 1243*xB^4 + 752*xB^5))))/
      (Nc^2*(-1 + xB)^2*xB*(1 + xB)) - 
     ((I/12)*mmq^(3/2)*(-4*Nc*(-1 + xB^2)^2 + 4*Nc^3*(-1 + xB^2)^2 + 
        6*Nc^4*(4 + 11*xB + 24*xB^2 + 23*xB^3 + 10*xB^4) + 
        3*(3 + 10*xB + 54*xB^2 + 50*xB^3 + 27*xB^4) - 
        3*Nc^2*(11 + 32*xB + 102*xB^2 + 96*xB^3 + 47*xB^4))*HPL[{1}, xB])/
      (Nc^2*xB*(-1 + xB^2)) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)*
       (1 + 3*xB^4 + Nc^2*(3 - 4*xB^2 + xB^4))*HPL[{2}, xB])/
      (Nc^2*xB*(-1 + xB^2))) - ((I/6)*mmq^(3/2)*(-1 + Nc^2)*
     (-6*(7 + 18*xB + 17*xB^2 + 6*xB^3) + Nc^2*(5 - xB + 73*xB^2 + 31*xB^3))*
     HPL[{3}, xB])/(Nc^2*xB*(1 + xB)) + 
   (I*mmq^(3/2)*(Nc^2*(-7 + 6*xB + 8*xB^2 + 6*xB^3 - 7*xB^4) + 6*(1 + xB^4) + 
      Nc^4*(1 - 6*xB - 8*xB^2 - 6*xB^3 + xB^4))*HPL[{4}, xB])/
    (Nc^2*xB*(-1 + xB^2)) - ((3*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*
     (1 + xB^2)*HPL[{-2, -1}, xB])/(Nc^2*(-1 + xB)*xB) + 
   (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(-2*Nc*(1 + xB)^2 - 
      3*(1 + 5*xB + xB^2) + Nc^2*(14 + 37*xB + 14*xB^2))*HPL[{-2, 1}, xB])/
    (Nc^2*xB*(1 + xB)) + (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*
     (-2*Nc*(1 + xB)^2 - 3*(1 + 5*xB + xB^2) + Nc^2*(14 + 37*xB + 14*xB^2))*
     HPL[{2, -1}, xB])/(Nc^2*xB*(1 + xB)) + 
   ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(-4*Nc*(1 + xB)^2 - 
      3*(1 + 8*xB + xB^2) + Nc^2*(41 + 124*xB + 41*xB^2))*HPL[{2, 1}, xB])/
    (Nc^2*xB*(1 + xB)) + ((I/4320)*mmq^(3/2)*(-1 + Nc^2)*
     (-24*Pi^4*(-4 + 31*xB^4) + 90*Pi^2*(-117 + 66*xB - 224*xB^2 + 270*xB^3 + 
        37*xB^4) + 135*(-333 - 16*Zeta[3] - 704*xB^2*Zeta[3] + 
        xB^4*(333 + 48*Zeta[3]) + 2*xB*(-333 + 56*Zeta[3]) + 
        2*xB^3*(333 + 88*Zeta[3])) - 
      60*Nc*(2*Pi^2*(-7 - 74*xB + 48*xB^2 + 10*xB^3 + 23*xB^4) - 
        (-1 + xB)*(1 + xB)^2*(497 + 497*xB - 120*Zeta[3] + 120*xB*Zeta[3])) + 
      Nc^2*(12*Pi^4*(21 - 96*xB - 208*xB^2 - 96*xB^3 + 91*xB^4) - 
        10*Pi^2*(337 + 534*xB - 7376*xB^2 + 4890*xB^3 + 1903*xB^4) - 
        45*(-4629 + xB^3*(9258 - 48*Zeta[3]) + 1616*Zeta[3] - 
          5152*xB^2*Zeta[3] + 6*xB*(-1543 + 280*Zeta[3]) + 
          xB^4*(4629 + 752*Zeta[3])))))/(Nc^2*xB*(-1 + xB^2)) + 
   HPL[{0}, xB]*(((-6*I)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*
       HPL[{1}, xB]^2)/(Nc^2*(-1 + xB)*xB) + 
     ((I/6)*mmq^(3/2)*(8*Nc*(-1 + xB)*(1 + xB)^3 - 8*Nc^3*(-1 + xB)*
         (1 + xB)^3 + 3*(9 + 26*xB + 74*xB^2 + 66*xB^3 + 17*xB^4) + 
        2*Nc^4*(-16 - 38*xB + 69*xB^2 + 116*xB^3 + 37*xB^4) - 
        Nc^2*(-5 + 2*xB + 360*xB^2 + 430*xB^3 + 125*xB^4))*HPL[{2}, xB])/
      (Nc^2*xB*(1 + xB)^2) + HPL[{1}, xB]*
      (((I/12)*mmq^(3/2)*(-1 + Nc^2)*(48*Nc*(-1 + xB)*(1 + xB)^3 - 
          4*Pi^2*(-1 + xB^4) + 3*(-69 - 178*xB + 72*xB^2 + 194*xB^3 + 
            45*xB^4) + Nc^2*(4*Pi^2*(1 - 4*xB^2 + 3*xB^4) - 
            3*(-157 - 354*xB + 72*xB^2 + 370*xB^3 + 133*xB^4))))/
        (Nc^2*xB*(-1 + xB^2)) + (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*
         HPL[{2}, xB])/(Nc^2*xB)) + ((4*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB^4)*
       HPL[{3}, xB])/(Nc^2*xB*(-1 + xB^2)) + 
     (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*HPL[{-2, 1}, xB])/(Nc^2*xB) + 
     (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*HPL[{2, -1}, xB])/(Nc^2*xB) + 
     (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*HPL[{2, 1}, xB])/(Nc^2*xB) + 
     ((I/72)*mmq^(3/2)*(-1 + Nc^2)*(6*Pi^2*(-11 - 48*xB + 47*xB^2 + 71*xB^3 + 
          38*xB^4 + 19*xB^5) - 4*Nc*(1 + xB)*(Pi^2*(7 - 2*xB^2 + 7*xB^4) + 
          3*(-19 - 70*xB - 36*xB^2 + 30*xB^3 + 15*xB^4)) + 
        9*(1 + xB)*(39 + 150*xB - 100*xB^2 - 238*xB^3 - 18*Zeta[3] + 
          xB^4*(-27 + 2*Zeta[3])) + 
        Nc^2*(2*Pi^2*(92 + 143*xB - 367*xB^2 - 271*xB^3 + 137*xB^4 + 
            86*xB^5) - 3*(1 + xB)^2*(631 - 30*Zeta[3] + 
            3*xB*(337 + 10*Zeta[3]) - 3*xB^2*(449 + 10*Zeta[3]) + 
            xB^3*(-559 + 30*Zeta[3])))))/(Nc^2*(-1 + xB)*xB*(1 + xB)^2))}, 
 {eps^2, ALARM[mYT2, 1]}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/bare_amplitudes/two_loop/Myt2LightFlavourBare.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2)/(Nc*xB)}, 
 {eps^(-1), ((I/36)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)*
     (8*Pi^2*(-1 + xB) + 63*(1 + xB)))/(Nc*xB) - 
   (I*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{0}, xB])/(Nc*xB) + 
   ((I/6)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{0}, xB]^2)/(Nc*xB) - 
   ((2*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB])/(Nc*xB) + 
   (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{2}, xB])/(Nc*xB)}, 
 {1, (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{-3}, xB])/(Nc*xB) + 
   ((I/36)*mmq^(3/2)*(-1 + Nc^2)*(23 + 83*xB + 133*xB^2 + 49*xB^3)*
     HPL[{0}, xB]^2)/(Nc*xB*(1 + xB)) - 
   ((I/6)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{0}, xB]^3)/(Nc*xB) - 
   ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(19 + 46*xB + 19*xB^2)*HPL[{1}, xB])/
    (Nc*xB) + ((4*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB]^2)/
    (Nc*xB) + ((I/9)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(13 + 38*xB + 13*xB^2)*
     HPL[{2}, xB])/(Nc*xB*(1 + xB)) + HPL[{0}, xB]*
    (((-I/18)*mmq^(3/2)*(-1 + Nc^2)*(57 + 138*xB + 57*xB^2 + 
        7*Pi^2*(-1 + xB^2)))/(Nc*xB) - (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*
       (-1 + xB^2)*HPL[{-2}, xB])/(Nc*xB) + 
     ((4*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*HPL[{1}, xB])/(Nc*xB) - 
     (((4*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(1 + xB)*HPL[{2}, xB])/
      (Nc*xB)) + HPL[{-1}, xB]*((((4*I)/9)*mmq^(3/2)*(-1 + Nc^2)*Pi^2*
       (-1 + xB^2))/(Nc*xB) + ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*
       HPL[{0}, xB]^2)/(Nc*xB) + (((4*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*
       HPL[{2}, xB])/(Nc*xB)) + (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*
     HPL[{3}, xB])/(Nc*xB) - (((4*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*
     HPL[{-2, 1}, xB])/(Nc*xB) - (((4*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*
     HPL[{2, -1}, xB])/(Nc*xB) - (((8*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*
     HPL[{2, 1}, xB])/(Nc*xB) + ((I/216)*mmq^(3/2)*(-1 + Nc^2)*
     (2*Pi^2*(-7 + 35*xB + 235*xB^2 + 97*xB^3) + 
      9*(1 + xB)^2*(135 - 56*Zeta[3] + xB*(135 + 56*Zeta[3]))))/
    (Nc*xB*(1 + xB))}, {eps^2, ALARM[mYT2Nf, 2]}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/renormalized_amplitudes/Myt1Fin.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-1), (3*Sqrt[mmq]*(-1 + Nc^2)*Myb0[0])/(2*Nc) + Myt1B[-1]}, 
 {1, (3*Sqrt[mmq]*(-1 + Nc^2)*(-HPL[{0}, xB] - 2*HPL[{1}, xB] - Log[muR/mmq])*
     Myb0[0])/(2*Nc) + Myt1B[0]}, 
 {eps, (3*Sqrt[mmq]*(-1 + Nc^2)*(-HPL[{0}, xB] - 2*HPL[{1}, xB] - 
       Log[muR/mmq])^2*Myb0[0])/(4*Nc) + Myt1B[1]}, {eps^2, Myt1Renorm[2]}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/renormalized_amplitudes/Myt1FinInTermsOfHPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-1), 0}, 
 {1, ((-I/6)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)*(Pi^2*(-1 + xB) + 6*(1 + xB)))/
    (Nc*xB) - ((I/8)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{0}, xB]^2)/
    (Nc*xB) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{2}, xB])/
    (Nc*xB) - (((3*I)/4)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB)^2*Log[muR/mmq])/
    (Nc*xB)}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/renormalized_amplitudes/Myt2FinInTermsOfHPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-3), 0}, {eps^(-2), 0}, {eps^(-1), 0}, 
 {1, ((6*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB^4)*HPL[{-4}, xB])/
    (Nc^2*xB*(-1 + xB^2)) + ((I/96)*mmq^(3/2)*(-1 + Nc^2)*
     (1 + 12*xB^2 - 29*xB^4 + Nc^2*(1 - 12*xB - 44*xB^2 - 12*xB^3 + 31*xB^4))*
     HPL[{0}, xB]^4)/(Nc^2*xB*(-1 + xB^2)) + 
   HPL[{-3}, xB]*(((-I)*mmq^(3/2)*(-1 + Nc^2)*(5 + 8*xB + 5*xB^2))/
      (Nc^2*xB) - ((4*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB^4)*HPL[{0}, xB])/
      (Nc^2*xB*(-1 + xB^2))) + HPL[{0}, xB]^3*
    (((-I/72)*mmq^(3/2)*(-1 + Nc^2)*(9 + 6*xB + 60*xB^2 - 150*xB^3 - 
        129*xB^4 + Nc^2*(35 + 54*xB - 142*xB^2 + 18*xB^3 + 71*xB^4) - 
        8*Nc*(-6*xB^2 + Nf*(-1 + xB^2)^2)))/(Nc^2*xB*(-1 + xB^2)) + 
     (((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB^2)*HPL[{1}, xB])/xB) - 
   ((I/18)*mmq^(3/2)*(-1 + Nc^2)*(-2*Nc*(-1 + Nf)*(-1 + xB)^2*
       (19 + 26*xB + 19*xB^2) - 3*(3*(-1 + xB)^2*(1 + 14*xB + xB^2) + 
        Pi^2*(-2 + xB^2 + xB^4)) + 
      Nc^2*(2*(-1 + xB)^2*(130 + 257*xB + 130*xB^2) + 
        3*Pi^2*(-2 - 12*xB - 11*xB^2 - 12*xB^3 + xB^4)))*HPL[{2}, xB])/
    (Nc^2*xB*(-1 + xB^2)) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*
     HPL[{2}, xB]^2)/(Nc^2*xB) + HPL[{-2}, xB]*
    (((-I/3)*mmq^(3/2)*(-1 + Nc^2)*(Nc^2*(1 + xB + xB^2 + xB^3)*
         (Pi^2*(-1 + xB) + 6*(1 + xB)) - 2*(3*(1 + xB)^2*(1 + xB^2) + 
          Pi^2*(1 + 2*xB^4))))/(Nc^2*xB*(-1 + xB^2)) + 
     (I*mmq^(3/2)*(-1 + Nc^2)*(5 + 8*xB + 5*xB^2)*HPL[{0}, xB])/(Nc^2*xB) - 
     ((I/4)*mmq^(3/2)*(-1 + Nc^2)*(-3 - 5*xB^4 + Nc^2*(-1 + xB^4))*
       HPL[{0}, xB]^2)/(Nc^2*xB*(-1 + xB^2)) - 
     (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*HPL[{2}, xB])/(Nc^2*xB)) + 
   HPL[{0}, xB]^2*(((I/144)*mmq^(3/2)*(-1 + Nc^2)*
       (-9*(-7 + 47*xB - 148*xB^2 + 4*xB^3 + 19*xB^4 + 5*xB^5) - 
        6*Pi^2*(-2 + 2*xB + 5*xB^2 - 5*xB^3 - 15*xB^4 + 15*xB^5) + 
        Nc^2*(475 + (-487 + 72*Pi^2)*xB + 26*(-58 + 3*Pi^2)*xB^2 + 
          (500 - 78*Pi^2)*xB^3 + (721 - 150*Pi^2)*xB^4 + 
          (-421 + 78*Pi^2)*xB^5) + 
        4*Nc*(Nf*(-1 + xB)^3*(19 + 26*xB + 19*xB^2) - 
          2*xB*(42 - 39*xB - 41*xB^2 + 11*xB^3 + 19*xB^4))))/
      (Nc^2*(-1 + xB)^2*xB*(1 + xB)) - ((I/12)*mmq^(3/2)*(-1 + Nc^2)*
       (-4*Nc*(-1 + Nf)*(-1 + xB)*(1 + xB)^2 - 
        3*(13 + 33*xB + 31*xB^2 + 11*xB^3) + Nc^2*(2 + 26*xB + 82*xB^2 + 
          34*xB^3))*HPL[{1}, xB])/(Nc^2*xB*(1 + xB)) - 
     ((I/4)*mmq^(3/2)*(-5 + 2*xB^2 - 5*xB^4 + 3*Nc^4*(-1 + xB^2)^2 + 
        2*Nc^2*(1 + xB^2)^2)*HPL[{2}, xB])/(Nc^2*xB*(-1 + xB^2))) + 
   HPL[{1}, xB]*(((-I/18)*mmq^(3/2)*(-1 + Nc^2)*
       (-4*Nc*(-1 + Nf)*(-1 + xB^2)*(3 - 3*xB + 2*Pi^2*(1 + xB)) + 
        6*(1 + xB)*(36*xB + Pi^2*(-1 + xB^2)) + 
        Nc^2*(-3*(19 + 53*xB + 53*xB^2 + 19*xB^3) + 
          Pi^2*(-23 - 11*xB + 101*xB^2 + 41*xB^3))))/(Nc^2*xB*(1 + xB)) - 
     ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*(3*(1 + xB)^2 - 
        4*Nc*(-1 + Nf)*(1 + xB)^2 + 4*Nc^2*(4 + 11*xB + 4*xB^2))*
       HPL[{2}, xB])/(Nc^2*xB*(1 + xB))) + 
   HPL[{-1}, xB]*(((-I/2)*mmq^(3/2)*(-1 + Nc^2)*Pi^2*(5 + 8*xB + 5*xB^2))/
      (Nc^2*xB) - ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(5 + 8*xB + 5*xB^2)*
       HPL[{0}, xB]^2)/(Nc^2*xB) + ((I/4)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*
       HPL[{0}, xB]^3)/(Nc^2*xB) + HPL[{0}, xB]*
      (((I/3)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*(Pi^2*(-1 + xB) + 
          6*(1 + xB)))/(Nc^2*(-1 + xB)*xB) + 
       (I*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB^2)*HPL[{2}, xB])/(Nc^2*xB))) - 
   ((I/6)*mmq^(3/2)*(-1 + Nc^2)*(-4*Nc*(-1 + Nf)*(-1 + xB)*(1 + xB)^2 - 
      6*(7 + 18*xB + 17*xB^2 + 6*xB^3) + Nc^2*(5 - xB + 73*xB^2 + 31*xB^3))*
     HPL[{3}, xB])/(Nc^2*xB*(1 + xB)) + 
   (I*mmq^(3/2)*(Nc^2*(-7 + 6*xB + 8*xB^2 + 6*xB^3 - 7*xB^4) + 6*(1 + xB^4) + 
      Nc^4*(1 - 6*xB - 8*xB^2 - 6*xB^3 + xB^4))*HPL[{4}, xB])/
    (Nc^2*xB*(-1 + xB^2)) + ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*
     (3*(1 + xB)^2 - 4*Nc*(-1 + Nf)*(1 + xB)^2 + Nc^2*(13 + 50*xB + 13*xB^2))*
     HPL[{2, 1}, xB])/(Nc^2*xB*(1 + xB)) - 
   ((I/4)*mmq^(3/2)*(-1 + Nc^2)*(-6 + 17*Nc^2 - 2*Nc*Nf)*(1 + xB)^2*
     Log[muR/mmq]^2)/(Nc^2*xB) + 
   (((-I/4)*mmq^(3/2)*(-1 + Nc^2)^2*xB*HPL[{0}, xB]^3)/Nc^2 + 
     HPL[{0}, xB]*(((-I/3)*mmq^(3/2)*(-1 + Nc^2)^2*xB*(Pi^2*(-1 + xB) + 
          6*(1 + xB)))/(Nc^2*(-1 + xB)) - (I*mmq^(3/2)*(-1 + Nc^2)^2*xB*
         HPL[{2}, xB])/Nc^2))*Log[1 + xB^2] + 
   (((I/12)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(Pi^2*(-1 + xB) + 6*(1 + xB)))/
      (Nc^2*xB) + ((I/16)*mmq^(3/2)*(-1 + Nc^2)^2*(-1 + xB^2)*HPL[{0}, xB]^2)/
      (Nc^2*xB) + ((I/4)*mmq^(3/2)*(-1 + Nc^2)^2*(-1 + xB^2)*HPL[{2}, xB])/
      (Nc^2*xB))*Log[1 + xB^2]^2 + Log[muR/mmq]*
    (((-I/72)*mmq^(3/2)*(-1 + Nc^2)*(-4*Nc*Nf*(-1 + xB)*(1 + xB)^2*
         (4*Pi^2*(-1 + xB) + 39*(1 + xB)) - 3*(75*(-1 + xB)*(1 + xB)^3 + 
          2*Pi^2*(4 + 12*xB - 35*xB^2 + 6*xB^3 + xB^4)) + 
        Nc^2*(1335*(-1 + xB)*(1 + xB)^3 + 2*Pi^2*(56 + 36*xB - 193*xB^2 + 
            18*xB^3 + 47*xB^4))))/(Nc^2*xB*(-1 + xB^2)) - 
     (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*HPL[{-2}, xB])/
      (Nc^2*(-1 + xB)*xB) + (((3*I)/8)*mmq^(3/2)*(-1 + Nc^2)^2*
       (-1 - xB + 17*xB^2 + xB^3)*HPL[{0}, xB])/(Nc^2*(-1 + xB)*xB) + 
     (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + xB)*(1 + xB^2)*HPL[{-1}, xB]*
       HPL[{0}, xB])/(Nc^2*(-1 + xB)*xB) - 
     ((I/12)*mmq^(3/2)*(-1 + Nc^2)*(-3 - 9*xB + 33*xB^2 + 9*xB^3 + 6*xB^4 - 
        2*Nc*Nf*(-1 + xB^2)^2 + Nc^2*(14 + 9*xB - 55*xB^2 - 9*xB^3 + 5*xB^4))*
       HPL[{0}, xB]^2)/(Nc^2*xB*(-1 + xB^2)) + 
     (((3*I)/4)*mmq^(3/2)*(-1 + Nc^2)^2*(1 + 10*xB + xB^2)*HPL[{1}, xB])/
      (Nc^2*xB) - ((I/3)*mmq^(3/2)*(-1 + Nc^2)*(-1 + xB)*
       (-2*Nc*Nf*(1 + xB)^2 - 3*(1 + 5*xB + xB^2) + 
        Nc^2*(14 + 37*xB + 14*xB^2))*HPL[{2}, xB])/(Nc^2*xB*(1 + xB)) - 
     (((3*I)/2)*mmq^(3/2)*(-1 + Nc^2)^2*xB*(1 + xB)*HPL[{0}, xB]*
       Log[1 + xB^2])/(Nc^2*(-1 + xB)) + (((3*I)/8)*mmq^(3/2)*(-1 + Nc^2)^2*
       (1 + xB)^2*Log[1 + xB^2]^2)/(Nc^2*xB)) + 
   ((I/4320)*mmq^(3/2)*(-1 + Nc^2)*
     (20*Nc*(-1 + xB)*(16*Nf*Pi^2*(-5 + 10*xB + 17*xB^2 + 14*xB^3) - 
        4*Pi^2*(7 + 139*xB + 167*xB^2 + 83*xB^3) - 12*(1 + xB)^2*
         (-23 - 12*Zeta[3] + xB*(-23 + 12*Zeta[3])) + 
        9*Nf*(1 + xB)^2*(71 - 16*Zeta[3] + xB*(71 + 16*Zeta[3]))) + 
      3*(60*Pi^2*(-27 + 24*xB - 112*xB^2 + 56*xB^3 + 27*xB^4) - 
        8*Pi^4*(1 - 10*xB^2 + 36*xB^4) + 45*(-1 + xB^2)*(109 + 48*Zeta[3] + 
          xB^2*(109 + 16*Zeta[3]) + xB*(218 + 32*Zeta[3]))) + 
      Nc^2*(12*Pi^4*(31 - 96*xB - 228*xB^2 - 96*xB^3 + 101*xB^4) - 
        20*Pi^2*(815 - 672*xB - 2104*xB^2 + 480*xB^3 + 1193*xB^4) + 
        45*(-1 + xB)*(-2549 + 640*Zeta[3] + xB^3*(-2549 + 224*Zeta[3]) + 
          xB^2*(-7647 + 704*Zeta[3]) + xB*(-7647 + 1888*Zeta[3])))))/
    (Nc^2*xB*(-1 + xB^2)) + HPL[{0}, xB]*
    ((((2*I)/3)*mmq^(3/2)*(-1 + Nc^2)*Pi^2*(-1 + xB^2)*HPL[{1}, xB])/xB + 
     ((I/2)*mmq^(3/2)*(-1 + Nc^2)*(-12*(1 + xB)^3 + 
        Nc^2*(7 + 19*xB + 25*xB^2 + 5*xB^3))*HPL[{2}, xB])/
      (Nc^2*xB*(1 + xB)) + ((4*I)*mmq^(3/2)*(-1 + Nc^2)*(1 + xB^4)*
       HPL[{3}, xB])/(Nc^2*xB*(-1 + xB^2)) - 
     ((I/36)*mmq^(3/2)*(-1 + Nc^2)*
       (Nc^2*(-6*(-2 + 22*xB + 63*xB^2 + 56*xB^3 + 17*xB^4) + 
          Pi^2*(19 + 36*xB - 62*xB^2 - 12*xB^3 + 37*xB^4)) - 
        4*Nc*(6*xB*(6 - (-9 + Pi^2)*xB + 4*xB^2 + xB^3) + 
          Nf*(-1 + xB)^2*(1 + xB)*(3 - 3*xB + Pi^2*(1 + xB))) + 
        3*(Pi^2*(7 + 8*xB + 10*xB^2 - 32*xB^3 - 27*xB^4) + 
          6*(xB + 18*xB^2 + 25*xB^3 + 2*(2 + Zeta[3]) + 
            2*xB^4*(2 + Zeta[3])))))/(Nc^2*xB*(-1 + xB^2)))}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/renormalized_amplitudes/Myt2IR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-1), -(Sqrt[mmq]*(-1 + Nc^2)^2*(3*(3 + xB^2)*HPL[{0}, xB]^2 + 
       6*HPL[{0}, xB]*((1 + xB^2)*(4*HPL[{1}, xB] + Log[muR/mmq]) + 
         2*xB^2*Log[1 + xB^2]) - (-1 + xB^2)*(Pi^2 + 3*Log[1 + xB^2]^2))*
      Myb0[0])/(4*Nc^2*(-1 + xB^2)) + 
   ((-1 + Nc^2)*(3*(-1 + xB^2)*HPL[{0}, xB]^2 - 12*HPL[{0}, xB]*
       ((1 + xB^2)*HPL[{1}, xB] + xB^2*Log[1 + xB^2]) + 
      (-1 + xB^2)*(Pi^2 + 3*Log[1 + xB^2]^2))*Myt1B[-1])/(6*Nc*(-1 + xB^2)) + 
   ((-1 + Nc^2)*(1 + xB^2)*HPL[{0}, xB]*Myt1B[0])/(Nc*(-1 + xB^2))}, 
 {1, (Sqrt[mmq]*(-1 + Nc^2)^2*(12*HPL[{0}, xB]^3 + 6*HPL[{0}, xB]^2*
       ((3 + xB^2)*(4*HPL[{1}, xB] + Log[muR/mmq]) + 
        (1 + 3*xB^2)*Log[1 + xB^2]) - 2*(-1 + xB^2)*(4*HPL[{1}, xB] + 
        Log[muR/mmq] + Log[1 + xB^2])*(Pi^2 + 3*Log[1 + xB^2]^2) + 
      HPL[{0}, xB]*(Pi^2*(1 - 3*xB^2) + 
        6*((1 + xB^2)*(4*HPL[{1}, xB] + Log[muR/mmq])^2 + 
          4*xB^2*(4*HPL[{1}, xB] + Log[muR/mmq])*Log[1 + xB^2] + 
          2*xB^2*Log[1 + xB^2]^2)))*Myb0[0])/(8*Nc^2*(-1 + xB^2)) + 
   ((-1 + Nc^2)*(-6*(-1 + xB^2)*HPL[{0}, xB]^2*(2*HPL[{1}, xB] + 
        Log[1 + xB^2]) - 2*(-1 + xB^2)*(2*HPL[{1}, xB] + Log[1 + xB^2])*
       (Pi^2 + 3*Log[1 + xB^2]^2) + HPL[{0}, xB]*
       (-((1 + xB^2)*(Pi^2 - 24*HPL[{1}, xB]^2)) + 48*xB^2*HPL[{1}, xB]*
         Log[1 + xB^2] + 6*(-1 + 3*xB^2)*Log[1 + xB^2]^2))*Myt1B[-1])/
    (12*Nc*(-1 + xB^2)) + ((-1 + Nc^2)*(3*(-1 + xB^2)*HPL[{0}, xB]^2 - 
      12*HPL[{0}, xB]*((1 + xB^2)*HPL[{1}, xB] + xB^2*Log[1 + xB^2]) + 
      (-1 + xB^2)*(Pi^2 + 3*Log[1 + xB^2]^2))*Myt1B[0])/(6*Nc*(-1 + xB^2)) + 
   ((-1 + Nc^2)*(1 + xB^2)*HPL[{0}, xB]*Myt1B[1])/(Nc*(-1 + xB^2))}}


==> ancillary_material/Hqqb_ancillary_material/amplitudes_Hqqb/renormalized_amplitudes/Myt2Renorm.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-3), Myt2B[-3]}, {eps^(-2), 
  (-3*Sqrt[mmq]*(-1 + Nc^2)*((-6 + 17*Nc^2 - 2*Nc*Nf)*Myb0[0] - 
      3*Nc*Myb1B[-1]) + Nc*((3 - 47*Nc^2 + 8*Nc*Nf)*Myt1B[-1] - 
      9*(-1 + Nc^2)*Myt1MassCTB[-1] + 
      6*Nc*(Myt2B[-2] + (-1 + Nf)*Myt2NfB[-2])))/(6*Nc^2)}, 
 {eps^(-1), ((Sqrt[mmq]*(1 - Nc^2)*(9 - 203*Nc^2 + 20*Nc*Nf + 
       24*(6 - 17*Nc^2 + 2*Nc*Nf)*(HPL[{0}, xB] + 2*HPL[{1}, xB] + 
         Log[muR/mmq]))*Myb0[0])/(4*Nc^2) - 
    (9*Sqrt[mmq]*(-1 + Nc^2)*(HPL[{0}, xB]*Myb1B[-1] + 
       2*HPL[{1}, xB]*Myb1B[-1] + Log[muR/mmq]*Myb1B[-1] - Myb1B[0]))/Nc + 
    ((-3 + 47*Nc^2 - 8*Nc*Nf)*(HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])*
      Myt1B[-1])/Nc + ((3 - 47*Nc^2 + 8*Nc*Nf)*Myt1B[0])/Nc + 
    (9*(-1 + Nc^2)*(HPL[{0}, xB]*Myt1MassCTB[-1] + 2*HPL[{1}, xB]*
        Myt1MassCTB[-1] + Log[muR/mmq]*Myt1MassCTB[-1] - Myt1MassCTB[0]))/
     Nc + 6*Myt2B[-1] + 6*(-1 + Nf)*Myt2NfB[-1])/6}, 
 {1, (-(Sqrt[mmq]*(1 - Nc^2)*(HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])*
      (9 - 203*Nc^2 + 20*Nc*Nf + 12*(6 - 17*Nc^2 + 2*Nc*Nf)*
        (HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq]))*Myb0[0]) - 
    18*Sqrt[mmq]*Nc*(1 - Nc^2)*
     (((HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])^2*Myb1B[-1])/2 - 
      (HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])*Myb1B[0] + Myb1B[1]) + 
    Nc*(3 - 47*Nc^2 + 8*Nc*Nf)*(HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])^
      2*Myt1B[-1] + 2*Nc*(-3 + 47*Nc^2 - 8*Nc*Nf)*
     (HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])*Myt1B[0] + 
    2*Nc*(3 - 47*Nc^2 + 8*Nc*Nf)*Myt1B[1] + 18*Nc*(1 - Nc^2)*
     (((HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])^2*Myt1MassCTB[-1])/2 - 
      (HPL[{0}, xB] + 2*HPL[{1}, xB] + Log[muR/mmq])*Myt1MassCTB[0] + 
      Myt1MassCTB[1]) + 12*Nc^2*Myt2B[0] + 12*Nc^2*(-1 + Nf)*Myt2NfB[0])/
   (12*Nc^2)}}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myb1/replRule_MICoeff_yb.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intYB[1, 0] -> 1, intYB[1, 1] -> 0, intYB[1, 2] -> Pi^2/12, 
 intYB[1, 3] -> -Zeta[3]/3, intYB[1, 4] -> Pi^4/160, 
 intYB[1, 5] -> -(Pi^2*Zeta[3])/36 - Zeta[5]/5, 
 intYB[1, 6] -> (61*Pi^6)/120960 + Zeta[3]^2/18, intYB[1, 7] -> ALARM[1], 
 intYB[2, 0] -> -((xA*HPL[{0}, xA])/(-1 + xA^2)), 
 intYB[2, 1] -> (xA*(Pi^2 - 12*HPL[{-2}, xA] + 12*HPL[{-1}, xA]*
      HPL[{0}, xA] - 3*HPL[{0}, xA]^2))/(6*(-1 + xA^2)), 
 intYB[2, 2] -> (xA*(Pi^2*HPL[{0}, xA] - 24*HPL[{-1}, xA]^2*HPL[{0}, xA] - 
     2*HPL[{0}, xA]^3 - 4*HPL[{-1}, xA]*(Pi^2 - 12*HPL[{-2}, xA] - 
       3*HPL[{0}, xA]^2) - 24*(HPL[{-3}, xA] + 2*HPL[{-2, -1}, xA] - 
       Zeta[3])))/(12*(-1 + xA^2)), intYB[2, 3] -> 
  (xA*(14*Pi^4 - 720*HPL[{-4}, xA] - 60*Pi^2*HPL[{-2}, xA] + 
     480*HPL[{-1}, xA]^3*HPL[{0}, xA] + 15*Pi^2*HPL[{0}, xA]^2 - 
     15*HPL[{0}, xA]^4 + 120*HPL[{-1}, xA]^2*(Pi^2 - 12*HPL[{-2}, xA] - 
       3*HPL[{0}, xA]^2) - 1440*HPL[{-3, -1}, xA] - 
     2880*HPL[{-2, -1, -1}, xA] - 60*HPL[{-1}, xA]*(Pi^2*HPL[{0}, xA] - 
       2*HPL[{0}, xA]^3 - 24*(HPL[{-3}, xA] + 2*HPL[{-2, -1}, xA] - 
         Zeta[3])) + 840*HPL[{0}, xA]*Zeta[3]))/(360*(-1 + xA^2)), 
 intYB[2, 4] -> 
  -(xA*(-47*Pi^4*HPL[{0}, xA] + 960*HPL[{-1}, xA]^4*HPL[{0}, xA] - 
      20*Pi^2*HPL[{0}, xA]^3 + 12*HPL[{0}, xA]^5 + 320*HPL[{-1}, xA]^3*
       (Pi^2 - 12*HPL[{-2}, xA] - 3*HPL[{0}, xA]^2) - 
      240*HPL[{-1}, xA]^2*(Pi^2*HPL[{0}, xA] - 2*HPL[{0}, xA]^3 - 
        24*(HPL[{-3}, xA] + 2*HPL[{-2, -1}, xA] - Zeta[3])) - 
      1680*HPL[{0}, xA]^2*Zeta[3] + 8*HPL[{-1}, xA]*
       (14*Pi^4 - 720*HPL[{-4}, xA] - 60*Pi^2*HPL[{-2}, xA] + 
        15*Pi^2*HPL[{0}, xA]^2 - 15*HPL[{0}, xA]^4 - 1440*HPL[{-3, -1}, xA] - 
        2880*HPL[{-2, -1, -1}, xA] + 840*HPL[{0}, xA]*Zeta[3]) + 
      80*(3*Pi^2*HPL[{-3}, xA] + 6*Pi^2*HPL[{-2, -1}, xA] + 
        4*(9*HPL[{-5}, xA] + 18*HPL[{-4, -1}, xA] + 
          36*HPL[{-3, -1, -1}, xA] + 72*HPL[{-2, -1, -1, -1}, xA] + 
          Pi^2*Zeta[3] - 3*HPL[{-2}, xA]*Zeta[3] - 27*Zeta[5]))))/
   (1440*(-1 + xA^2)), intYB[2, 5] -> 
  (xA*(505*Pi^6 - 120960*HPL[{-6}, xA] - 10080*Pi^2*HPL[{-4}, xA] - 
     756*Pi^4*HPL[{-2}, xA] + 16128*HPL[{-1}, xA]^5*HPL[{0}, xA] + 
     987*Pi^4*HPL[{0}, xA]^2 + 210*Pi^2*HPL[{0}, xA]^4 - 84*HPL[{0}, xA]^6 + 
     6720*HPL[{-1}, xA]^4*(Pi^2 - 12*HPL[{-2}, xA] - 3*HPL[{0}, xA]^2) - 
     241920*HPL[{-5, -1}, xA] - 20160*Pi^2*HPL[{-3, -1}, xA] - 
     483840*HPL[{-4, -1, -1}, xA] - 40320*Pi^2*HPL[{-2, -1, -1}, xA] - 
     967680*HPL[{-3, -1, -1, -1}, xA] - 1935360*HPL[{-2, -1, -1, -1, -1}, 
       xA] - 6720*HPL[{-1}, xA]^3*(Pi^2*HPL[{0}, xA] - 2*HPL[{0}, xA]^3 - 
       24*(HPL[{-3}, xA] + 2*HPL[{-2, -1}, xA] - Zeta[3])) + 
     40320*HPL[{-3}, xA]*Zeta[3] + 23520*HPL[{0}, xA]^3*Zeta[3] + 
     80640*HPL[{-2, -1}, xA]*Zeta[3] - 161280*Zeta[3]^2 + 
     336*HPL[{-1}, xA]^2*(14*Pi^4 - 720*HPL[{-4}, xA] - 
       60*Pi^2*HPL[{-2}, xA] + 15*Pi^2*HPL[{0}, xA]^2 - 15*HPL[{0}, xA]^4 - 
       1440*HPL[{-3, -1}, xA] - 2880*HPL[{-2, -1, -1}, xA] + 
       840*HPL[{0}, xA]*Zeta[3]) - 84*HPL[{-1}, xA]*(47*Pi^4*HPL[{0}, xA] + 
       20*Pi^2*HPL[{0}, xA]^3 - 12*HPL[{0}, xA]^5 + 1680*HPL[{0}, xA]^2*
        Zeta[3] - 80*(3*Pi^2*HPL[{-3}, xA] + 6*Pi^2*HPL[{-2, -1}, xA] + 
         4*(9*HPL[{-5}, xA] + 18*HPL[{-4, -1}, xA] + 
           36*HPL[{-3, -1, -1}, xA] + 72*HPL[{-2, -1, -1, -1}, xA] + 
           Pi^2*Zeta[3] - 3*HPL[{-2}, xA]*Zeta[3] - 27*Zeta[5]))) - 
     336*HPL[{0}, xA]*(35*Pi^2*Zeta[3] - 1116*Zeta[5])))/(60480*(-1 + xA^2)), 
 intYB[2, 6] -> (xA*(-10752*HPL[{-1}, xA]^6*HPL[{0}, xA] + 
     658*Pi^4*HPL[{0}, xA]^3 + 84*Pi^2*HPL[{0}, xA]^5 - 
     5376*HPL[{-1}, xA]^5*(Pi^2 - 3*HPL[{0}, xA]^2) + 
     11760*HPL[{0}, xA]^4*Zeta[3] + 6720*HPL[{-1}, xA]^4*
      (Pi^2*HPL[{0}, xA] - 2*HPL[{0}, xA]^3 + 24*Zeta[3]) - 
     448*HPL[{-1}, xA]^3*(14*Pi^4 - 60*Pi^2*HPL[{-2}, xA] + 
       15*Pi^2*HPL[{0}, xA]^2 - 15*HPL[{0}, xA]^4 + 840*HPL[{0}, xA]*
        Zeta[3]) + HPL[{0}, xA]*(949*Pi^6 - 329280*Zeta[3]^2) - 
     4*HPL[{-1}, xA]*(-756*Pi^4*HPL[{-2}, xA] + 987*Pi^4*HPL[{0}, xA]^2 + 
       210*Pi^2*HPL[{0}, xA]^4 - 84*HPL[{0}, xA]^6 + 23520*HPL[{0}, xA]^3*
        Zeta[3] + 5*(101*Pi^6 - 2016*Pi^2*HPL[{-4}, xA] - 
         4032*Pi^2*HPL[{-3, -1}, xA] - 8064*Pi^2*HPL[{-2, -1, -1}, xA] + 
         8064*HPL[{-3}, xA]*Zeta[3] + 16128*HPL[{-2, -1}, xA]*Zeta[3] - 
         32256*Zeta[3]^2) - 336*HPL[{0}, xA]*(35*Pi^2*Zeta[3] - 
         1116*Zeta[5])) + 168*HPL[{-1}, xA]^2*(47*Pi^4*HPL[{0}, xA] + 
       20*Pi^2*HPL[{0}, xA]^3 - 12*HPL[{0}, xA]^5 + 1680*HPL[{0}, xA]^2*
        Zeta[3] - 80*(3*Pi^2*HPL[{-3}, xA] + 6*Pi^2*HPL[{-2, -1}, xA] + 
         4*Pi^2*Zeta[3] - 12*HPL[{-2}, xA]*Zeta[3] - 108*Zeta[5])) - 
     336*HPL[{0}, xA]^2*(35*Pi^2*Zeta[3] - 1116*Zeta[5]) - 
     56*(4320*HPL[{-7}, xA] + 360*Pi^2*HPL[{-5}, xA] + 
       27*Pi^4*HPL[{-3}, xA] + (3*HPL[{0}, xA]^7)/7 - 
       8640*HPL[{-6, -1}, xA] - 8640*HPL[{-5, -2}, xA] - 
       8640*HPL[{-4, -3}, xA] + 720*Pi^2*HPL[{-4, -1}, xA] - 
       8640*HPL[{-3, -4}, xA] - 8640*HPL[{-2, -5}, xA] + 
       54*Pi^4*HPL[{-2, -1}, xA] - 8640*HPL[{-1, -6}, xA] + 
       17280*HPL[{-5, -1, -1}, xA] + 17280*HPL[{-4, -2, -1}, xA] + 
       17280*HPL[{-4, -1, -2}, xA] + 17280*HPL[{-3, -3, -1}, xA] + 
       17280*HPL[{-3, -2, -2}, xA] + 17280*HPL[{-3, -1, -3}, xA] + 
       1440*Pi^2*HPL[{-3, -1, -1}, xA] + 17280*HPL[{-2, -4, -1}, xA] + 
       17280*HPL[{-2, -3, -2}, xA] + 17280*HPL[{-2, -2, -3}, xA] + 
       17280*HPL[{-2, -1, -4}, xA] + 17280*HPL[{-1, -5, -1}, xA] + 
       17280*HPL[{-1, -4, -2}, xA] + 17280*HPL[{-1, -3, -3}, xA] + 
       17280*HPL[{-1, -2, -4}, xA] + 17280*HPL[{-1, -1, -5}, xA] - 
       34560*HPL[{-4, -1, -1, -1}, xA] - 34560*HPL[{-3, -2, -1, -1}, xA] - 
       34560*HPL[{-3, -1, -2, -1}, xA] - 34560*HPL[{-3, -1, -1, -2}, xA] - 
       34560*HPL[{-2, -3, -1, -1}, xA] - 34560*HPL[{-2, -2, -2, -1}, xA] - 
       34560*HPL[{-2, -2, -1, -2}, xA] - 34560*HPL[{-2, -1, -3, -1}, xA] - 
       34560*HPL[{-2, -1, -2, -2}, xA] - 34560*HPL[{-2, -1, -1, -3}, xA] + 
       2880*Pi^2*HPL[{-2, -1, -1, -1}, xA] - 
       34560*HPL[{-1, -4, -1, -1}, xA] - 34560*HPL[{-1, -3, -2, -1}, xA] - 
       34560*HPL[{-1, -3, -1, -2}, xA] - 34560*HPL[{-1, -2, -3, -1}, xA] - 
       34560*HPL[{-1, -2, -2, -2}, xA] - 34560*HPL[{-1, -2, -1, -3}, xA] - 
       34560*HPL[{-1, -1, -4, -1}, xA] - 34560*HPL[{-1, -1, -3, -2}, xA] - 
       34560*HPL[{-1, -1, -2, -3}, xA] - 34560*HPL[{-1, -1, -1, -4}, xA] + 
       69120*HPL[{-3, -1, -1, -1, -1}, xA] + 69120*HPL[{-2, -2, -1, -1, -1}, 
         xA] + 69120*HPL[{-2, -1, -2, -1, -1}, xA] + 
       69120*HPL[{-2, -1, -1, -2, -1}, xA] + 69120*HPL[{-2, -1, -1, -1, -2}, 
         xA] + 69120*HPL[{-1, -3, -1, -1, -1}, xA] + 
       69120*HPL[{-1, -2, -2, -1, -1}, xA] + 69120*HPL[{-1, -2, -1, -2, -1}, 
         xA] + 69120*HPL[{-1, -2, -1, -1, -2}, xA] + 
       69120*HPL[{-1, -1, -3, -1, -1}, xA] + 69120*HPL[{-1, -1, -2, -2, -1}, 
         xA] + 69120*HPL[{-1, -1, -2, -1, -2}, xA] + 
       69120*HPL[{-1, -1, -1, -3, -1}, xA] + 69120*HPL[{-1, -1, -1, -2, -2}, 
         xA] + 69120*HPL[{-1, -1, -1, -1, -3}, xA] - 
       138240*HPL[{-2, -1, -1, -1, -1, -1}, xA] - 
       138240*HPL[{-1, -2, -1, -1, -1, -1}, xA] - 
       138240*HPL[{-1, -1, -2, -1, -1, -1}, xA] - 
       138240*HPL[{-1, -1, -1, -2, -1, -1}, xA] - 
       138240*HPL[{-1, -1, -1, -1, -2, -1}, xA] - 
       138240*HPL[{-1, -1, -1, -1, -1, -2}, xA] + 169*Pi^4*Zeta[3] - 
       1440*HPL[{-4}, xA]*Zeta[3] - 120*Pi^2*HPL[{-2}, xA]*Zeta[3] - 
       2880*HPL[{-3, -1}, xA]*Zeta[3] - 5760*HPL[{-2, -1, -1}, xA]*Zeta[3] + 
       1152*Pi^2*Zeta[5] - 864*HPL[{-2}, xA]*Zeta[5] - 38880*Zeta[7])))/
   (120960*(-1 + xA^2)), intYB[2, 7] -> ALARM[2]}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myb1/replRule_MI_to_canInts.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{topo1[2, 0, 0] -> intYB[1]/eps, topo1[2, 1, 0] -> intYB[2]/mmq}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myb1/replRule_formal_expansion_MI.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intYB[1] -> intYB[1, 0] + eps*intYB[1, 1] + eps^2*intYB[1, 2] + 
   eps^3*intYB[1, 3] + eps^4*intYB[1, 4] + eps^5*intYB[1, 5] + 
   eps^6*intYB[1, 6] + eps^7*intYB[1, 7], 
 intYB[2] -> intYB[2, 0] + eps*intYB[2, 1] + eps^2*intYB[2, 2] + 
   eps^3*intYB[2, 3] + eps^4*intYB[2, 4] + eps^5*intYB[2, 5] + 
   eps^6*intYB[2, 6] + eps^7*intYB[2, 7]}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myt1/replRule_MICoeff_yt.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intYt[1, 0] -> 1, intYt[1, 1] -> 0, intYt[1, 2] -> Pi^2/12, 
 intYt[1, 3] -> -Zeta[3]/3, intYt[1, 4] -> Pi^4/160, 
 intYt[1, 5] -> -(Pi^2*Zeta[3])/36 - Zeta[5]/5, 
 intYt[1, 6] -> (61*Pi^6)/120960 + Zeta[3]^2/18, intYt[1, 7] -> ALARM[1], 
 intYt[2, 0] -> -1, intYt[2, 1] -> 2*Log[1 - xA] - Log[xA], 
 intYt[2, 2] -> (Pi^2 - 24*Log[1 - xA]^2 + 24*Log[1 - xA]*Log[xA] - 
    6*Log[xA]^2)/12, intYt[2, 3] -> 
  (16*Log[1 - xA]^3 + Pi^2*Log[xA] - 24*Log[1 - xA]^2*Log[xA] - 2*Log[xA]^3 - 
    2*Log[1 - xA]*(Pi^2 - 6*Log[xA]^2) + 28*Zeta[3])/12, 
 intYt[2, 4] -> (-2*Log[1 - xA]^4)/3 + (4*Log[1 - xA]^3*Log[xA])/3 + 
   (Log[1 - xA]^2*(Pi^2 - 6*Log[xA]^2))/6 - 
   (Log[1 - xA]*(Pi^2*Log[xA] - 2*Log[xA]^3 + 28*Zeta[3]))/6 + 
   (47*Pi^4 + 60*Pi^2*Log[xA]^2 - 60*Log[xA]^4 + 3360*Log[xA]*Zeta[3])/1440, 
 intYt[2, 5] -> (384*Log[1 - xA]^5 + 47*Pi^4*Log[xA] - 
    960*Log[1 - xA]^4*Log[xA] + 20*Pi^2*Log[xA]^3 - 12*Log[xA]^5 - 
    160*Log[1 - xA]^3*(Pi^2 - 6*Log[xA]^2) - 280*Pi^2*Zeta[3] + 
    1680*Log[xA]^2*Zeta[3] + 240*Log[1 - xA]^2*(Pi^2*Log[xA] - 2*Log[xA]^3 + 
      28*Zeta[3]) - 2*Log[1 - xA]*(47*Pi^4 + 60*Pi^2*Log[xA]^2 - 
      60*Log[xA]^4 + 3360*Log[xA]*Zeta[3]) + 8928*Zeta[5])/1440, 
 intYt[2, 6] -> (949*Pi^6 - 10752*Log[1 - xA]^6 + 
    32256*Log[1 - xA]^5*Log[xA] + 1974*Pi^4*Log[xA]^2 + 420*Pi^2*Log[xA]^4 - 
    168*Log[xA]^6 + 6720*Log[1 - xA]^4*(Pi^2 - 6*Log[xA]^2) + 
    47040*Log[xA]^3*Zeta[3] - 329280*Zeta[3]^2 - 13440*Log[1 - xA]^3*
     (Pi^2*Log[xA] - 2*Log[xA]^3 + 28*Zeta[3]) + 
    168*Log[1 - xA]^2*(47*Pi^4 + 60*Pi^2*Log[xA]^2 - 60*Log[xA]^4 + 
      3360*Log[xA]*Zeta[3]) - 672*Log[xA]*(35*Pi^2*Zeta[3] - 1116*Zeta[5]) - 
    168*Log[1 - xA]*(47*Pi^4*Log[xA] + 20*Pi^2*Log[xA]^3 - 12*Log[xA]^5 - 
      280*Pi^2*Zeta[3] + 1680*Log[xA]^2*Zeta[3] + 8928*Zeta[5]))/120960, 
 intYt[2, 7] -> ALARM[2], intYt[3, 0] -> 0, intYt[3, 1] -> 0, 
 intYt[3, 2] -> (-2*Pi^2)/3 - HPL[{0}, xA]^2/2 - 2*HPL[{2}, xA], 
 intYt[3, 3] -> -2*HPL[{-3}, xA] + (Pi^2/6 + 2*HPL[{-2}, xA])*HPL[{0}, xA] - 
   HPL[{0}, xA]^3/6 - HPL[{0}, xA]^2*HPL[{1}, xA] + 
   HPL[{-1}, xA]*((-4*Pi^2)/3 - HPL[{0}, xA]^2 - 4*HPL[{2}, xA]) - 
   HPL[{1}, xA]*((4*Pi^2)/3 + 4*HPL[{2}, xA]) + 4*HPL[{-2, 1}, xA] + 
   4*HPL[{2, -1}, xA] + 4*HPL[{2, 1}, xA] - 5*Zeta[3], 
 intYt[3, 4] -> (-79*Pi^4)/360 + 2*HPL[{-4}, xA] - (Pi^2*HPL[{-2}, xA])/3 - 
   HPL[{0}, xA]^4/24 - (HPL[{0}, xA]^3*HPL[{1}, xA])/3 + 
   HPL[{0}, xA]^2*(Pi^2/24 + HPL[{-2}, xA] - HPL[{1}, xA]^2) + 
   HPL[{1}, xA]^2*((-4*Pi^2)/3 - 4*HPL[{2}, xA]) + 
   HPL[{-1}, xA]^2*((-4*Pi^2)/3 - HPL[{0}, xA]^2 - 4*HPL[{2}, xA]) - 
   (Pi^2*HPL[{2}, xA])/6 + 4*HPL[{-3, -1}, xA] - 8*HPL[{-2, -1, 1}, xA] - 
   8*HPL[{-2, 1, -1}, xA] - 8*HPL[{-2, 1, 1}, xA] - 8*HPL[{2, -1, -1}, xA] - 
   8*HPL[{2, -1, 1}, xA] - 8*HPL[{2, 1, -1}, xA] - 8*HPL[{2, 1, 1}, xA] + 
   HPL[{-1}, xA]*(-4*HPL[{-3}, xA] + (Pi^2/3 + 4*HPL[{-2}, xA])*
      HPL[{0}, xA] - HPL[{0}, xA]^3/3 - 2*HPL[{0}, xA]^2*HPL[{1}, xA] - 
     HPL[{1}, xA]*((8*Pi^2)/3 + 8*HPL[{2}, xA]) + 8*HPL[{-2, 1}, xA] + 
     8*HPL[{2, -1}, xA] + 8*HPL[{2, 1}, xA] - 10*Zeta[3]) + 
   HPL[{0}, xA]*(-2*HPL[{-3}, xA] - (-Pi^2/3 - 4*HPL[{-2}, xA])*
      HPL[{1}, xA] - 4*HPL[{-2, -1}, xA] + 2*Zeta[3]) - 
   HPL[{1}, xA]*(4*HPL[{-3}, xA] - 8*HPL[{-2, 1}, xA] - 8*HPL[{2, -1}, xA] - 
     8*HPL[{2, 1}, xA] + 10*Zeta[3]), 
 intYt[3, 5] -> -2*HPL[{-5}, xA] + (Pi^2*HPL[{-3}, xA])/6 - 
   HPL[{0}, xA]^5/120 - (HPL[{0}, xA]^4*HPL[{1}, xA])/12 + 
   HPL[{0}, xA]^3*(Pi^2/72 + HPL[{-2}, xA]/3 - HPL[{1}, xA]^2/3) + 
   HPL[{-1}, xA]^3*((-8*Pi^2)/9 - (2*HPL[{0}, xA]^2)/3 - 
     (8*HPL[{2}, xA])/3) - HPL[{1}, xA]^3*((8*Pi^2)/9 + (8*HPL[{2}, xA])/3) - 
   4*HPL[{-4, -1}, xA] + (2*Pi^2*HPL[{-2, -1}, xA])/3 + 
   (Pi^2*HPL[{-2, 1}, xA])/3 + (Pi^2*HPL[{2, -1}, xA])/3 + 
   (Pi^2*HPL[{2, 1}, xA])/3 - 8*HPL[{-3, -1, -1}, xA] - 
   HPL[{1}, xA]*((79*Pi^4)/180 - 4*HPL[{-4}, xA] + (2*Pi^2*HPL[{-2}, xA])/3 + 
     (Pi^2*HPL[{2}, xA])/3 - 8*HPL[{-3, -1}, xA] + 16*HPL[{-2, -1, 1}, xA] + 
     16*HPL[{-2, 1, -1}, xA] + 16*HPL[{-2, 1, 1}, xA] + 
     16*HPL[{2, -1, -1}, xA] + 16*HPL[{2, -1, 1}, xA] + 
     16*HPL[{2, 1, -1}, xA] + 16*HPL[{2, 1, 1}, xA]) + 
   16*HPL[{-2, -1, -1, 1}, xA] + 16*HPL[{-2, -1, 1, -1}, xA] + 
   16*HPL[{-2, -1, 1, 1}, xA] + 16*HPL[{-2, 1, -1, -1}, xA] + 
   16*HPL[{-2, 1, -1, 1}, xA] + 16*HPL[{-2, 1, 1, -1}, xA] + 
   16*HPL[{-2, 1, 1, 1}, xA] + 16*HPL[{2, -1, -1, -1}, xA] + 
   16*HPL[{2, -1, -1, 1}, xA] + 16*HPL[{2, -1, 1, -1}, xA] + 
   16*HPL[{2, -1, 1, 1}, xA] + 16*HPL[{2, 1, -1, -1}, xA] + 
   16*HPL[{2, 1, -1, 1}, xA] + 16*HPL[{2, 1, 1, -1}, xA] + 
   16*HPL[{2, 1, 1, 1}, xA] + HPL[{0}, xA]*((7*Pi^4)/180 + 2*HPL[{-4}, xA] - 
     (Pi^2*HPL[{-2}, xA])/6 + (Pi^2/3 + 4*HPL[{-2}, xA])*HPL[{1}, xA]^2 + 
     4*HPL[{-3, -1}, xA] + 8*HPL[{-2, -1, -1}, xA] - 
     HPL[{1}, xA]*(4*HPL[{-3}, xA] + 8*HPL[{-2, -1}, xA] - 4*Zeta[3])) + 
   HPL[{1}, xA]^2*(-4*HPL[{-3}, xA] + 8*HPL[{-2, 1}, xA] + 
     8*HPL[{2, -1}, xA] + 8*HPL[{2, 1}, xA] - 10*Zeta[3]) + 
   HPL[{-1}, xA]^2*(-4*HPL[{-3}, xA] + (Pi^2/3 + 4*HPL[{-2}, xA])*
      HPL[{0}, xA] - HPL[{0}, xA]^3/3 - 2*HPL[{0}, xA]^2*HPL[{1}, xA] - 
     HPL[{1}, xA]*((8*Pi^2)/3 + 8*HPL[{2}, xA]) + 8*HPL[{-2, 1}, xA] + 
     8*HPL[{2, -1}, xA] + 8*HPL[{2, 1}, xA] - 10*Zeta[3]) - 
   (19*Pi^2*Zeta[3])/36 - 4*HPL[{-2}, xA]*Zeta[3] + 
   (2*HPL[{2}, xA]*Zeta[3])/3 + HPL[{0}, xA]^2*(-HPL[{-3}, xA] - 
     (-Pi^2/12 - 2*HPL[{-2}, xA])*HPL[{1}, xA] - (2*HPL[{1}, xA]^3)/3 - 
     2*HPL[{-2, -1}, xA] + (7*Zeta[3])/6) + 
   HPL[{-1}, xA]*((-79*Pi^4)/180 + 4*HPL[{-4}, xA] - 
     (2*Pi^2*HPL[{-2}, xA])/3 - HPL[{0}, xA]^4/12 - 
     (2*HPL[{0}, xA]^3*HPL[{1}, xA])/3 + HPL[{0}, xA]^2*
      (Pi^2/12 + 2*HPL[{-2}, xA] - 2*HPL[{1}, xA]^2) + 
     HPL[{1}, xA]^2*((-8*Pi^2)/3 - 8*HPL[{2}, xA]) - (Pi^2*HPL[{2}, xA])/3 + 
     8*HPL[{-3, -1}, xA] - 16*HPL[{-2, -1, 1}, xA] - 
     16*HPL[{-2, 1, -1}, xA] - 16*HPL[{-2, 1, 1}, xA] - 
     16*HPL[{2, -1, -1}, xA] - 16*HPL[{2, -1, 1}, xA] - 
     16*HPL[{2, 1, -1}, xA] - 16*HPL[{2, 1, 1}, xA] + 
     HPL[{0}, xA]*(-4*HPL[{-3}, xA] - ((-2*Pi^2)/3 - 8*HPL[{-2}, xA])*
        HPL[{1}, xA] - 8*HPL[{-2, -1}, xA] + 4*Zeta[3]) - 
     HPL[{1}, xA]*(8*HPL[{-3}, xA] - 16*HPL[{-2, 1}, xA] - 
       16*HPL[{2, -1}, xA] - 16*HPL[{2, 1}, xA] + 20*Zeta[3])) - 25*Zeta[5], 
 intYt[3, 6] -> (-2461*Pi^6)/30240 + 2*HPL[{-6}, xA] - 
   (Pi^2*HPL[{-4}, xA])/6 - (7*Pi^4*HPL[{-2}, xA])/90 - HPL[{0}, xA]^6/720 - 
   (HPL[{0}, xA]^5*HPL[{1}, xA])/60 + HPL[{0}, xA]^4*
    (Pi^2/288 + HPL[{-2}, xA]/12 - HPL[{1}, xA]^2/12) + 
   HPL[{1}, xA]^4*((-4*Pi^2)/9 - (4*HPL[{2}, xA])/3) + 
   HPL[{-1}, xA]^4*((-4*Pi^2)/9 - HPL[{0}, xA]^2/3 - (4*HPL[{2}, xA])/3) - 
   (Pi^4*HPL[{2}, xA])/80 + 4*HPL[{-5, -1}, xA] - 
   (Pi^2*HPL[{-3, -1}, xA])/3 + 8*HPL[{-4, -1, -1}, xA] - 
   (4*Pi^2*HPL[{-2, -1, -1}, xA])/3 - (2*Pi^2*HPL[{-2, -1, 1}, xA])/3 - 
   (2*Pi^2*HPL[{-2, 1, -1}, xA])/3 - (2*Pi^2*HPL[{-2, 1, 1}, xA])/3 - 
   (2*Pi^2*HPL[{2, -1, -1}, xA])/3 - (2*Pi^2*HPL[{2, -1, 1}, xA])/3 - 
   (2*Pi^2*HPL[{2, 1, -1}, xA])/3 + HPL[{1}, xA]^2*
    ((-79*Pi^4)/180 + 4*HPL[{-4}, xA] - (2*Pi^2*HPL[{-2}, xA])/3 - 
     (Pi^2*HPL[{2}, xA])/3 + 8*HPL[{-3, -1}, xA] - 16*HPL[{-2, -1, 1}, xA] - 
     16*HPL[{-2, 1, -1}, xA] - 16*HPL[{-2, 1, 1}, xA] - 
     16*HPL[{2, -1, -1}, xA] - 16*HPL[{2, -1, 1}, xA] - 
     16*HPL[{2, 1, -1}, xA] - 16*HPL[{2, 1, 1}, xA]) - 
   (2*Pi^2*HPL[{2, 1, 1}, xA])/3 + 16*HPL[{-3, -1, -1, -1}, xA] - 
   32*HPL[{-2, -1, -1, -1, 1}, xA] - 32*HPL[{-2, -1, -1, 1, -1}, xA] - 
   32*HPL[{-2, -1, -1, 1, 1}, xA] - 32*HPL[{-2, -1, 1, -1, -1}, xA] - 
   32*HPL[{-2, -1, 1, -1, 1}, xA] - 32*HPL[{-2, -1, 1, 1, -1}, xA] - 
   32*HPL[{-2, -1, 1, 1, 1}, xA] - 32*HPL[{-2, 1, -1, -1, -1}, xA] - 
   32*HPL[{-2, 1, -1, -1, 1}, xA] - 32*HPL[{-2, 1, -1, 1, -1}, xA] - 
   32*HPL[{-2, 1, -1, 1, 1}, xA] - 32*HPL[{-2, 1, 1, -1, -1}, xA] - 
   32*HPL[{-2, 1, 1, -1, 1}, xA] - 32*HPL[{-2, 1, 1, 1, -1}, xA] - 
   32*HPL[{-2, 1, 1, 1, 1}, xA] - 32*HPL[{2, -1, -1, -1, -1}, xA] - 
   32*HPL[{2, -1, -1, -1, 1}, xA] - 32*HPL[{2, -1, -1, 1, -1}, xA] - 
   32*HPL[{2, -1, -1, 1, 1}, xA] - 32*HPL[{2, -1, 1, -1, -1}, xA] - 
   32*HPL[{2, -1, 1, -1, 1}, xA] - 32*HPL[{2, -1, 1, 1, -1}, xA] - 
   32*HPL[{2, -1, 1, 1, 1}, xA] - 32*HPL[{2, 1, -1, -1, -1}, xA] - 
   32*HPL[{2, 1, -1, -1, 1}, xA] - 32*HPL[{2, 1, -1, 1, -1}, xA] - 
   32*HPL[{2, 1, -1, 1, 1}, xA] - 32*HPL[{2, 1, 1, -1, -1}, xA] - 
   32*HPL[{2, 1, 1, -1, 1}, xA] - 32*HPL[{2, 1, 1, 1, -1}, xA] - 
   32*HPL[{2, 1, 1, 1, 1}, xA] + HPL[{0}, xA]^2*((47*Pi^4)/2880 + 
     HPL[{-4}, xA] - (Pi^2*HPL[{-2}, xA])/12 + (Pi^2/12 + 2*HPL[{-2}, xA])*
      HPL[{1}, xA]^2 - HPL[{1}, xA]^4/3 + 2*HPL[{-3, -1}, xA] + 
     4*HPL[{-2, -1, -1}, xA] - HPL[{1}, xA]*(2*HPL[{-3}, xA] + 
       4*HPL[{-2, -1}, xA] - (7*Zeta[3])/3)) + 
   HPL[{-1}, xA]^3*((-8*HPL[{-3}, xA])/3 + ((2*Pi^2)/9 + (8*HPL[{-2}, xA])/3)*
      HPL[{0}, xA] - (2*HPL[{0}, xA]^3)/9 - (4*HPL[{0}, xA]^2*HPL[{1}, xA])/
      3 - HPL[{1}, xA]*((16*Pi^2)/9 + (16*HPL[{2}, xA])/3) + 
     (16*HPL[{-2, 1}, xA])/3 + (16*HPL[{2, -1}, xA])/3 + 
     (16*HPL[{2, 1}, xA])/3 - (20*Zeta[3])/3) + 
   HPL[{0}, xA]^3*(-HPL[{-3}, xA]/3 - (-Pi^2/36 - (2*HPL[{-2}, xA])/3)*
      HPL[{1}, xA] - (2*HPL[{1}, xA]^3)/9 - (2*HPL[{-2, -1}, xA])/3 + 
     (7*Zeta[3])/18) + (14*HPL[{-3}, xA]*Zeta[3])/3 + 
   8*HPL[{-2, -1}, xA]*Zeta[3] - (4*HPL[{-2, 1}, xA]*Zeta[3])/3 - 
   (4*HPL[{2, -1}, xA]*Zeta[3])/3 - (4*HPL[{2, 1}, xA]*Zeta[3])/3 - 
   Zeta[3]^2/3 - HPL[{1}, xA]^3*((8*HPL[{-3}, xA])/3 - 
     (16*HPL[{-2, 1}, xA])/3 - (16*HPL[{2, -1}, xA])/3 - 
     (16*HPL[{2, 1}, xA])/3 + (20*Zeta[3])/3) + 
   HPL[{-1}, xA]^2*((-79*Pi^4)/180 + 4*HPL[{-4}, xA] - 
     (2*Pi^2*HPL[{-2}, xA])/3 - HPL[{0}, xA]^4/12 - 
     (2*HPL[{0}, xA]^3*HPL[{1}, xA])/3 + HPL[{0}, xA]^2*
      (Pi^2/12 + 2*HPL[{-2}, xA] - 2*HPL[{1}, xA]^2) + 
     HPL[{1}, xA]^2*((-8*Pi^2)/3 - 8*HPL[{2}, xA]) - (Pi^2*HPL[{2}, xA])/3 + 
     8*HPL[{-3, -1}, xA] - 16*HPL[{-2, -1, 1}, xA] - 
     16*HPL[{-2, 1, -1}, xA] - 16*HPL[{-2, 1, 1}, xA] - 
     16*HPL[{2, -1, -1}, xA] - 16*HPL[{2, -1, 1}, xA] - 
     16*HPL[{2, 1, -1}, xA] - 16*HPL[{2, 1, 1}, xA] + 
     HPL[{0}, xA]*(-4*HPL[{-3}, xA] - ((-2*Pi^2)/3 - 8*HPL[{-2}, xA])*
        HPL[{1}, xA] - 8*HPL[{-2, -1}, xA] + 4*Zeta[3]) - 
     HPL[{1}, xA]*(8*HPL[{-3}, xA] - 16*HPL[{-2, 1}, xA] - 
       16*HPL[{2, -1}, xA] - 16*HPL[{2, 1}, xA] + 20*Zeta[3])) + 
   HPL[{-1}, xA]*(-4*HPL[{-5}, xA] + (Pi^2*HPL[{-3}, xA])/3 - 
     HPL[{0}, xA]^5/60 - (HPL[{0}, xA]^4*HPL[{1}, xA])/6 + 
     HPL[{0}, xA]^3*(Pi^2/36 + (2*HPL[{-2}, xA])/3 - (2*HPL[{1}, xA]^2)/3) - 
     HPL[{1}, xA]^3*((16*Pi^2)/9 + (16*HPL[{2}, xA])/3) - 
     8*HPL[{-4, -1}, xA] + (4*Pi^2*HPL[{-2, -1}, xA])/3 + 
     (2*Pi^2*HPL[{-2, 1}, xA])/3 + (2*Pi^2*HPL[{2, -1}, xA])/3 + 
     (2*Pi^2*HPL[{2, 1}, xA])/3 - 16*HPL[{-3, -1, -1}, xA] - 
     HPL[{1}, xA]*((79*Pi^4)/90 - 8*HPL[{-4}, xA] + (4*Pi^2*HPL[{-2}, xA])/
        3 + (2*Pi^2*HPL[{2}, xA])/3 - 16*HPL[{-3, -1}, xA] + 
       32*HPL[{-2, -1, 1}, xA] + 32*HPL[{-2, 1, -1}, xA] + 
       32*HPL[{-2, 1, 1}, xA] + 32*HPL[{2, -1, -1}, xA] + 
       32*HPL[{2, -1, 1}, xA] + 32*HPL[{2, 1, -1}, xA] + 
       32*HPL[{2, 1, 1}, xA]) + 32*HPL[{-2, -1, -1, 1}, xA] + 
     32*HPL[{-2, -1, 1, -1}, xA] + 32*HPL[{-2, -1, 1, 1}, xA] + 
     32*HPL[{-2, 1, -1, -1}, xA] + 32*HPL[{-2, 1, -1, 1}, xA] + 
     32*HPL[{-2, 1, 1, -1}, xA] + 32*HPL[{-2, 1, 1, 1}, xA] + 
     32*HPL[{2, -1, -1, -1}, xA] + 32*HPL[{2, -1, -1, 1}, xA] + 
     32*HPL[{2, -1, 1, -1}, xA] + 32*HPL[{2, -1, 1, 1}, xA] + 
     32*HPL[{2, 1, -1, -1}, xA] + 32*HPL[{2, 1, -1, 1}, xA] + 
     32*HPL[{2, 1, 1, -1}, xA] + 32*HPL[{2, 1, 1, 1}, xA] + 
     HPL[{0}, xA]*((7*Pi^4)/90 + 4*HPL[{-4}, xA] - (Pi^2*HPL[{-2}, xA])/3 + 
       ((2*Pi^2)/3 + 8*HPL[{-2}, xA])*HPL[{1}, xA]^2 + 8*HPL[{-3, -1}, xA] + 
       16*HPL[{-2, -1, -1}, xA] - HPL[{1}, xA]*(8*HPL[{-3}, xA] + 
         16*HPL[{-2, -1}, xA] - 8*Zeta[3])) + HPL[{1}, xA]^2*
      (-8*HPL[{-3}, xA] + 16*HPL[{-2, 1}, xA] + 16*HPL[{2, -1}, xA] + 
       16*HPL[{2, 1}, xA] - 20*Zeta[3]) - (19*Pi^2*Zeta[3])/18 - 
     8*HPL[{-2}, xA]*Zeta[3] + (4*HPL[{2}, xA]*Zeta[3])/3 + 
     HPL[{0}, xA]^2*(-2*HPL[{-3}, xA] - (-Pi^2/6 - 4*HPL[{-2}, xA])*
        HPL[{1}, xA] - (4*HPL[{1}, xA]^3)/3 - 4*HPL[{-2, -1}, xA] + 
       (7*Zeta[3])/3) - 50*Zeta[5]) + HPL[{0}, xA]*
    (-2*HPL[{-5}, xA] + (Pi^2*HPL[{-3}, xA])/6 - 
     ((-2*Pi^2)/9 - (8*HPL[{-2}, xA])/3)*HPL[{1}, xA]^3 - 
     4*HPL[{-4, -1}, xA] + (Pi^2*HPL[{-2, -1}, xA])/3 - 
     8*HPL[{-3, -1, -1}, xA] - HPL[{1}, xA]*((-7*Pi^4)/90 - 4*HPL[{-4}, xA] + 
       (Pi^2*HPL[{-2}, xA])/3 - 8*HPL[{-3, -1}, xA] - 
       16*HPL[{-2, -1, -1}, xA]) - 16*HPL[{-2, -1, -1, -1}, xA] - 
     (2*Pi^2*Zeta[3])/9 - (14*HPL[{-2}, xA]*Zeta[3])/3 + 
     HPL[{1}, xA]^2*(-4*HPL[{-3}, xA] - 8*HPL[{-2, -1}, xA] + 4*Zeta[3]) + 
     6*Zeta[5]) - HPL[{1}, xA]*(4*HPL[{-5}, xA] - (Pi^2*HPL[{-3}, xA])/3 + 
     8*HPL[{-4, -1}, xA] - (4*Pi^2*HPL[{-2, -1}, xA])/3 - 
     (2*Pi^2*HPL[{-2, 1}, xA])/3 - (2*Pi^2*HPL[{2, -1}, xA])/3 - 
     (2*Pi^2*HPL[{2, 1}, xA])/3 + 16*HPL[{-3, -1, -1}, xA] - 
     32*HPL[{-2, -1, -1, 1}, xA] - 32*HPL[{-2, -1, 1, -1}, xA] - 
     32*HPL[{-2, -1, 1, 1}, xA] - 32*HPL[{-2, 1, -1, -1}, xA] - 
     32*HPL[{-2, 1, -1, 1}, xA] - 32*HPL[{-2, 1, 1, -1}, xA] - 
     32*HPL[{-2, 1, 1, 1}, xA] - 32*HPL[{2, -1, -1, -1}, xA] - 
     32*HPL[{2, -1, -1, 1}, xA] - 32*HPL[{2, -1, 1, -1}, xA] - 
     32*HPL[{2, -1, 1, 1}, xA] - 32*HPL[{2, 1, -1, -1}, xA] - 
     32*HPL[{2, 1, -1, 1}, xA] - 32*HPL[{2, 1, 1, -1}, xA] - 
     32*HPL[{2, 1, 1, 1}, xA] + (19*Pi^2*Zeta[3])/18 + 
     8*HPL[{-2}, xA]*Zeta[3] - (4*HPL[{2}, xA]*Zeta[3])/3 + 50*Zeta[5]), 
 intYt[3, 7] -> ALARM[3]}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myt1/replRule_MI_to_canInts.m <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{topo1[2, 0, 0] -> intYt[1]/eps, topo1[0, 1, 2] -> 
  -((xA*intYt[2])/(eps*mmq*(-1 + xA)^2)), 
 topo1[1, 1, 1] -> (xA*intYt[3])/(eps^2*mmq - eps^2*mmq*xA^2)}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myt1/replRule_formal_expansion_MI.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intYt[1] -> intYt[1, 0] + eps*intYt[1, 1] + eps^2*intYt[1, 2] + 
   eps^3*intYt[1, 3] + eps^4*intYt[1, 4] + eps^5*intYt[1, 5] + 
   eps^6*intYt[1, 6] + eps^7*intYt[1, 7], 
 intYt[2] -> intYt[2, 0] + eps*intYt[2, 1] + eps^2*intYt[2, 2] + 
   eps^3*intYt[2, 3] + eps^4*intYt[2, 4] + eps^5*intYt[2, 5] + 
   eps^6*intYt[2, 6] + eps^7*intYt[2, 7], 
 intYt[3] -> eps^2*intYt[3, 2] + eps^3*intYt[3, 3] + eps^4*intYt[3, 4] + 
   eps^5*intYt[3, 5] + eps^6*intYt[3, 6] + eps^7*intYt[3, 7]}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myt2/replRule_MI_to_canInts.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{topo1[2, 0, 0, 0, 2, 0, 0] -> intL[1, xA, mB]/eps^2, 
 topo1[0, 1, 0, 2, 0, 0, 2] -> intL[2, xA, mB]/(eps^2*mmq), 
 topo1[2, 0, 0, 0, 0, 1, 2] -> 
  -((xA*intL[3, xA, mB])/(eps^2*mmq*(-1 + xA)^2)), 
 topo1[2, 0, 0, 0, 0, 2, 1] -> 
  (xA*intL[3, xA, mB])/(2*eps^2*mmq*(-1 + xA)^2) + 
   intL[4, xA, mB]/(eps^2*mmq*(xA^(-1) - xA)), 
 topo1[2, 0, 0, 0, 2, 0, 1] -> (eps^3*mmq*(xA^(-1) - xA)*intL[5, xA, mB])/
   ((eps^5*mmq^2)/xA - eps^5*mmq^2*xA), topo1[2, 0, 0, 2, 0, 1, 0] -> 
  -((xA*intL[6, xA, mB])/(eps^2*mmq*(-1 + xA)^2)), 
 topo1[2, 0, 1, 0, 2, 0, 0] -> intL[7, xA, mB]/(eps^2*mmq*(xA^(-1) - xA)), 
 topo1[0, 1, 0, 1, 0, 1, 2] -> intL[8, xA, mB]/(eps^3*mmq*(xA^(-1) - xA)), 
 topo1[0, 2, 0, 1, 0, 1, 1] -> intL[9, xA, mB]/(eps^3*mmq*(xA^(-1) - xA)), 
 topo1[0, 1, 0, 1, 0, 2, 2] -> intL[8, xA, mB]/(eps^2*mmq^2*(xA^(-1) - xA)) + 
   intL[9, xA, mB]/(2*eps^2*mmq^2*(xA^(-1) - xA)) - 
   (xA*intL[10, xA, mB])/(eps^2*mmq^2*(-1 + xA)^2), 
 topo1[2, 0, 0, 0, 1, 1, 1] -> (eps^2*mmq*intL[11, xA, mB])/
   ((eps^5*mmq^2)/xA - eps^5*mmq^2*xA), topo1[3, 0, 0, 0, 1, 1, 1] -> 
  (eps^3*(xA^(-1) - xA)*xA*(1 + xA*(6 + xA))*intL[5, xA, mB])/
    (2*((eps^5*mmq^2)/xA - eps^5*mmq^2*xA)*(-1 + xA^2)^2) - 
   (3*eps^3*intL[11, xA, mB])/(2*((eps^5*mmq^2)/xA - eps^5*mmq^2*xA)) - 
   ((xA + xA^3)*intL[12, xA, mB])/(eps^2*mmq^2*(-1 + xA^2)^2), 
 topo1[2, 0, 0, 1, 1, 1, 0] -> intL[13, xA, mB]/(eps^3*mmq*(xA^(-1) - xA)), 
 topo1[1, 1, 0, 0, 0, 1, 2] -> intL[14, xA, mB]/(eps^3*mmq*(xA^(-1) - xA)), 
 topo1[2, 0, 1, 2, 0, 1, 0] -> (xA^2*intL[15, xA, mB])/
   (eps^2*mmq^2*(-1 + xA)^3*(1 + xA)), topo1[1, 0, 1, 1, 0, 1, 1] -> 
  (xA*intL[16, xA, mB])/(eps^3*(-1 + 2*eps)*mmq*(-1 + xA)^2), 
 topo1[1, 1, 0, 1, 0, 1, 1] -> intL[17, xA, mB]/(eps^4*mmq*(xA^(-1) - xA)), 
 topo1[1, 1, 0, 1, 0, 1, 2] -> 
  -(((3 + xA)*intL[9, xA, mB])/(eps^2*mmq^2*(xA^(-1) - xA)*(-1 + xA))) - 
   (2*xA^2*(12*eps^15*mmq^6 - (3*eps^15*mmq^6)/(2*xA^5) + 
      (4*eps^15*mmq^6)/xA^4 + (3*eps^15*mmq^6)/(2*xA^3) - 
      (12*eps^15*mmq^6)/xA^2 + (5*eps^15*mmq^6)/xA - 9*eps^15*mmq^6*xA - 
      4*eps^15*mmq^6*xA^2 + (9*eps^15*mmq^6*xA^3)/2 - (eps^15*mmq^6*xA^5)/2)*
     intL[14, xA, mB])/(eps^17*mmq^8*(xA^(-1) - xA)^4*(-1 + xA)^4) - 
   (2*intL[17, xA, mB])/(eps^2*mmq^2*(xA^(-1) - xA)) + 
   (2*xA*intL[18, xA, mB])/(eps^2*mmq^2*(-1 + xA)^2), 
 topo2[0, 0, 0, 1, 2, 2, 0] -> 
  -((xA*intM[1, xA, mB])/(eps^2*mmq*(-1 + xA)^2)), 
 topo2[0, 0, 2, 2, 0, 1, 1] -> (xA^2*intM[2, xA, mB])/
   (eps^2*mmq^2*(-1 + xA)^4), topo2[1, 0, 0, 1, 1, 2, 0] -> 
  intM[3, xA, mB]/(eps^3*mmq*(xA^(-1) - xA)), topo2[1, 0, 2, 1, 0, 1, 1] -> 
  (xA^2*intM[4, xA, mB])/(eps^3*mmq^2*(-1 + xA)^3*(1 + xA)), 
 topo2[1, 1, 0, 1, 1, 1, 0] -> intM[5, xA, mB]/(eps^4*mmq*(xA^(-1) - xA)), 
 topo2[1, 1, 0, 1, 2, 1, 0] -> ((eps - 3*eps*xA)*intM[3, xA, mB])/
    (eps^3*(1 + 2*eps)*mmq^2*(xA^(-1) - xA)*(-1 + xA)) + 
   (2*intM[5, xA, mB])/(eps^2*(1 + 2*eps)*mmq^2*(xA^(-1) - xA)) - 
   (xA*intM[6, xA, mB])/(eps^2*(1 + 2*eps)*mmq^2*(-1 + xA)^2), 
 topo3[1, 1, 1, 1, 1, 1, 0] -> (xA^2*intN[1, xA, mB])/
   (eps^4*mmq^2*(-1 + xA)^3*(1 + xA))}


==> ancillary_material/Hqqb_ancillary_material/master_integrals/master_integrals_Myt2/replRule_formal_expansion_MI.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intL[1, xA, mB] -> eps^7*ALARM[intL, 1, 7] + intL[1, 0] + eps^2*intL[1, 2] + 
   eps^3*intL[1, 3] + eps^4*intL[1, 4] + eps^5*intL[1, 5] + eps^6*intL[1, 6], 
 intL[2, xA, mB] -> eps^7*ALARM[intL, 2, 7] + intL[2, 0] + eps^2*intL[2, 2] + 
   eps^3*intL[2, 3] + eps^4*intL[2, 4] + eps^5*intL[2, 5] + eps^6*intL[2, 6], 
 intL[3, xA, mB] -> eps^7*ALARM[intL, 3, 7] + eps^2*intL[3, 2] + 
   eps^3*intL[3, 3] + eps^4*intL[3, 4] + eps^5*intL[3, 5] + eps^6*intL[3, 6], 
 intL[4, xA, mB] -> eps^7*ALARM[intL, 4, 7] + eps*intL[4, 1] + 
   eps^2*intL[4, 2] + eps^3*intL[4, 3] + eps^4*intL[4, 4] + 
   eps^5*intL[4, 5] + eps^6*intL[4, 6], intL[5, xA, mB] -> 
  eps^7*ALARM[intL, 5, 7] + eps^2*intL[5, 2] + eps^3*intL[5, 3] + 
   eps^4*intL[5, 4] + eps^5*intL[5, 5] + eps^6*intL[5, 6], 
 intL[6, xA, mB] -> eps^7*ALARM[intL, 6, 7] + intL[6, 0] + eps*intL[6, 1] + 
   eps^2*intL[6, 2] + eps^3*intL[6, 3] + eps^4*intL[6, 4] + 
   eps^5*intL[6, 5] + eps^6*intL[6, 6], intL[7, xA, mB] -> 
  eps^7*ALARM[intL, 7, 7] + eps*intL[7, 1] + eps^2*intL[7, 2] + 
   eps^3*intL[7, 3] + eps^4*intL[7, 4] + eps^5*intL[7, 5] + eps^6*intL[7, 6], 
 intL[8, xA, mB] -> eps^7*ALARM[intL, 8, 7] + eps^3*intL[8, 3] + 
   eps^4*intL[8, 4] + eps^5*intL[8, 5] + eps^6*intL[8, 6], 
 intL[9, xA, mB] -> eps^7*ALARM[intL, 9, 7] + eps^2*intL[9, 2] + 
   eps^3*intL[9, 3] + eps^4*intL[9, 4] + eps^5*intL[9, 5] + eps^6*intL[9, 6], 
 intL[10, xA, mB] -> eps^7*ALARM[intL, 10, 7] + intL[10, 0] + 
   eps^2*intL[10, 2] + eps^3*intL[10, 3] + eps^4*intL[10, 4] + 
   eps^5*intL[10, 5] + eps^6*intL[10, 6], intL[11, xA, mB] -> 
  eps^7*ALARM[intL, 11, 7] + eps^3*intL[11, 3] + eps^4*intL[11, 4] + 
   eps^5*intL[11, 5] + eps^6*intL[11, 6], intL[12, xA, mB] -> 
  eps^7*ALARM[intL, 12, 7] + eps^2*intL[12, 2] + eps^3*intL[12, 3] + 
   eps^4*intL[12, 4] + eps^5*intL[12, 5] + eps^6*intL[12, 6], 
 intL[13, xA, mB] -> eps^7*ALARM[intL, 13, 7] + eps^2*intL[13, 2] + 
   eps^3*intL[13, 3] + eps^4*intL[13, 4] + eps^5*intL[13, 5] + 
   eps^6*intL[13, 6], intL[14, xA, mB] -> eps^7*ALARM[intL, 14, 7] + 
   eps^3*intL[14, 3] + eps^4*intL[14, 4] + eps^5*intL[14, 5] + 
   eps^6*intL[14, 6], intL[15, xA, mB] -> eps^7*ALARM[intL, 15, 7] + 
   eps*intL[15, 1] + eps^2*intL[15, 2] + eps^3*intL[15, 3] + 
   eps^4*intL[15, 4] + eps^5*intL[15, 5] + eps^6*intL[15, 6], 
 intL[16, xA, mB] -> eps^7*ALARM[intL, 16, 7] + eps^3*intL[16, 3] + 
   eps^4*intL[16, 4] + eps^5*intL[16, 5] + eps^6*intL[16, 6], 
 intL[17, xA, mB] -> eps^7*ALARM[intL, 17, 7] + eps^4*intL[17, 4] + 
   eps^5*intL[17, 5] + eps^6*intL[17, 6], intL[18, xA, mB] -> 
  eps^7*ALARM[intL, 18, 7] + eps^2*intL[18, 2] + eps^3*intL[18, 3] + 
   eps^4*intL[18, 4] + eps^5*intL[18, 5] + eps^6*intL[18, 6], 
 intM[1, xA, mB] -> eps^7*ALARM[intM, 1, 7] + intM[1, 0] + eps*intM[1, 1] + 
   eps^2*intM[1, 2] + eps^3*intM[1, 3] + eps^4*intM[1, 4] + 
   eps^5*intM[1, 5] + eps^6*intM[1, 6], intM[2, xA, mB] -> 
  eps^7*ALARM[intM, 2, 7] + intM[2, 0] + eps*intM[2, 1] + eps^2*intM[2, 2] + 
   eps^3*intM[2, 3] + eps^4*intM[2, 4] + eps^5*intM[2, 5] + eps^6*intM[2, 6], 
 intM[3, xA, mB] -> eps^7*ALARM[intM, 3, 7] + eps^2*intM[3, 2] + 
   eps^3*intM[3, 3] + eps^4*intM[3, 4] + eps^5*intM[3, 5] + eps^6*intM[3, 6], 
 intM[4, xA, mB] -> eps^7*ALARM[intM, 4, 7] + eps^2*intM[4, 2] + 
   eps^3*intM[4, 3] + eps^4*intM[4, 4] + eps^5*intM[4, 5] + eps^6*intM[4, 6], 
 intM[5, xA, mB] -> eps^7*ALARM[intM, 5, 7] + eps^4*intM[5, 4] + 
   eps^5*intM[5, 5] + eps^6*intM[5, 6], intM[6, xA, mB] -> 
  eps^7*ALARM[intM, 6, 7] + intM[6, 0] + eps*intM[6, 1] + eps^2*intM[6, 2] + 
   eps^3*intM[6, 3] + eps^4*intM[6, 4] + eps^5*intM[6, 5] + eps^6*intM[6, 6], 
 intN[1, xA, mB] -> eps^7*ALARM[intN, 1, 7] + eps^3*intN[1, 3] + 
   eps^4*intN[1, 4] + eps^5*intN[1, 5] + eps^6*intN[1, 6]}


==> ancillary_material/ggH_ancillary_material/LO_amplitude/ggH_M_LO_bare_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1, (2*x)/(-1 + x)^2 - (x*(1 + x)^2*Log[x]^2)/(2*(-1 + x)^4)}, 
 {eps, (-4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
   ((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(6*(-1 + x)^4) + 
     (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
   (2*x^2*Log[x]^2)/(-1 + x)^4 + (x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
   Log[1 - x]*((4*x)/(-1 + x)^2 - (x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
   (3*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4}, 
 {eps^2, (-16*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
   (x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) + 
   (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
   (-(x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/(8*(-1 + x)^4) - 
     (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
   (4*x^2*Log[x]^3)/(3*(-1 + x)^4) - (x*(1 + x)^2*Log[x]^4)/(8*(-1 + x)^4) + 
   Log[1 - x]^2*((4*x)/(-1 + x)^2 - (x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
   (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 + x)*(1 + 3*x) + 
      144*(7*(-1 + x)^2 + 6*x*Zeta[3])))/(72*(-1 + x)^4) + 
   Log[x]*((2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (8*x^2*HPL[{-2}, x])/(-1 + x)^4 - (4*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (-1 + x)^4 + (4*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
     (x*(2*(18 + Pi^2 - 18*x)*x - 3*(1 + x)^2*Zeta[3]))/(3*(-1 + x)^4)) + 
   Log[1 - x]*((-8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     ((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(3*(-1 + x)^4) + 
       (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
     (4*x^2*Log[x]^2)/(-1 + x)^4 + (2*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
     (6*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4)}, 
 {eps^3, (-4*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 + 
   (8*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + HPL[{-3}, x]*
    ((-4*x*(-1 + x*(4 + x)))/(-1 + x)^4 + (4*x*(1 + x)^2*HPL[{-2}, x])/
      (-1 + x)^4) - (24*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 - 
   (8*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 + 
   (2*x*(1 + x)*(12 + Pi^2 + (-12 + Pi^2)*x)*HPL[{-2, -1}, x])/
    (3*(-1 + x)^4) + (32*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + 
   (16*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
   ((x*(-12*(-3 + x)*x + Pi^2*(1 + x)^2))/(18*(-1 + x)^4) + 
     (x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*Log[x]^3 - 
   (x^2*Log[x]^4)/(2*(-1 + x)^4) + (x*(1 + x)^2*Log[x]^5)/(30*(-1 + x)^4) + 
   Log[1 - x]^3*((8*x)/(3*(-1 + x)^2) - (2*x*(1 + x)^2*Log[x]^2)/
      (3*(-1 + x)^4)) + ((-2*Pi^2*x*(1 + x))/(3*(-1 + x)^3) + 
     (8*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*Log[1 + x] + 
   Log[1 - x]^2*((-8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     ((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(3*(-1 + x)^4) + 
       (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
     (4*x^2*Log[x]^2)/(-1 + x)^4 + (2*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
     (6*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4) + 
   Log[x]^2*(-((x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4) - 
     (4*x^2*HPL[{-2}, x])/(-1 + x)^4 + (2*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (-1 + x)^4 - (2*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
     (x*(3*x*(-16 - Pi^2 + 12*x) + 4*(1 + x)^2*Zeta[3]))/(6*(-1 + x)^4)) + 
   Log[x]*((2*x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4 + 
     (8*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (x*(-24 + Pi^2*(1 + x)^2 + 24*x*(2 + x))*HPL[{-2}, x])/(6*(-1 + x)^4) - 
     (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     (4*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 - (16*x^2*HPL[{-2, -1}, x])/
      (-1 + x)^4 + (8*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
     (12*x*(1 + x)*Log[1 + x])/(-1 + x)^3 - (4*x*(1 + x)*Log[1 + x]^2)/
      (-1 + x)^3 + (x*(-40*Pi^2*(-3 + x)*x + 3*Pi^4*(1 + x)^2 - 
        480*x*(-7 + 7*x + Zeta[3])))/(120*(-1 + x)^4)) + 
   Log[1 - x]*((-32*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (2*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) + 
     (4*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     (-(x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/(4*(-1 + x)^4) - 
       (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
     (8*x^2*Log[x]^3)/(3*(-1 + x)^4) - (x*(1 + x)^2*Log[x]^4)/
      (4*(-1 + x)^4) + (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 + x)*(1 + 3*x) + 
        144*(7*(-1 + x)^2 + 6*x*Zeta[3])))/(36*(-1 + x)^4) + 
     Log[x]*((4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (16*x^2*HPL[{-2}, x])/(-1 + x)^4 - (8*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 + (8*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
       (4*(18 + Pi^2 - 18*x)*x^2 - 6*x*(1 + x)^2*Zeta[3])/(3*(-1 + x)^4))) + 
   HPL[{-2}, x]*((-8*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
     (4*x*(Pi^2*x + 3*(1 + x)*(-3 + Zeta[3] + x*(3 + Zeta[3]))))/
      (3*(-1 + x)^4)) + 
   (x*(2*Pi^4*x - 3*Pi^2*(6 + Zeta[3] + x*(12 - 18*x + (2 + x)*Zeta[3])) + 
      12*(90 - 180*x + 90*x^2 + 2*(-7 + 5*x*(4 + x))*Zeta[3] + 
        21*(1 + x)^2*Zeta[5])))/(36*(-1 + x)^4)}, 
 {eps^4, (-16*x^2*HPL[{-5}, x])/(-1 + x)^4 - (2*x*(1 + x)^2*HPL[{-3}, x]^2)/
    (-1 + x)^4 + (x*(48*x + Pi^2*(1 + x)^2)*HPL[{-2}, x]^2)/(6*(-1 + x)^4) + 
   HPL[{-4}, x]*(-(x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x)))/(3*(-1 + x)^4) + 
     (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) - (96*x^2*HPL[{-4, -1}, x])/
    (-1 + x)^4 - (32*x^2*HPL[{-3, -2}, x])/(-1 + x)^4 - 
   (2*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-3, -1}, x])/
    (3*(-1 + x)^4) - (8*x*(1 + x)^2*HPL[{-2, -1}, x]^2)/(-1 + x)^4 + 
   (128*x^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + (64*x^2*HPL[{-2, -2, -1}, x])/
    (-1 + x)^4 - (4*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*
     HPL[{-2, -1, -1}, x])/(3*(-1 + x)^4) + 
   ((x*(48*(-4 + x)*x - 5*Pi^2*(1 + x)^2))/(288*(-1 + x)^4) - 
     (x*(1 + x)^2*HPL[{-2}, x])/(12*(-1 + x)^4))*Log[x]^4 + 
   (2*x^2*Log[x]^5)/(15*(-1 + x)^4) - (x*(1 + x)^2*Log[x]^6)/
    (144*(-1 + x)^4) + Log[1 - x]^4*((4*x)/(3*(-1 + x)^2) - 
     (x*(1 + x)^2*Log[x]^2)/(3*(-1 + x)^4)) + 
   ((2*Pi^2*x*(1 + x))/(3*(-1 + x)^3) - (8*x*(1 + x)*HPL[{-2}, x])/
      (-1 + x)^3)*Log[1 + x]^2 + 
   Log[x]^2*(-((x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4) - 
     (4*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (x*(-24 + Pi^2*(1 + x)^2 + 24*x*(2 + x))*HPL[{-2}, x])/(12*(-1 + x)^4) + 
     (x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
     (2*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 + (8*x^2*HPL[{-2, -1}, x])/
      (-1 + x)^4 - (4*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 - 
     (6*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + (2*x*(1 + x)*Log[1 + x]^2)/
      (-1 + x)^3 - (x*(-32*Pi^2*(-4 + x)*x + 3*Pi^4*(1 + x)^2 - 
        128*x*(21*x + 4*(-6 + Zeta[3]))))/(192*(-1 + x)^4)) + 
   (8*x*HPL[{-2, -1}, x]*(Pi^2*x + 3*(1 + x)*(3 + x*(-3 + Zeta[3]) + 
        Zeta[3])))/(3*(-1 + x)^4) + 
   Log[1 + x]*((8*x*(1 + x)*HPL[{-3}, x])/(-1 + x)^3 + 
     (24*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 + (16*x*(1 + x)*HPL[{-2, -1}, x])/
      (-1 + x)^3 - (2*x*(1 + x)*(Pi^2 + 4*Zeta[3]))/(-1 + x)^3) + 
   Log[x]^3*((x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) + 
     (4*x^2*HPL[{-2}, x])/(3*(-1 + x)^4) - (2*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (3*(-1 + x)^4) + (2*x*(1 + x)*Log[1 + x])/(3*(-1 + x)^3) + 
     (x*(4*(15 + Pi^2 - 9*x)*x - 5*(1 + x)^2*Zeta[3]))/(18*(-1 + x)^4)) + 
   Log[1 - x]^3*((-16*x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) + 
     ((2*x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(9*(-1 + x)^4) + 
       (8*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*Log[x] - 
     (8*x^2*Log[x]^2)/(3*(-1 + x)^4) + (4*x*(1 + x)^2*Log[x]^3)/
      (9*(-1 + x)^4) + (4*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4) + 
   HPL[{-3}, x]*((16*x^2*HPL[{-2}, x])/(-1 + x)^4 - 
     (8*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
     (4*x*(9 - 3*x*(4 + 3*x) + 4*(1 + x)^2*Zeta[3]))/(3*(-1 + x)^4)) + 
   HPL[{-2}, x]*((8*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 - 
     (32*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
     (16*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 - 
     (x*(7*Pi^4*(1 + x)^2 + 30*Pi^2*(-1 + x*(4 + x)) + 
        360*(-7 + 7*x^2 + 4*x*Zeta[3])))/(90*(-1 + x)^4)) + 
   Log[1 - x]^2*((-32*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (2*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) + 
     (4*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     (-(x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/(4*(-1 + x)^4) - 
       (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
     (8*x^2*Log[x]^3)/(3*(-1 + x)^4) - (x*(1 + x)^2*Log[x]^4)/
      (4*(-1 + x)^4) + (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 + x)*(1 + 3*x) + 
        144*(7*(-1 + x)^2 + 6*x*Zeta[3])))/(36*(-1 + x)^4) + 
     Log[x]*((4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (16*x^2*HPL[{-2}, x])/(-1 + x)^4 - (8*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 + (8*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
       (4*(18 + Pi^2 - 18*x)*x^2 - 6*x*(1 + x)^2*Zeta[3])/(3*(-1 + x)^4))) + 
   (x*(23*Pi^6*(1 + x)^2 + 6*Pi^4*(-47 + x*(22 + 65*x)) + 
      720*Pi^2*(-7 + 21*x^2 - 2*x*(7 + Zeta[3])) - 
      4320*(-62 + 124*x - 62*x^2 - 2*(-7 + x*(8 + 5*x))*Zeta[3] + 
        3*(1 + x)^2*Zeta[3]^2 - 28*x*Zeta[5])))/(4320*(-1 + x)^4) + 
   Log[x]*((2*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 + 
     (8*x^2*HPL[{-4}, x])/(-1 + x)^4 - (8*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     HPL[{-3}, x]*((x*(-24 + Pi^2*(1 + x)^2 + 24*x*(2 + x)))/(6*(-1 + x)^4) - 
       (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
     (20*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 + 
     (8*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 + (16*x^2*HPL[{-3, -1}, x])/
      (-1 + x)^4 - (x*(24 - 24*(-2 + x)*x + Pi^2*(1 + x)^2)*HPL[{-2, -1}, x])/
      (3*(-1 + x)^4) - (40*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
     (16*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     (32*x^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 - 
     (16*x*(1 + x)^2*HPL[{-2, -1, -1, -1}, x])/(-1 + x)^4 + 
     (((84 + Pi^2)*x*(1 + x))/(3*(-1 + x)^3) - (8*x*(1 + x)*HPL[{-2}, x])/
        (-1 + x)^3)*Log[1 + x] - (12*x*(1 + x)*Log[1 + x]^2)/(-1 + x)^3 + 
     (8*x*(1 + x)*Log[1 + x]^3)/(3*(-1 + x)^3) + 
     HPL[{-2}, x]*((8*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (2*x*(-18 + 12*x + Pi^2*x + 18*x^2 - (1 + x)^2*Zeta[3]))/
        (3*(-1 + x)^4)) + (x*(10800*x + 300*Pi^2*x + 18*Pi^4*x - 10800*x^2 - 
        180*Pi^2*x^2 - 5*(-48*(-4 + x)*x + 5*Pi^2*(1 + x)^2)*Zeta[3] - 
        180*(1 + x)^2*Zeta[5]))/(180*(-1 + x)^4)) + 
   Log[1 - x]*((-8*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 + 
     (16*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + HPL[{-3}, x]*
      ((-8*x*(-1 + x*(4 + x)))/(-1 + x)^4 + (8*x*(1 + x)^2*HPL[{-2}, x])/
        (-1 + x)^4) - (48*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 - 
     (16*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 + 
     (4*x*(1 + x)*(12 + Pi^2 + (-12 + Pi^2)*x)*HPL[{-2, -1}, x])/
      (3*(-1 + x)^4) + (64*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + 
     (32*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     ((x*(-12*(-3 + x)*x + Pi^2*(1 + x)^2))/(9*(-1 + x)^4) + 
       (2*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*Log[x]^3 - 
     (x^2*Log[x]^4)/(-1 + x)^4 + (x*(1 + x)^2*Log[x]^5)/(15*(-1 + x)^4) + 
     ((-4*Pi^2*x*(1 + x))/(3*(-1 + x)^3) + (16*x*(1 + x)*HPL[{-2}, x])/
        (-1 + x)^3)*Log[1 + x] + Log[x]^2*((-2*x*(1 + x)^2*HPL[{-3}, x])/
        (-1 + x)^4 - (8*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
       (4*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - (4*x*(1 + x)*Log[1 + x])/
        (-1 + x)^3 + (x*(3*x*(-16 - Pi^2 + 12*x) + 4*(1 + x)^2*Zeta[3]))/
        (3*(-1 + x)^4)) + Log[x]*((4*x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4 + 
       (16*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (x*(-24 + Pi^2*(1 + x)^2 + 24*x*(2 + x))*HPL[{-2}, x])/
        (3*(-1 + x)^4) - (4*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
       (8*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 - 
       (32*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (16*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
       (24*x*(1 + x)*Log[1 + x])/(-1 + x)^3 - (8*x*(1 + x)*Log[1 + x]^2)/
        (-1 + x)^3 + (x*(-40*Pi^2*(-3 + x)*x + 3*Pi^4*(1 + x)^2 - 
          480*x*(-7 + 7*x + Zeta[3])))/(60*(-1 + x)^4)) + 
     HPL[{-2}, x]*((-16*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (8*x*(Pi^2*x + 3*(1 + x)*(-3 + Zeta[3] + x*(3 + Zeta[3]))))/
        (3*(-1 + x)^4)) + 
     (x*(2*Pi^4*x - 3*Pi^2*(6 + Zeta[3] + x*(12 - 18*x + (2 + x)*Zeta[3])) + 
        12*(90 - 180*x + 90*x^2 + 2*(-7 + 5*x*(4 + x))*Zeta[3] + 
          21*(1 + x)^2*Zeta[5])))/(18*(-1 + x)^4))}}


==> ancillary_material/ggH_ancillary_material/NLO_amplitude/ggH_M_IR_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), (-4*Nc*x)/(-1 + x)^2 + (Nc*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4}, 
 {eps^(-1), (-2*beta0*x)/(-1 + x)^2 + (8*Nc*x*(1 + x)^2*HPL[{-3}, x])/
    (-1 + x)^4 + (-(Nc*x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(3*(-1 + x)^4) - 
     (4*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] + 
   ((4*Nc*x^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2)/(2*(-1 + x)^4))*Log[x]^2 - 
   (2*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
   Log[1 - x]*((-8*Nc*x)/(-1 + x)^2 + (2*Nc*x*(1 + x)^2*Log[x]^2)/
      (-1 + x)^4) - (6*Nc*x*(2 + 2*x*(-2 + Zeta[3]) + Zeta[3] + 
      x^2*(2 + Zeta[3])))/(-1 + x)^4}, 
 {1, (32*Nc*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
   (2*Nc*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/
    (3*(-1 + x)^4) - (4*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
   ((2*beta0*x^2)/(-1 + x)^4 + (Nc*x*(-24*(-2 + x)*x + Pi^2*(1 + x)^2))/
      (6*(-1 + x)^4) + (2*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
   ((-8*Nc*x^2)/(3*(-1 + x)^4) - (beta0*x*(1 + x)^2)/(3*(-1 + x)^4))*
    Log[x]^3 + (Nc*x*(1 + x)^2*Log[x]^4)/(4*(-1 + x)^4) + 
   Log[1 - x]^2*((-8*Nc*x)/(-1 + x)^2 + (2*Nc*x*(1 + x)^2*Log[x]^2)/
      (-1 + x)^4) + beta0*((-6*x)/(-1 + x)^2 + (4*x*(1 + x)^2*HPL[{-3}, x])/
      (-1 + x)^4 - (3*x*(1 + x)^2*Zeta[3])/(-1 + x)^4) + 
   Log[1 - x]*((-4*beta0*x)/(-1 + x)^2 + (16*Nc*x*(1 + x)^2*HPL[{-3}, x])/
      (-1 + x)^4 + ((-2*Nc*x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
        (3*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] + 
     ((8*Nc*x^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2)/(-1 + x)^4)*Log[x]^2 - 
     (4*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) - 
     (12*Nc*x*(2 + 2*x*(-2 + Zeta[3]) + Zeta[3] + x^2*(2 + Zeta[3])))/
      (-1 + x)^4) + Log[x]*((-4*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (16*Nc*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
     beta0*(-(x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(6*(-1 + x)^4) - 
       (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
     (8*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
     (8*Nc*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
     (2*Nc*x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
        3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4)) - 
   (Nc*x*(Pi^4*(1 + x)^2 + 24*Pi^2*(-1 + x^2) + 
      144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(36*(-1 + x)^4)}, 
 {eps, (8*Nc*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 - 
   (16*Nc*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
   HPL[{-3}, x]*((-2*Nc*x*(Pi^2*(1 + x)^2 - 12*(-1 + 4*x + x^2)))/
      (3*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
   (48*Nc*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 + 
   (16*Nc*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 - 
   (4*Nc*x*(1 + x)*(-12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2, -1}, x])/
    (3*(-1 + x)^4) - (64*Nc*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
   (32*Nc*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
   ((-4*beta0*x^2)/(3*(-1 + x)^4) - (Nc*x*(-24*(-3 + x)*x + Pi^2*(1 + x)^2))/
      (18*(-1 + x)^4) - (2*Nc*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*
    Log[x]^3 + ((Nc*x^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2)/(8*(-1 + x)^4))*
    Log[x]^4 - (Nc*x*(1 + x)^2*Log[x]^5)/(15*(-1 + x)^4) + 
   Log[1 - x]^3*((-16*Nc*x)/(3*(-1 + x)^2) + (4*Nc*x*(1 + x)^2*Log[x]^2)/
      (3*(-1 + x)^4)) + ((4*Nc*Pi^2*x*(1 + x))/(3*(-1 + x)^3) - 
     (16*Nc*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*Log[1 + x] + 
   Log[1 - x]^2*((-4*beta0*x)/(-1 + x)^2 + (16*Nc*x*(1 + x)^2*HPL[{-3}, x])/
      (-1 + x)^4 + ((-2*Nc*x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
        (3*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] + 
     ((8*Nc*x^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2)/(-1 + x)^4)*Log[x]^2 - 
     (4*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) - 
     (12*Nc*x*(2 + 2*x*(-2 + Zeta[3]) + Zeta[3] + x^2*(2 + Zeta[3])))/
      (-1 + x)^4) + Log[x]^2*((2*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (8*Nc*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
     beta0*((x*(-24*(-2 + x)*x + Pi^2*(1 + x)^2))/(12*(-1 + x)^4) + 
       (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) - 
     (4*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
     (4*Nc*x*(1 + x)*Log[1 + x])/(-1 + x)^3 - 
     (Nc*x*(-2*x*(24 + Pi^2 - 5*Zeta[3]) + 5*Zeta[3] + x^2*(36 + 5*Zeta[3])))/
      (3*(-1 + x)^4)) + HPL[{-2}, x]*((16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (-1 + x)^4 + (8*Nc*x*(Pi^2*x + 3*(1 + x)*(-3 + Zeta[3] + 
          x*(3 + Zeta[3]))))/(3*(-1 + x)^4)) + 
   Log[x]*((-4*Nc*x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4 - 
     (16*Nc*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (8*Nc*x*(-1 + 2*x + x^2)*HPL[{-2}, x])/(-1 + x)^4 + 
     (4*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
     (8*Nc*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 + 
     (32*Nc*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
     (16*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
     ((-4*beta0*x*(1 + x))/(-1 + x)^3 - (24*Nc*x*(1 + x))/(-1 + x)^3)*
      Log[1 + x] + (8*Nc*x*(1 + x)*Log[1 + x]^2)/(-1 + x)^3 - 
     (Nc*x*(60*Pi^2*x + Pi^4*(1 + x)^2 - 360*x*(-7 + 7*x + Zeta[3])))/
      (45*(-1 + x)^4) + beta0*((-2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (8*x^2*HPL[{-2}, x])/(-1 + x)^4 + (4*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 + (x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
          3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4))) + 
   beta0*((16*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) - 
     (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
     (x*(Pi^4*(1 + x)^2 + 24*Pi^2*(-1 + x^2) + 
        144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(72*(-1 + x)^4)) + 
   Log[1 - x]*((64*Nc*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (4*Nc*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/
      (3*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     ((4*beta0*x^2)/(-1 + x)^4 + (Nc*x*(-24*(-2 + x)*x + Pi^2*(1 + x)^2))/
        (3*(-1 + x)^4) + (4*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
      Log[x]^2 + ((-16*Nc*x^2)/(3*(-1 + x)^4) - (2*beta0*x*(1 + x)^2)/
        (3*(-1 + x)^4))*Log[x]^3 + (Nc*x*(1 + x)^2*Log[x]^4)/(2*(-1 + x)^4) + 
     beta0*((8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (6*x*(-2*(-1 + x)^2 - (1 + x)^2*Zeta[3]))/(-1 + x)^4) + 
     Log[x]*((-8*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (32*Nc*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
       beta0*(-(x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(3*(-1 + x)^4) - 
         (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
       (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (16*Nc*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
       (4*Nc*x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
          3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4)) - 
     (Nc*x*(Pi^4*(1 + x)^2 + 24*Pi^2*(-1 + x^2) + 
        144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(18*(-1 + x)^4)) + 
   (Nc*x*(-(Pi^4*x) + 6*Pi^2*(1 + x)*(3 + x*(-3 + Zeta[3]) + Zeta[3]) - 
      6*(90 - 16*Zeta[3] + 21*Zeta[5] + x^2*(90 + 8*Zeta[3] + 21*Zeta[5]) + 
        2*x*(-90 + 22*Zeta[3] + 21*Zeta[5]))))/(9*(-1 + x)^4)}, 
 {eps^2, (32*Nc*x^2*HPL[{-5}, x])/(-1 + x)^4 + 
   (4*Nc*x*(1 + x)^2*HPL[{-3}, x]^2)/(-1 + x)^4 - 
   (16*Nc*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
   HPL[{-4}, x]*((2*Nc*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x)))/
      (3*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
   (192*Nc*x^2*HPL[{-4, -1}, x])/(-1 + x)^4 + (64*Nc*x^2*HPL[{-3, -2}, x])/
    (-1 + x)^4 + (4*Nc*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*
     HPL[{-3, -1}, x])/(3*(-1 + x)^4) + 
   (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x]^2)/(-1 + x)^4 - 
   (256*Nc*x^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
   (128*Nc*x^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
   (8*Nc*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2, -1, -1}, x])/
    (3*(-1 + x)^4) + ((beta0*x^2)/(2*(-1 + x)^4) + 
     (Nc*x*(-24*(-4 + x)*x + Pi^2*(1 + x)^2))/(72*(-1 + x)^4) + 
     (Nc*x*(1 + x)^2*HPL[{-2}, x])/(6*(-1 + x)^4))*Log[x]^4 + 
   ((-4*Nc*x^2)/(15*(-1 + x)^4) - (beta0*x*(1 + x)^2)/(30*(-1 + x)^4))*
    Log[x]^5 + (Nc*x*(1 + x)^2*Log[x]^6)/(72*(-1 + x)^4) + 
   Log[1 - x]^4*((-8*Nc*x)/(3*(-1 + x)^2) + (2*Nc*x*(1 + x)^2*Log[x]^2)/
      (3*(-1 + x)^4)) + ((-4*Nc*Pi^2*x*(1 + x))/(3*(-1 + x)^3) + 
     (16*Nc*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*Log[1 + x]^2 - 
   (16*Nc*x*HPL[{-2, -1}, x]*(Pi^2*x + 3*(1 + x)*(3 + x*(-3 + Zeta[3]) + 
        Zeta[3])))/(3*(-1 + x)^4) + 
   Log[1 + x]*((-16*Nc*x*(1 + x)*HPL[{-3}, x])/(-1 + x)^3 - 
     (48*Nc*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 + 
     beta0*((2*Pi^2*x*(1 + x))/(3*(-1 + x)^3) - (8*x*(1 + x)*HPL[{-2}, x])/
        (-1 + x)^3) - (32*Nc*x*(1 + x)*HPL[{-2, -1}, x])/(-1 + x)^3 + 
     (4*Nc*x*(1 + x)*(Pi^2 + 4*Zeta[3]))/(-1 + x)^3) + 
   Log[1 - x]^3*((-8*beta0*x)/(3*(-1 + x)^2) + 
     (32*Nc*x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) + 
     ((-4*Nc*x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(9*(-1 + x)^4) - 
       (16*Nc*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*Log[x] + 
     ((16*Nc*x^2)/(3*(-1 + x)^4) + (2*beta0*x*(1 + x)^2)/(3*(-1 + x)^4))*
      Log[x]^2 - (8*Nc*x*(1 + x)^2*Log[x]^3)/(9*(-1 + x)^4) - 
     (8*Nc*x*(2 + 2*x*(-2 + Zeta[3]) + Zeta[3] + x^2*(2 + Zeta[3])))/
      (-1 + x)^4) + Log[x]^3*((-2*Nc*x*(1 + x)^2*HPL[{-3}, x])/
      (3*(-1 + x)^4) - (8*Nc*x^2*HPL[{-2}, x])/(3*(-1 + x)^4) + 
     beta0*(-(x*(-24*(-3 + x)*x + Pi^2*(1 + x)^2))/(36*(-1 + x)^4) - 
       (x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4)) + 
     (4*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(3*(-1 + x)^4) - 
     (4*Nc*x*(1 + x)*Log[1 + x])/(3*(-1 + x)^3) + 
     (Nc*x*(-2*x*(30 + Pi^2 - 7*Zeta[3]) + 7*Zeta[3] + x^2*(36 + 7*Zeta[3])))/
      (9*(-1 + x)^4)) + HPL[{-3}, x]*((-32*Nc*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
     (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
     (8*Nc*x*(9 + 5*Zeta[3] + x^2*(-9 + 5*Zeta[3]) + 
        x*(-12 + Pi^2 + 10*Zeta[3])))/(3*(-1 + x)^4)) + 
   HPL[{-2}, x]*((-16*Nc*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
     (Nc*x*(80*Pi^2*x + 3*Pi^4*(1 + x)^2 + 240*(-7 + 7*x^2 + 4*x*Zeta[3])))/
      (30*(-1 + x)^4)) + Log[1 - x]^2*((64*Nc*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (4*Nc*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/
      (3*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     ((4*beta0*x^2)/(-1 + x)^4 + (Nc*x*(-24*(-2 + x)*x + Pi^2*(1 + x)^2))/
        (3*(-1 + x)^4) + (4*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
      Log[x]^2 + ((-16*Nc*x^2)/(3*(-1 + x)^4) - (2*beta0*x*(1 + x)^2)/
        (3*(-1 + x)^4))*Log[x]^3 + (Nc*x*(1 + x)^2*Log[x]^4)/(2*(-1 + x)^4) + 
     beta0*((8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (6*x*(-2*(-1 + x)^2 - (1 + x)^2*Zeta[3]))/(-1 + x)^4) + 
     Log[x]*((-8*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (32*Nc*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
       beta0*(-(x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(3*(-1 + x)^4) - 
         (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
       (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (16*Nc*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
       (4*Nc*x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
          3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4)) - 
     (Nc*x*(Pi^4*(1 + x)^2 + 24*Pi^2*(-1 + x^2) + 
        144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(18*(-1 + x)^4)) + 
   Log[x]^2*((2*Nc*x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4 + 
     (8*Nc*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (4*Nc*x*(-1 + 2*x + x^2)*HPL[{-2}, x])/(-1 + x)^4 - 
     (2*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     (4*Nc*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 - 
     (16*Nc*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
     (8*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
     ((2*beta0*x*(1 + x))/(-1 + x)^3 + (12*Nc*x*(1 + x))/(-1 + x)^3)*
      Log[1 + x] - (4*Nc*x*(1 + x)*Log[1 + x]^2)/(-1 + x)^3 + 
     (Nc*x*(60*Pi^2*x + Pi^4*(1 + x)^2 - 120*x*(-24 + 21*x + 5*Zeta[3])))/
      (90*(-1 + x)^4) + beta0*((x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (4*x^2*HPL[{-2}, x])/(-1 + x)^4 - (2*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (x*(-2*x*(24 + Pi^2 - 5*Zeta[3]) + 5*Zeta[3] + 
          x^2*(36 + 5*Zeta[3])))/(6*(-1 + x)^4))) - 
   (Nc*x*(3*Pi^6*(1 + x)^2 + 4*Pi^4*(-9 + 10*x + 9*x^2) + 
      240*Pi^2*(-7 + 7*x^2 - 4*x*Zeta[3]) - 
      1440*(-31 + 8*Zeta[3] + 2*Zeta[3]^2 + x^2*(-31 - 4*Zeta[3] + 
          2*Zeta[3]^2) + 2*x*(31 - 5*Zeta[3] + 2*Zeta[3]^2 - 7*Zeta[5]))))/
    (360*(-1 + x)^4) + Log[x]*((-4*Nc*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 - 
     (16*Nc*x^2*HPL[{-4}, x])/(-1 + x)^4 + (16*Nc*x^2*HPL[{-2}, x]^2)/
      (-1 + x)^4 + HPL[{-3}, x]*((-8*Nc*x*(-1 + 2*x + x^2))/(-1 + x)^4 + 
       (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) - 
     (40*Nc*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 - 
     (16*Nc*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 - 
     (32*Nc*x^2*HPL[{-3, -1}, x])/(-1 + x)^4 - 
     (16*Nc*x*(-1 - 2*x + x^2)*HPL[{-2, -1}, x])/(-1 + x)^4 + 
     (80*Nc*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + 
     (32*Nc*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 - 
     (64*Nc*x^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
     (32*Nc*x*(1 + x)^2*HPL[{-2, -1, -1, -1}, x])/(-1 + x)^4 + 
     ((-12*beta0*x*(1 + x))/(-1 + x)^3 - (56*Nc*x*(1 + x))/(-1 + x)^3 + 
       (16*Nc*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*Log[1 + x] + 
     ((4*beta0*x*(1 + x))/(-1 + x)^3 + (24*Nc*x*(1 + x))/(-1 + x)^3)*
      Log[1 + x]^2 - (16*Nc*x*(1 + x)*Log[1 + x]^3)/(3*(-1 + x)^3) + 
     HPL[{-2}, x]*((-16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (8*Nc*x*(9 + x^2*(-9 + Zeta[3]) + 2*x*(-3 + Zeta[3]) + Zeta[3]))/
        (3*(-1 + x)^4)) + beta0*((-2*x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4 - 
       (8*x^2*HPL[{-3}, x])/(-1 + x)^4 - (4*x*(-1 + 2*x + x^2)*HPL[{-2}, x])/
        (-1 + x)^4 + (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
       (4*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 + 
       (16*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (8*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 - 
       (x*(60*Pi^2*x + Pi^4*(1 + x)^2 - 360*x*(-7 + 7*x + Zeta[3])))/
        (90*(-1 + x)^4)) + (2*Nc*x*(5*(Pi^2*Zeta[3] + 9*Zeta[5]) + 
        5*x^2*(540 - 24*Zeta[3] + Pi^2*Zeta[3] + 9*Zeta[5]) - 
        2*x*(Pi^4 - 5*Pi^2*(-3 + Zeta[3]) - 15*(-90 + 10*Zeta[3] + 
            3*Zeta[5]))))/(45*(-1 + x)^4)) + 
   beta0*((4*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 - 
     (8*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + HPL[{-3}, x]*
      ((-(Pi^2*x*(1 + x)^2) + 12*x*(-1 + 4*x + x^2))/(3*(-1 + x)^4) - 
       (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
     (24*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 + 
     (8*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 - 
     (2*x*(1 + x)*(-12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2, -1}, x])/
      (3*(-1 + x)^4) - (32*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
     (16*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     HPL[{-2}, x]*((8*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (4*x*(Pi^2*x + 3*(1 + x)*(-3 + Zeta[3] + x*(3 + Zeta[3]))))/
        (3*(-1 + x)^4)) + 
     (x*(-(Pi^4*x) + 6*Pi^2*(1 + x)*(3 + x*(-3 + Zeta[3]) + Zeta[3]) - 
        6*(90 - 16*Zeta[3] + 21*Zeta[5] + x^2*(90 + 8*Zeta[3] + 21*Zeta[5]) + 
          2*x*(-90 + 22*Zeta[3] + 21*Zeta[5]))))/(18*(-1 + x)^4)) + 
   Log[1 - x]*((16*Nc*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 - 
     (32*Nc*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + HPL[{-3}, x]*
      ((-4*Nc*x*(Pi^2*(1 + x)^2 - 12*(-1 + 4*x + x^2)))/(3*(-1 + x)^4) - 
       (16*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
     (96*Nc*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 + 
     (32*Nc*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 - 
     (8*Nc*x*(1 + x)*(-12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2, -1}, x])/
      (3*(-1 + x)^4) - (128*Nc*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
     (64*Nc*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     ((-8*beta0*x^2)/(3*(-1 + x)^4) - 
       (Nc*x*(-24*(-3 + x)*x + Pi^2*(1 + x)^2))/(9*(-1 + x)^4) - 
       (4*Nc*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*Log[x]^3 + 
     ((2*Nc*x^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2)/(4*(-1 + x)^4))*Log[x]^4 - 
     (2*Nc*x*(1 + x)^2*Log[x]^5)/(15*(-1 + x)^4) + 
     ((8*Nc*Pi^2*x*(1 + x))/(3*(-1 + x)^3) - (32*Nc*x*(1 + x)*HPL[{-2}, x])/
        (-1 + x)^3)*Log[1 + x] + Log[x]^2*((4*Nc*x*(1 + x)^2*HPL[{-3}, x])/
        (-1 + x)^4 + (16*Nc*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
       beta0*((x*(-24*(-2 + x)*x + Pi^2*(1 + x)^2))/(6*(-1 + x)^4) + 
         (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) - 
       (8*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (8*Nc*x*(1 + x)*Log[1 + x])/(-1 + x)^3 - 
       (2*Nc*x*(-2*x*(24 + Pi^2 - 5*Zeta[3]) + 5*Zeta[3] + 
          x^2*(36 + 5*Zeta[3])))/(3*(-1 + x)^4)) + 
     HPL[{-2}, x]*((32*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (16*Nc*x*(Pi^2*x + 3*(1 + x)*(-3 + Zeta[3] + x*(3 + Zeta[3]))))/
        (3*(-1 + x)^4)) + Log[x]*((-8*Nc*x*(1 + x)^2*HPL[{-4}, x])/
        (-1 + x)^4 - (32*Nc*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (16*Nc*x*(-1 + 2*x + x^2)*HPL[{-2}, x])/(-1 + x)^4 + 
       (8*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
       (16*Nc*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 + 
       (64*Nc*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (32*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
       ((-8*beta0*x*(1 + x))/(-1 + x)^3 - (48*Nc*x*(1 + x))/(-1 + x)^3)*
        Log[1 + x] + (16*Nc*x*(1 + x)*Log[1 + x]^2)/(-1 + x)^3 - 
       (2*Nc*x*(60*Pi^2*x + Pi^4*(1 + x)^2 - 360*x*(-7 + 7*x + Zeta[3])))/
        (45*(-1 + x)^4) + beta0*((-4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
         (16*x^2*HPL[{-2}, x])/(-1 + x)^4 + (8*x*(1 + x)^2*HPL[{-2, -1}, x])/
          (-1 + x)^4 + (2*x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
            3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4))) + 
     beta0*((32*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (2*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/
        (3*(-1 + x)^4) - (4*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
       (x*(Pi^4*(1 + x)^2 + 24*Pi^2*(-1 + x^2) + 
          144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(36*(-1 + x)^4)) - 
     (2*Nc*x*(Pi^4*x - 6*Pi^2*(1 + x)*(3 + x*(-3 + Zeta[3]) + Zeta[3]) + 
        6*(90 - 16*Zeta[3] + 21*Zeta[5] + x^2*(90 + 8*Zeta[3] + 21*Zeta[5]) + 
          2*x*(-90 + 22*Zeta[3] + 21*Zeta[5]))))/(9*(-1 + x)^4))}}


==> ancillary_material/ggH_ancillary_material/NLO_amplitude/ggH_M_NLO_bare_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), (-4*Nc*x)/(-1 + x)^2 + (Nc*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4}, 
 {eps^(-1), (8*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
   (-(x*(9*(-1 + x^2) + Nc^2*(9 + 24*x - 33*x^2 + Pi^2*(1 + x)^2)))/
      (3*Nc*(-1 + x)^4) - (4*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
    Log[x] + (x*(3*(1 + 6*x + x^2) - Nc^2*(3 + 10*x + 3*x^2))*Log[x]^2)/
    (2*Nc*(-1 + x)^4) - (2*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
   Log[1 - x]*((-8*Nc*x)/(-1 + x)^2 + (2*Nc*x*(1 + x)^2*Log[x]^2)/
      (-1 + x)^4) - 
   (6*x*((-1 + x)^2 + Nc^2*(1 + 2*x*(-1 + Zeta[3]) + Zeta[3] + 
        x^2*(1 + Zeta[3]))))/(Nc*(-1 + x)^4)}, 
 {1, (24*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{-4}, x])/
    (Nc*(-1 + x)^5) - (4*x*(-7 - 26*x - 7*x^2 + Nc^2*(7 + 18*x + 7*x^2))*
     HPL[{-3}, x])/(Nc*(-1 + x)^4) + 
   (2*x*(1 + x)*(9 - 9*x + Nc^2*(21*(-1 + x) + Pi^2*(1 + x)))*HPL[{-2}, x])/
    (3*Nc*(-1 + x)^4) - (4*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
   (4*Nc*Pi^2*x*(1 + x)^2*HPL[{2}, x])/(3*(-1 + x)^4) + 
   (2*x*(-7 + 2*x - 7*x^2 + Nc^2*(13 + 18*x + 13*x^2))*HPL[{3}, x])/
    (Nc*(-1 + x)^4) - (2*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(23 + 31*x^2))*
     HPL[{4}, x])/(Nc*(-1 + x)^5) - (32*Nc*x*(1 + x)^2*HPL[{-3, 1}, x])/
    (-1 + x)^4 - (16*Nc*x*(1 + x)^2*HPL[{2, -2}, x])/(-1 + x)^4 - 
   (32*Nc*x*(1 + x)^2*HPL[{3, -1}, x])/(-1 + x)^4 + 
   ((2*x*(Pi^2*(1 + x + x^2 + x^3) + 3*(4 - 31*x + 22*x^2 + 5*x^3)) - 
       Nc^2*x*(Pi^2*(1 + x + 3*x^2 + 3*x^3) + 6*(3 - 24*x + 11*x^2 + 
           10*x^3)))/(6*Nc*(-1 + x)^5) + 
     (2*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*HPL[{-2}, x])/
      (Nc*(-1 + x)^5) - (x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*
       HPL[{2}, x])/(Nc*(-1 + x)^5))*Log[x]^2 + 
   (x*(6 + 25*x - 34*x^2 - 9*x^3 + 3*Nc^2*(-2 - 5*x + 14*x^2 + 5*x^3))*
     Log[x]^3)/(3*Nc*(-1 + x)^5) + (x*(1 + x)*(1 + x^2 + Nc^2*(-5 + 3*x^2))*
     Log[x]^4)/(24*Nc*(-1 + x)^5) + Log[1 - x]^2*((-8*Nc*x)/(-1 + x)^2 + 
     (2*Nc*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
   Log[1 - x]*((-16*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     ((2*x*(-18*(-1 + x^2) + Nc^2*(Pi^2*(1 + x)^2 + 6*(-3 - 4*x + 7*x^2))))/
        (3*Nc*(-1 + x)^4) + (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
      Log[x] + (x*(11 + 30*x + 11*x^2 - Nc^2*(17 + 42*x + 17*x^2))*Log[x]^2)/
      (Nc*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
     (12*x*(-2 + Nc^2*Zeta[3] + x^2*(-2 + Nc^2*Zeta[3]) + 
        2*x*(2 + Nc^2*Zeta[3])))/(Nc*(-1 + x)^4)) + 
   (x*(Nc^2*(-210*Pi^2*(-1 + x)^2*(1 + x) + Pi^4*(19 + 19*x - 55*x^2 - 
          55*x^3) - 180*(-1 + x)*(x*(40 - 18*Zeta[3]) + 5*(-4 + Zeta[3]) + 
          5*x^2*(-4 + Zeta[3]))) + 18*(5*Pi^2*(-1 + x)^2*(1 + x) + 
        Pi^4*(1 + x + x^2 + x^3) - 10*(-1 + x)*(36 + 7*Zeta[3] + 
          x^2*(36 + 7*Zeta[3]) + x*(-72 + 82*Zeta[3])))))/
    (180*Nc*(-1 + x)^5) + 
   Log[x]*((-4*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(5 + 11*x^2))*HPL[{-3}, x])/
      (Nc*(-1 + x)^5) + (2*x*(-7 - 26*x - 7*x^2 + Nc^2*(7 + 18*x + 7*x^2))*
       HPL[{-2}, x])/(Nc*(-1 + x)^4) - 
     (4*x*(-3 + 2*x - 3*x^2 + Nc^2*(6 + 8*x + 6*x^2))*HPL[{2}, x])/
      (Nc*(-1 + x)^4) + (8*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*
       HPL[{3}, x])/(Nc*(-1 + x)^5) + (8*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (-1 + x)^4 + (16*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 + 
     (16*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 - 
     (2*(-3 + 7*Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3) + 
     (x*(Pi^2*(5 + 17*x - 17*x^2 - 5*x^3) + 24*(-1 + 2*Zeta[3] + 
          x^2*(-11 + 2*Zeta[3]) + x^3*(5 + 2*Zeta[3]) + x*(7 + 2*Zeta[3])) + 
        Nc^2*(Pi^2*(-5 - 9*x + 9*x^2 + 5*x^3) - 12*(1 + x)*
           (-2 + 4*x - Zeta[3] + x^2*(-2 + 9*Zeta[3])))))/
      (6*Nc*(-1 + x)^5))}, 
 {eps, (-2*x*(1 + x)*(-119*(1 + x^2) + Nc^2*(19 + 219*x^2))*HPL[{-5}, x])/
    (Nc*(-1 + x)^5) + (6*x*(1 - 70*x + 24*x^2 - 26*x^3 - 25*x^4 + 
      Nc^2*(1 + 82*x + 120*x^2 + 206*x^3 + 71*x^4))*HPL[{-4}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (2*x*(-19 - 50*x - 19*x^2 + Nc^2*(19 + 42*x + 19*x^2))*HPL[{-2}, x]^2)/
    (Nc*(-1 + x)^4) + (x*(-19 + 34*x - 19*x^2 + Nc^2*(31 + 54*x + 31*x^2))*
     HPL[{2}, x]^2)/(Nc*(-1 + x)^4) + HPL[{-3}, x]*
    ((2*x*(3 - 207*x + 213*x^2 - 9*x^3 - 4*Pi^2*(1 + x + x^2 + x^3) + 
        Nc^2*(5 + 255*x - 269*x^2 + 9*x^3 + Pi^2*(3 + 3*x + 5*x^2 + 5*x^3))))/
      (Nc*(-1 + x)^5) + (8*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(11 + 9*x^2))*
       HPL[{-2}, x])/(Nc*(-1 + x)^5) + 
     (16*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{2}, x])/
      (Nc*(-1 + x)^5)) - 
   (4*x*(-3*(-1 + 19*x - 19*x^2 + x^3 + 2*Pi^2*(1 + x + x^2 + x^3)) + 
      Nc^2*(45 + 201*x - 201*x^2 - 45*x^3 + Pi^2*(5 + 5*x + 7*x^2 + 7*x^3)))*
     HPL[{3}, x])/(3*Nc*(-1 + x)^5) - 
   (4*x*(4 - 91*x + 27*x^2 - 17*x^3 - 31*x^4 + 
      Nc^2*(8 + 101*x + 135*x^2 + 223*x^3 + 73*x^4))*HPL[{4}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (20*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(3 + 17*x^2))*HPL[{5}, x])/
    (Nc*(-1 + x)^5) - (48*x*(1 + x)*(-14*(1 + x^2) + Nc^2*(11 + 17*x^2))*
     HPL[{-4, -1}, x])/(Nc*(-1 + x)^5) - (144*Nc*x*(1 + x)^2*HPL[{-4, 1}, x])/
    (-1 + x)^4 - (16*x*(1 + x)*(-17*(1 + x^2) + 2*Nc^2*(7 + 10*x^2))*
     HPL[{-3, -2}, x])/(Nc*(-1 + x)^5) - 
   (8*x*(-13 + 22*x - 13*x^2 + Nc^2*(35 + 62*x + 35*x^2))*HPL[{-3, 1}, x])/
    (Nc*(-1 + x)^4) - (4*x*(1 + x)*(9*(-1 + x) + 
      Nc^2*(-21*(-1 + x) + Pi^2*(1 + x)))*HPL[{-2, -1}, x])/
    (3*Nc*(-1 + x)^4) - (16*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, 1}, x])/
    (3*(-1 + x)^4) - (8*x*(1 + x)*(-25*(1 + x^2) + Nc^2*(13 + 37*x^2))*
     HPL[{2, -3}, x])/(Nc*(-1 + x)^5) - 
   (4*x*(-13 + 22*x - 13*x^2 + Nc^2*(35 + 62*x + 35*x^2))*HPL[{2, -2}, x])/
    (Nc*(-1 + x)^4) - (16*Nc*Pi^2*x*(1 + x)^2*HPL[{2, -1}, x])/
    (3*(-1 + x)^4) - (8*Nc*Pi^2*x*(1 + x)^2*HPL[{2, 1}, x])/(3*(-1 + x)^4) - 
   (2*x*(-11 + 26*x - 11*x^2 + 15*Nc^2*(1 + x)^2)*HPL[{2, 2}, x])/
    (Nc*(-1 + x)^4) + (2*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(23 + 31*x^2))*
     HPL[{2, 3}, x])/(Nc*(-1 + x)^5) - 
   (4*x*(1 + x)*(-41*(1 + x^2) + Nc^2*(5 + 77*x^2))*HPL[{3, -2}, x])/
    (Nc*(-1 + x)^5) - (8*x*(-13 + 22*x - 13*x^2 + Nc^2*(35 + 62*x + 35*x^2))*
     HPL[{3, -1}, x])/(Nc*(-1 + x)^4) + 
   (2*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(31 + 23*x^2))*HPL[{3, 2}, x])/
    (Nc*(-1 + x)^5) - (144*Nc*x*(1 + x)^2*HPL[{4, -1}, x])/(-1 + x)^4 - 
   (64*Nc*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + 
   (192*Nc*x*(1 + x)^2*HPL[{-3, 1, 1}, x])/(-1 + x)^4 - 
   (32*Nc*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
   (64*Nc*x*(1 + x)^2*HPL[{-2, 1, -2}, x])/(-1 + x)^4 + 
   (64*Nc*x*(1 + x)^2*HPL[{2, -1, -2}, x])/(-1 + x)^4 - 
   (96*Nc*x*(1 + x)^2*HPL[{2, -1, 2}, x])/(-1 + x)^4 + 
   (32*Nc*x*(1 + x)^2*HPL[{2, 1, -2}, x])/(-1 + x)^4 - 
   (96*Nc*x*(1 + x)^2*HPL[{2, 2, -1}, x])/(-1 + x)^4 - 
   (192*Nc*x*(1 + x)^2*HPL[{3, 1, -1}, x])/(-1 + x)^4 + 
   (x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*Log[x]^5)/
    (60*Nc*(-1 + x)^5) + Log[1 - x]^3*((-16*Nc*x)/(3*(-1 + x)^2) + 
     (4*Nc*x*(1 + x)^2*Log[x]^2)/(3*(-1 + x)^4)) + 
   ((Pi^2*x*(1 + x)*(-3*(5*(-1 + x)^2 + Pi^2*(1 + x^2)) + 
        Nc^2*(35*(-1 + x)^2 + 3*Pi^2*(1 + x^2))))/(15*Nc*(-1 + x)^5) - 
     (144*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/(Nc*(-1 + x)^5) - 
     (4*(-3 + 7*Nc^2)*x*(1 + x)*HPL[{-2}, x])/(Nc*(-1 + x)^3) + 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{4}, x])/(Nc*(-1 + x)^5))*
    Log[1 + x] + Log[x]^3*
    ((x*(-34 + 406*x - 418*x^2 - 50*x^3 - 5*Pi^2*(1 + x + x^2 + x^3) + 
        Nc^2*(22 - 290*x + 646*x^2 + 198*x^3 + Pi^2*(1 + x + 9*x^2 + 
            9*x^3))))/(12*Nc*(-1 + x)^5) - 
     (x*(1 + x)*(-13*(1 + x^2) + Nc^2*(17 + 9*x^2))*HPL[{-2}, x])/
      (3*Nc*(-1 + x)^5) + (x*(1 + x)*(-23*(1 + x^2) + Nc^2*(-3 + 49*x^2))*
       HPL[{2}, x])/(3*Nc*(-1 + x)^5) - ((-1 + 3*Nc^2)*x*(1 + x)^3*
       Log[1 + x])/(Nc*(-1 + x)^5)) + 
   Log[x]^4*((x*(-18 - 83*x + 41*x^2 + 143*x^3 + 33*x^4 + 
        Nc^2*(18 + 65*x - 131*x^2 - 245*x^3 - 63*x^4)))/
      (12*Nc*(-1 + x)^5*(1 + x)) + ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       Log[1 + x])/(12*Nc*(-1 + x)^5)) + 
   Log[1 - x]^2*((-16*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     ((2*x*(-36*(-1 + x^2) + Nc^2*(Pi^2*(1 + x)^2 + 12*(-3 - 2*x + 5*x^2))))/
        (3*Nc*(-1 + x)^4) + (8*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
      Log[x] + (x*(37 + 34*x + 37*x^2 - Nc^2*(57 + 130*x + 57*x^2))*Log[x]^2)/
      (Nc*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
     (12*x*(-4*(-1 + x)^2 + Nc^2*(2 + 2*x*(-2 + Zeta[3]) + Zeta[3] + 
          x^2*(2 + Zeta[3]))))/(Nc*(-1 + x)^4)) + 
   HPL[{2}, x]*((2*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(-1 + 7*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) - (32*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
     (2*x*(Pi^2*(5 - 7*x + 7*x^2 - 5*x^3) - 27*(1 + x)*(1 - 2*x + 3*Zeta[3] + 
          x^2*(1 + 3*Zeta[3])) + 3*Nc^2*(1 + x)*(11 - 22*x + 
          4*Pi^2*(-1 + x^2) + 7*Zeta[3] + x^2*(11 + 47*Zeta[3]))))/
      (3*Nc*(-1 + x)^5)) + HPL[{-2}, x]*
    ((-20*(-1 + Nc^2)*x*(1 + x)^2*HPL[{2}, x])/(Nc*(-1 + x)^4) - 
     (44*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/(Nc*(-1 + x)^5) + 
     (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
     (x*(3*Pi^2*(-3 - 7*x + 7*x^2 + 3*x^3) + 48*(1 + x)*(3 - 6*x + Zeta[3] + 
          x^2*(3 + Zeta[3])) - Nc^2*(Pi^2*(-9 - 13*x + 13*x^2 + 9*x^3) + 
          24*(1 + x)*(7 - 14*x + 3*Zeta[3] + x^2*(7 + Zeta[3])))))/
      (3*Nc*(-1 + x)^5)) + Log[x]^2*
    (-((x*(1 + x)*(11*(1 + x^2) + Nc^2*(-25 + 3*x^2))*HPL[{-3}, x])/
       (Nc*(-1 + x)^5)) + (x*(-7 - 56*x + 14*x^2 + 32*x^3 + x^4 + 
        Nc^2*(13 + 72*x + 22*x^2 + 5*x^4))*HPL[{-2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (x*(-9 - 28*x + 14*x^2 - 28*x^3 - 5*x^4 + 
        Nc^2*(21 + 64*x + 70*x^2 + 104*x^3 + 21*x^4))*HPL[{2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(1 + 7*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) - (4*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
     (2*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(11 + 3*x^2))*HPL[{-2, 1}, x])/
      (Nc*(-1 + x)^5) - (2*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(11 + 3*x^2))*
       HPL[{2, -1}, x])/(Nc*(-1 + x)^5) + 
     (2*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(1 + 9*x^2))*HPL[{2, 1}, x])/
      (Nc*(-1 + x)^5) + 
     ((x*(-3 + 3*x + 51*x^2 - 51*x^3 - 2*Pi^2*(1 + x + x^2 + x^3) + 
          Nc^2*(2*Pi^2*(1 + x + x^2 + x^3) + 3*(5 - 5*x - 21*x^2 + 21*x^3))))/
        (3*Nc*(-1 + x)^5) - (8*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) + (14*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5))*Log[1 + x] - 
     (x*(Pi^2*(11 + 32*x - 10*x^2 - 88*x^3 - 25*x^4) + 
        6*(1 + x)*(-8 + 13*Zeta[3] + x^2*(-168 + 13*Zeta[3]) + 
          x^3*(6 + 13*Zeta[3]) + x*(170 + 13*Zeta[3])) + 
        Nc^2*(Pi^2*(-11 - 20*x + 94*x^2 + 188*x^3 + 53*x^4) - 
          2*(1 + x)*(-12 + 19*Zeta[3] + x*(486 + 19*Zeta[3]) + 
            x^2*(-300 + 59*Zeta[3]) + x^3*(-174 + 59*Zeta[3])))))/
      (12*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]*((4*x*(1 + x)*(-13*(1 + x^2) + Nc^2*(-8 + 34*x^2))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (2*x*(-5 - 122*x + 44*x^2 + 10*x^3 - 23*x^4 + 
        Nc^2*(11 + 142*x + 124*x^2 + 194*x^3 + 73*x^4))*HPL[{-3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(5 + 3*x^2))*HPL[{-2}, x]^2)/
      (Nc*(-1 + x)^5) + 
     (x*(-3*(2 + 38*x - 38*x^2 - 2*x^3 + 3*Pi^2*(1 + x + x^2 + x^3)) + 
        Nc^2*(186 + 654*x - 654*x^2 - 186*x^3 + Pi^2*(5 + 5*x + 13*x^2 + 
            13*x^3)))*HPL[{2}, x])/(3*Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^5) + HPL[{-2}, x]*
      ((-2*x*(3 - 309*x + 345*x^2 - 39*x^3 - 4*Pi^2*(1 + x + x^2 + x^3) + 
          Nc^2*(4*Pi^2*(1 + x + x^2 + x^3) + 15*(1 + 25*x - 29*x^2 + 
              3*x^3))))/(3*Nc*(-1 + x)^5) + (36*(-1 + Nc^2)*x*(1 + x)*
         (1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
     (4*x*(-16*x*(3 - x + x^2 + x^3) + Nc^2*(9 + 62*x + 80*x^2 + 130*x^3 + 
          39*x^4))*HPL[{3}, x])/(Nc*(-1 + x)^5*(1 + x)) - 
     (8*x*(1 + x)*(-6*(1 + x^2) + Nc^2*(1 + 11*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) + (8*x*(1 + x)*(-16*(1 + x^2) + Nc^2*(9 + 23*x^2))*
       HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(2 + x^2))*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) + (4*x*(19 + 50*x + 19*x^2 - Nc^2*(19 + 42*x + 19*x^2))*
       HPL[{-2, -1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(-9 + 6*x - 9*x^2 + 4*Nc^2*(5 + 9*x + 5*x^2))*HPL[{-2, 1}, x])/
      (Nc*(-1 + x)^4) + (8*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(1 + 9*x^2))*
       HPL[{2, -2}, x])/(Nc*(-1 + x)^5) + 
     (8*x*(-9 + 6*x - 9*x^2 + 4*Nc^2*(5 + 9*x + 5*x^2))*HPL[{2, -1}, x])/
      (Nc*(-1 + x)^4) - (16*x*(-3*(-1 + x)^2 + 4*Nc^2*(1 + x)^2)*
       HPL[{2, 1}, x])/(Nc*(-1 + x)^4) - 
     (8*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(2 + x^2))*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(2 + x^2))*
       HPL[{3, -1}, x])/(Nc*(-1 + x)^5) - 
     (16*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{-2, 1, -1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{2, 1, -1}, x])/(-1 + x)^4 + 
     (2*(-3 + 7*Nc^2)*x*(1 + x)*Log[1 + x]^2)/(Nc*(-1 + x)^3) + 
     Log[1 + x]*((64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) - (64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) + (8*x*(1 + x)*(-2*(3 - 6*x + Zeta[3] + 
            x^2*(3 + Zeta[3])) + Nc^2*(7 - 14*x + 2*Zeta[3] + 
            x^2*(7 + 2*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     (x*(-2*Pi^4*(1 + x)^2*(1 + x^2) + Pi^2*(3 + 210*x + 36*x^2 - 210*x^3 - 
          39*x^4) + 18*(-8 + 2*x^2*(-64 + Zeta[3]) + 5*Zeta[3] + 
          17*x^4*(8 + Zeta[3]) - 16*x*(-9 + 2*Zeta[3]) + 
          24*x^3*(-6 + 5*Zeta[3])) + Nc^2*(2*Pi^4*(1 + x)^2*(1 + x^2) + 
          3*Pi^2*(1 - 82*x - 12*x^2 + 82*x^3 + 11*x^4) - 
          18*(-8 - 7*Zeta[3] + 4*x*(34 + Zeta[3]) + 
            4*x^3*(-34 + 65*Zeta[3]) + 2*x^2*(-60 + 67*Zeta[3]) + 
            x^4*(128 + 73*Zeta[3])))))/(18*Nc*(-1 + x)^5*(1 + x))) + 
   Log[1 - x]*((48*x*(1 + x)*(-6*(1 + x^2) + Nc^2*(7 + 5*x^2))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (8*x*(-3*(9 + 10*x + 9*x^2) + 
        Nc^2*(49 + 106*x + 49*x^2))*HPL[{-3}, x])/(Nc*(-1 + x)^4) + 
     (56*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     HPL[{-2}, x]*((-4*x*(1 + x)*(6*(-1 + x) + Nc^2*(-10*(-1 + x) + 
            Pi^2*(1 + x))))/(Nc*(-1 + x)^4) - (32*Nc*x*(1 + x)^2*HPL[{2}, x])/
        (-1 + x)^4) + (4*x*(-5*(5 - 6*x + 5*x^2) + Nc^2*(41 + 66*x + 41*x^2))*
       HPL[{3}, x])/(Nc*(-1 + x)^4) - 
     (8*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(29 + 25*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) + (64*Nc*x*(1 + x)^2*HPL[{-3, 1}, x])/(-1 + x)^4 + 
     (32*Nc*x*(1 + x)^2*HPL[{2, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{3, -1}, x])/(-1 + x)^4 + 
     ((x*(4*(9 - 93*x + 66*x^2 + 18*x^3 + Pi^2*(1 + x + x^2 + x^3)) - 
          Nc^2*(Pi^2*(5 + 5*x + 3*x^2 + 3*x^3) + 12*(-5 - 49*x + 38*x^2 + 
              16*x^3))))/(3*Nc*(-1 + x)^5) + 
       (4*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(1 + 7*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) - (28*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5))*Log[x]^2 + 
     (x*(43 + 59*x - 95*x^2 - 55*x^3 + Nc^2*(-49 - 73*x + 181*x^2 + 85*x^3))*
       Log[x]^3)/(3*Nc*(-1 + x)^5) + 
     (x*(1 + x)*(1 + x^2 + Nc^2*(-13 + 11*x^2))*Log[x]^4)/(6*Nc*(-1 + x)^5) + 
     (x*(12*(5*Pi^2*(-1 + x)^2*(1 + x) + Pi^4*(1 + x + x^2 + x^3) - 
          5*(-1 + x)*(72 + 31*Zeta[3] + 6*x*(-24 + 25*Zeta[3]) + 
            x^2*(72 + 31*Zeta[3]))) - Nc^2*(100*Pi^2*(-1 + x)^2*(1 + x) + 
          3*Pi^4*(7 + 7*x + x^2 + x^3) - 60*(-1 + x)*(68 + 65*Zeta[3] + 
            x^2*(68 + 65*Zeta[3]) + 2*x*(-68 + 93*Zeta[3])))))/
      (30*Nc*(-1 + x)^5) + 
     Log[x]*((-8*x*(1 + x)*(-16*(1 + x^2) + Nc^2*(15 + 17*x^2))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) + (4*x*(-3*(9 + 10*x + 9*x^2) + 
          Nc^2*(49 + 106*x + 49*x^2))*HPL[{-2}, x])/(Nc*(-1 + x)^4) - 
       (16*x*(-5 + 7*x - 5*x^2 + Nc^2*(8 + 13*x + 8*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^4) + (128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (112*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (8*(-3 + 5*Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3) + 
       (x*(-17*Pi^2*(-1 + x)*(1 + x)^2 + 6*(-17 + 16*Zeta[3] + 
            x^2*(-79 + 16*Zeta[3]) + x^3*(31 + 16*Zeta[3]) + 
            x*(65 + 16*Zeta[3])) + Nc^2*(Pi^2*(-31 - 47*x + 47*x^2 + 
              31*x^3) - 6*(-19 + 26*Zeta[3] + x^2*(-29 + 6*Zeta[3]) + 
              x^3*(5 + 6*Zeta[3]) + x*(43 + 26*Zeta[3])))))/
        (3*Nc*(-1 + x)^5))) + 
   (x*(Pi^4*(35 + 154*x - 72*x^2 + 134*x^3 + 37*x^4) - 
      720*Pi^2*(1 + x)*(x^2*(-2 + Zeta[3]) + Zeta[3] + x*(1 + Zeta[3]) + 
        x^3*(1 + Zeta[3])) + 360*(1 + x)*(156 + Zeta[3] + 7*Zeta[5] + 
        x^2*(468 - 245*Zeta[3] + 7*Zeta[5]) + 
        x^3*(-156 + 11*Zeta[3] + 7*Zeta[5]) + 
        x*(-468 + 233*Zeta[3] + 7*Zeta[5])) - 
      Nc^2*(Pi^4*(-117 + 50*x + 360*x^2 + 814*x^3 + 333*x^4) - 
        720*Pi^2*(1 + x)*(x - 2*Zeta[3] - 2*x*Zeta[3] + 
          x^2*(-2 + 4*Zeta[3]) + x^3*(1 + 4*Zeta[3])) + 
        120*(1 + x)*(540 - 115*Zeta[3] + 3*x*(-540 + 79*Zeta[3] - 
            25*Zeta[5]) - 75*Zeta[5] + x^2*(1620 - 321*Zeta[3] + 
            117*Zeta[5]) + x^3*(-540 + 199*Zeta[3] + 117*Zeta[5])))))/
    (360*Nc*(-1 + x)^5*(1 + x))}, 
 {eps^2, (-2*x*(1 + x)*(1 + x^2 + Nc^2*(-71 + 69*x^2))*HPL[{-6}, x])/
    (Nc*(-1 + x)^5) - (2*x*(-119 - 892*x + 238*x^2 - 60*x^3 - 119*x^4 + 
      Nc^2*(65 + 668*x + 1190*x^2 + 2188*x^3 + 649*x^4))*HPL[{-5}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (4*x*(1 + x)*(-65*(1 + x^2) + 2*Nc^2*(-6 + 71*x^2))*HPL[{-3}, x]^2)/
    (Nc*(-1 + x)^5) - (128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x]^3)/
    (3*Nc*(-1 + x)^5) + (2*x*(15*(-1 + x)^3 - 3*Pi^2*(1 + x + x^2 + x^3) + 
      Nc^2*(2*Pi^2*(1 + x + 2*x^2 + 2*x^3) + 3*(-41 - 173*x + 173*x^2 + 
          41*x^3)))*HPL[{2}, x]^2)/(3*Nc*(-1 + x)^5) + 
   (2*x*(1 + x)*(-351*(1 + x^2) + Nc^2*(223 + 479*x^2))*HPL[{2}, x]^3)/
    (9*Nc*(-1 + x)^5) + HPL[{-2}, x]^2*
    ((2*x*(-7 + 253*x - 253*x^2 + 7*x^3 - 2*Pi^2*(1 + x + x^2 + x^3) + 
        Nc^2*(-5*(-1 + 75*x - 75*x^2 + x^3) + 2*Pi^2*(1 + x + x^2 + x^3))))/
      (Nc*(-1 + x)^5) + (40*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
      (Nc*(-1 + x)^5)) + HPL[{-4}, x]*
    ((-2*x*(-37*Pi^2*(1 + x)^2*(1 + x^2) + 9*(9 + 92*x - 122*x^2 + 100*x^3 + 
          17*x^4) + Nc^2*(2*Pi^2*(1 + x)^2*(-4 + 41*x^2) - 
          3*(67 + 612*x + 1786*x^2 + 2844*x^3 + 739*x^4))))/
      (3*Nc*(-1 + x)^5*(1 + x)) + 
     (4*x*(1 + x)*(57*(1 + x^2) + Nc^2*(-127 + 13*x^2))*HPL[{-2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(1 + x)*(-49*(1 + x^2) + Nc^2*(19 + 79*x^2))*
       HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
   (2*x*(1 + x)*(-224*(1 + x^2) + Nc^2*(-41 + 489*x^2))*HPL[{3}, x]^2)/
    (Nc*(-1 + x)^5) + (x*(-71*Pi^2*(1 + x)^2*(1 + x^2) + 
      6*(27 + 236*x - 270*x^2 + 196*x^3 + 27*x^4) + 
      Nc^2*(Pi^2*(1 + x)^2*(47 + 95*x^2) - 6*(97 + 492*x + 1350*x^2 + 
          2100*x^3 + 497*x^4)))*HPL[{4}, x])/(3*Nc*(-1 + x)^5*(1 + x)) + 
   (2*x*(-91 - 866*x + 200*x^2 + 66*x^3 - 109*x^4 + 
      Nc^2*(85 + 654*x + 1000*x^2 + 1746*x^3 + 515*x^4))*HPL[{5}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - (140*Nc*x*(1 + x)^2*HPL[{6}, x])/(-1 + x)^4 + 
   (4*x*(1 + x)*(-1333*(1 + x^2) + Nc^2*(725 + 1941*x^2))*HPL[{-5, -1}, x])/
    (Nc*(-1 + x)^5) + (1440*Nc*x*(1 + x)^2*HPL[{-5, 1}, x])/(-1 + x)^4 + 
   (4*x*(1 + x)*(-363*(1 + x^2) + Nc^2*(211 + 515*x^2))*HPL[{-4, -2}, x])/
    (Nc*(-1 + x)^5) - (12*x*(125 + 18*x + 112*x^2 - 466*x^3 - 237*x^4 + 
      Nc^2*(-83 + 170*x + 560*x^2 + 1174*x^3 + 419*x^4))*HPL[{-4, -1}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (12*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*HPL[{-4, 1}, x])/
    (Nc*(-1 + x)^4) - (4*x*(113 - 30*x + 136*x^2 - 514*x^3 - 249*x^4 + 
      Nc^2*(-47 + 314*x + 680*x^2 + 1318*x^3 + 455*x^4))*HPL[{-3, -2}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (4*x*(1 + x)*(9*(-1 + x)^2 - 16*Pi^2*(1 + x^2) + 
      Nc^2*(-21*(-1 + x)^2 + Pi^2*(7 + 25*x^2)))*HPL[{-3, -1}, x])/
    (3*Nc*(-1 + x)^5) + (8*x*(12*(-1 + x^3) - 5*Pi^2*(1 + x + x^2 + x^3) + 
      Nc^2*(12*(28 + 65*x - 65*x^2 - 28*x^3) + 
        Pi^2*(4 + 4*x + 6*x^2 + 6*x^3)))*HPL[{-3, 1}, x])/(3*Nc*(-1 + x)^5) + 
   (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x]^2)/(-1 + x)^4 - 
   (64*Nc*x*(1 + x)^2*HPL[{-2, 1}, x]^2)/(-1 + x)^4 + 
   (4*x*(1 + x)*(-149*(1 + x^2) + Nc^2*(-119 + 417*x^2))*HPL[{2, -4}, x])/
    (Nc*(-1 + x)^5) - (4*x*(53 - 226*x + 100*x^2 - 174*x^3 - 153*x^4 + 
      Nc^2*(-63 + 190*x + 500*x^2 + 1010*x^3 + 363*x^4))*HPL[{2, -3}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (4*x*(-3*(4*(-1 + x^3) + Pi^2*(1 + x + x^2 + x^3)) + 
      Nc^2*(Pi^2*(1 + x + 5*x^2 + 5*x^3) + 12*(-28 - 65*x + 65*x^2 + 
          28*x^3)))*HPL[{2, -2}, x])/(3*Nc*(-1 + x)^5) - 
   (192*Nc*x*(1 + x)^2*HPL[{2, -1}, x]^2)/(-1 + x)^4 + 
   (4*x*(-5*Pi^2*(1 + x + x^2 + x^3) - 3*(-1 - 5*x + 5*x^2 + x^3) + 
      Nc^2*(66 + 258*x - 258*x^2 - 66*x^3 + Pi^2*(6 + 6*x + 4*x^2 + 4*x^3)))*
     HPL[{2, 2}, x])/(3*Nc*(-1 + x)^5) + 
   (2*x*(107 - 580*x + 162*x^2 - 68*x^3 - 269*x^4 + 
      Nc^2*(-67 + 408*x + 810*x^2 + 1536*x^3 + 553*x^4))*HPL[{2, 3}, x])/
    (3*Nc*(-1 + x)^5*(1 + x)) + 
   (2*x*(1 + x)*(-250*(1 + x^2) + Nc^2*(13 + 487*x^2))*HPL[{2, 4}, x])/
    (Nc*(-1 + x)^5) + (192*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*
     HPL[{3, -3}, x])/(Nc*(-1 + x)^5) - 
   (4*x*(45 - 152*x + 82*x^2 - 176*x^3 - 127*x^4 + 
      Nc^2*(-101 + 52*x + 410*x^2 + 932*x^3 + 347*x^4))*HPL[{3, -2}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (8*x*(12*(-1 + x^3) - 5*Pi^2*(1 + x + x^2 + x^3) + 
      Nc^2*(12*(28 + 65*x - 65*x^2 - 28*x^3) + 
        Pi^2*(4 + 4*x + 6*x^2 + 6*x^3)))*HPL[{3, -1}, x])/(3*Nc*(-1 + x)^5) + 
   (2*x*(67 - 264*x + 54*x^2 + 48*x^3 - 121*x^4 + 
      Nc^2*(-35 + 116*x + 270*x^2 + 532*x^3 + 197*x^4))*HPL[{3, 2}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (8*x*(1 + x)*(-201*(1 + x^2) + Nc^2*(-34 + 436*x^2))*HPL[{4, -2}, x])/
    (Nc*(-1 + x)^5) - (12*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{4, -1}, x])/(Nc*(-1 + x)^4) - 
   (20*x*(1 + x)*(-25*(1 + x^2) + 2*Nc^2*(7 + 18*x^2))*HPL[{4, 2}, x])/
    (Nc*(-1 + x)^5) + (1440*Nc*x*(1 + x)^2*HPL[{5, -1}, x])/(-1 + x)^4 + 
   (96*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(-3 + 23*x^2))*HPL[{-4, -1, -1}, x])/
    (Nc*(-1 + x)^5) - (2112*Nc*x*(1 + x)^2*HPL[{-4, -1, 1}, x])/(-1 + x)^4 + 
   (672*Nc*x*(1 + x)^2*HPL[{-4, 1, 1}, x])/(-1 + x)^4 + 
   (32*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(-6 + 20*x^2))*HPL[{-3, -2, -1}, x])/
    (Nc*(-1 + x)^5) - (704*Nc*x*(1 + x)^2*HPL[{-3, -2, 1}, x])/(-1 + x)^4 + 
   (32*x*(1 + x)*(-24*(1 + x^2) + Nc^2*(11 + 37*x^2))*HPL[{-3, -1, -2}, x])/
    (Nc*(-1 + x)^5) + (32*x*(-55 - 122*x - 55*x^2 + 
      Nc^2*(55 + 114*x + 55*x^2))*HPL[{-3, -1, -1}, x])/(Nc*(-1 + x)^4) - 
   (16*x*(1 + x)*(-41*(1 + x^2) + Nc^2*(23 + 59*x^2))*HPL[{-3, 1, -2}, x])/
    (Nc*(-1 + x)^5) + (16*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{-3, 1, 1}, x])/(Nc*(-1 + x)^4) + 
   (16*x*(-55 - 122*x - 55*x^2 + Nc^2*(55 + 114*x + 55*x^2))*
     HPL[{-2, -2, -1}, x])/(Nc*(-1 + x)^4) + 
   (8*x*(1 + x)*(9 - 9*x + Nc^2*(21*(-1 + x) + Pi^2*(1 + x)))*
     HPL[{-2, -1, -1}, x])/(3*Nc*(-1 + x)^4) + 
   (80*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(3*(-1 + x)^4) + 
   (4*x*(-71 + 2*x - 71*x^2 + Nc^2*(141 + 274*x + 141*x^2))*
     HPL[{-2, 1, -2}, x])/(Nc*(-1 + x)^4) + 
   (80*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, 1, -1}, x])/(3*(-1 + x)^4) + 
   (32*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(3*(-1 + x)^4) + 
   (16*x*(1 + x)*(-23*(1 + x^2) + Nc^2*(-39 + 85*x^2))*HPL[{2, -3, -1}, x])/
    (Nc*(-1 + x)^5) + (8*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(-81 + 95*x^2))*
     HPL[{2, -2, -2}, x])/(Nc*(-1 + x)^5) - 
   (16*Nc*x*(1 + x)^2*HPL[{2, -2, 2}, x])/(-1 + x)^4 + 
   (704*Nc*x*(1 + x)^2*HPL[{2, -1, -3}, x])/(-1 + x)^4 + 
   (4*x*(-71 + 2*x - 71*x^2 + Nc^2*(141 + 274*x + 141*x^2))*
     HPL[{2, -1, -2}, x])/(Nc*(-1 + x)^4) + 
   (80*Nc*Pi^2*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(3*(-1 + x)^4) + 
   (32*Nc*Pi^2*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(3*(-1 + x)^4) - 
   (8*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*HPL[{2, -1, 2}, x])/
    (Nc*(-1 + x)^4) + (224*Nc*x*(1 + x)^2*HPL[{2, -1, 3}, x])/(-1 + x)^4 + 
   (16*x*(1 + x)*(-23*(1 + x^2) + Nc^2*(11 + 35*x^2))*HPL[{2, 1, -3}, x])/
    (Nc*(-1 + x)^5) - (8*x*(-49 + 62*x - 49*x^2 + Nc^2*(61 + 106*x + 61*x^2))*
     HPL[{2, 1, -2}, x])/(Nc*(-1 + x)^4) + 
   (32*Nc*Pi^2*x*(1 + x)^2*HPL[{2, 1, -1}, x])/(3*(-1 + x)^4) + 
   (16*Nc*Pi^2*x*(1 + x)^2*HPL[{2, 1, 1}, x])/(3*(-1 + x)^4) + 
   (4*x*(-3*(5 - 6*x + 5*x^2) + Nc^2*(35 + 54*x + 35*x^2))*HPL[{2, 1, 2}, x])/
    (3*Nc*(-1 + x)^4) + (8*x*(1 + x)*(-81*(1 + x^2) + Nc^2*(41 + 121*x^2))*
     HPL[{2, 1, 3}, x])/(3*Nc*(-1 + x)^5) + 
   (24*x*(1 + x)*(-13*(1 + x^2) + Nc^2*(25 + x^2))*HPL[{2, 2, -2}, x])/
    (Nc*(-1 + x)^5) - (8*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{2, 2, -1}, x])/(Nc*(-1 + x)^4) - 
   (4*x*(-15 + 34*x - 15*x^2 + 15*Nc^2*(1 + x)^2)*HPL[{2, 2, 1}, x])/
    (Nc*(-1 + x)^4) - (448*Nc*x*(1 + x)^2*HPL[{2, 3, -1}, x])/(-1 + x)^4 - 
   (224*Nc*x*(1 + x)^2*HPL[{2, 3, 1}, x])/(3*(-1 + x)^4) + 
   (8*x*(1 + x)*(-55*(1 + x^2) + Nc^2*(-157 + 267*x^2))*HPL[{3, -2, -1}, x])/
    (Nc*(-1 + x)^5) + (16*x*(1 + x)*(41*(1 + x^2) + Nc^2*(-111 + 29*x^2))*
     HPL[{3, -1, -2}, x])/(Nc*(-1 + x)^5) + 
   (8*x*(1 + x)*(-137*(1 + x^2) + Nc^2*(221 + 53*x^2))*HPL[{3, 1, -2}, x])/
    (Nc*(-1 + x)^5) - (16*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{3, 1, -1}, x])/(Nc*(-1 + x)^4) - 
   (8*x*(1 + x)*(-81*(1 + x^2) + Nc^2*(77 + 85*x^2))*HPL[{3, 1, 2}, x])/
    (3*Nc*(-1 + x)^5) - (672*Nc*x*(1 + x)^2*HPL[{3, 2, -1}, x])/(-1 + x)^4 + 
   (2112*Nc*x*(1 + x)^2*HPL[{4, -1, -1}, x])/(-1 + x)^4 - 
   (672*Nc*x*(1 + x)^2*HPL[{4, 1, -1}, x])/(-1 + x)^4 + 
   (3328*Nc*x*(1 + x)^2*HPL[{-3, -1, -1, 1}, x])/(-1 + x)^4 - 
   (896*Nc*x*(1 + x)^2*HPL[{-3, 1, 1, 1}, x])/(-1 + x)^4 + 
   (1664*Nc*x*(1 + x)^2*HPL[{-2, -2, -1, 1}, x])/(-1 + x)^4 - 
   (832*Nc*x*(1 + x)^2*HPL[{-2, 1, -2, -1}, x])/(-1 + x)^4 - 
   (128*Nc*x*(1 + x)^2*HPL[{-2, 1, -2, 1}, x])/(-1 + x)^4 - 
   (832*Nc*x*(1 + x)^2*HPL[{-2, 1, -1, -2}, x])/(-1 + x)^4 + 
   (1664*Nc*x*(1 + x)^2*HPL[{2, -2, -1, -1}, x])/(-1 + x)^4 + 
   (832*Nc*x*(1 + x)^2*HPL[{2, -1, -2, -1}, x])/(-1 + x)^4 - 
   (128*Nc*x*(1 + x)^2*HPL[{2, -1, -2, 1}, x])/(-1 + x)^4 - 
   (128*Nc*x*(1 + x)^2*HPL[{2, -1, 1, -2}, x])/(-1 + x)^4 + 
   (448*Nc*x*(1 + x)^2*HPL[{2, -1, 2, 1}, x])/(-1 + x)^4 - 
   (256*Nc*x*(1 + x)^2*HPL[{2, 1, -2, -1}, x])/(-1 + x)^4 - 
   (640*Nc*x*(1 + x)^2*HPL[{2, 1, -2, 1}, x])/(-1 + x)^4 - 
   (256*Nc*x*(1 + x)^2*HPL[{2, 1, -1, -2}, x])/(-1 + x)^4 - 
   (448*Nc*x*(1 + x)^2*HPL[{2, 1, -1, 2}, x])/(-1 + x)^4 - 
   (64*Nc*x*(1 + x)^2*HPL[{2, 1, 1, -2}, x])/(-1 + x)^4 - 
   (192*Nc*x*(1 + x)^2*HPL[{2, 1, 2, -1}, x])/(-1 + x)^4 - 
   (448*Nc*x*(1 + x)^2*HPL[{2, 2, 1, -1}, x])/(-1 + x)^4 + 
   (3328*Nc*x*(1 + x)^2*HPL[{3, -1, -1, -1}, x])/(-1 + x)^4 - 
   (896*Nc*x*(1 + x)^2*HPL[{3, 1, 1, -1}, x])/(-1 + x)^4 - 
   (x*(1 + x)*(-23*(1 + x^2) + Nc^2*(-13 + 59*x^2))*Log[x]^6)/
    (720*Nc*(-1 + x)^5) + Log[1 - x]^4*((-8*Nc*x)/(3*(-1 + x)^2) + 
     (2*Nc*x*(1 + x)^2*Log[x]^2)/(3*(-1 + x)^4)) + 
   (-(Pi^2*x*(1 + x)*(-3*(5*(-1 + x)^2 + Pi^2*(1 + x^2)) + 
         Nc^2*(35*(-1 + x)^2 + 3*Pi^2*(1 + x^2))))/(15*Nc*(-1 + x)^5) + 
     (144*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/(Nc*(-1 + x)^5) + 
     (4*(-3 + 7*Nc^2)*x*(1 + x)*HPL[{-2}, x])/(Nc*(-1 + x)^3) - 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{4}, x])/(Nc*(-1 + x)^5))*
    Log[1 + x]^2 + Log[x]^5*
    ((x*(48 + 203*x - 129*x^2 - 407*x^3 - 99*x^4 + 
        3*Nc^2*(-16 - 59*x + 145*x^2 + 263*x^3 + 67*x^4)))/
      (60*Nc*(-1 + x)^5*(1 + x)) - ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       Log[1 + x])/(10*Nc*(-1 + x)^5)) + 
   Log[x]^4*((x*(43*Pi^2*(1 + x)^2*(1 + x^2) + 
        12*(17 - 249*x + 62*x^2 + 369*x^3 + 29*x^4) - 
        Nc^2*(Pi^2*(1 + x)^2*(7 + 79*x^2) + 12*(10 - 151*x + 508*x^2 + 
            871*x^3 + 190*x^4))))/(144*Nc*(-1 + x)^5*(1 + x)) + 
     (x*(1 + x)*(-33*(1 + x^2) + Nc^2*(61 + 5*x^2))*HPL[{-2}, x])/
      (12*Nc*(-1 + x)^5) - (x*(1 + x)*(-59*(1 + x^2) + Nc^2*(-39 + 157*x^2))*
       HPL[{2}, x])/(12*Nc*(-1 + x)^5) + 
     (x*(-15 - 60*x - 82*x^2 - 60*x^3 - 15*x^4 + 
        Nc^2*(45 + 180*x + 262*x^2 + 180*x^3 + 45*x^4))*Log[1 + x])/
      (12*Nc*(-1 + x)^5*(1 + x)) - ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       Log[1 + x]^2)/(12*Nc*(-1 + x)^5)) + 
   Log[1 - x]^3*((-32*Nc*x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) + 
     ((4*x*(-72*(-1 + x^2) + Nc^2*(Pi^2*(1 + x)^2 + 24*(-3 - x + 4*x^2))))/
        (9*Nc*(-1 + x)^4) + (16*Nc*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*
      Log[x] + ((22*x*(11 - 2*x + 11*x^2) - 2*Nc^2*x*(173 + 378*x + 173*x^2))*
       Log[x]^2)/(3*Nc*(-1 + x)^4) - (16*Nc*x*(1 + x)^2*Log[x]^3)/
      (9*(-1 + x)^4) + (8*x*(-8*(-1 + x)^2 + Nc^2*(6 + 2*x*(-6 + Zeta[3]) + 
          Zeta[3] + x^2*(6 + Zeta[3]))))/(Nc*(-1 + x)^4)) + 
   (2*x*HPL[{-2, -1}, x]*(-3*Pi^2*(-7 - 11*x + 11*x^2 + 7*x^3) + 
      48*(1 + x)*(9 - 18*x + Zeta[3] + x^2*(9 + Zeta[3])) + 
      Nc^2*(Pi^2*(-21 - 25*x + 25*x^2 + 21*x^3) - 
        24*(1 + x)*(31 - 62*x + Zeta[3] + x^2*(31 + 3*Zeta[3])))))/
    (3*Nc*(-1 + x)^5) + (4*x*HPL[{2, 1}, x]*
     (Pi^2*(11 - 25*x + 25*x^2 - 11*x^3) + 9*(1 + x)*(3 - 6*x + 7*Zeta[3] + 
        x^2*(3 + 7*Zeta[3])) + Nc^2*(Pi^2*(-11 - 7*x + 7*x^2 + 11*x^3) - 
        3*(1 + x)*(11 - 22*x + Zeta[3] + x^2*(11 + 41*Zeta[3])))))/
    (3*Nc*(-1 + x)^5) + HPL[{2, -1}, x]*((-384*Nc*x*(1 + x)^2*HPL[{2, 1}, x])/
      (-1 + x)^4 - (4*x*(Pi^2*(11 - 17*x + 17*x^2 - 11*x^3) + 
        3*(1 + x)*(25 - 50*x + 27*Zeta[3] + x^2*(25 + 27*Zeta[3])) + 
        Nc^2*(1 + x)*(26*Pi^2*(-1 + x^2) + 3*(-43 + 86*x - 91*Zeta[3] + 
            x^2*(-43 + 37*Zeta[3])))))/(3*Nc*(-1 + x)^5)) + 
   HPL[{-2, 1}, x]*((-256*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1}, x])/(-1 + x)^4 - 
     (4*x*(Pi^2*(11 - 17*x + 17*x^2 - 11*x^3) + 
        3*(1 + x)*(25 - 50*x + 27*Zeta[3] + x^2*(25 + 27*Zeta[3])) + 
        Nc^2*(1 + x)*(26*Pi^2*(-1 + x^2) + 3*(-43 + 86*x - 91*Zeta[3] + 
            x^2*(-43 + 37*Zeta[3])))))/(3*Nc*(-1 + x)^5)) + 
   HPL[{3}, x]*((-88*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, -1}, x])/
      (Nc*(-1 + x)^5) - (40*x*(1 + x)*(Nc^2*(-7 + x^2) + 3*(1 + x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
     (24*x*(1 + x)*(5*(1 + x^2) + Nc^2*(-21 + 11*x^2))*HPL[{2, -1}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-63*(1 + x^2) + Nc^2*(37 + 89*x^2))*
       HPL[{2, 1}, x])/(3*Nc*(-1 + x)^5) - 
     (x*(Pi^2*(13 - 134*x + 48*x^2 - 58*x^3 - 61*x^4) - 
        12*(1 + x)*(-5 + 66*Zeta[3] + x^2*(-47 + 66*Zeta[3]) + 
          x^3*(-29 + 66*Zeta[3]) + x*(81 + 66*Zeta[3])) + 
        Nc^2*(Pi^2*(11 + 166*x + 240*x^2 + 410*x^3 + 133*x^4) + 
          12*(1 + x)*(65 + 66*Zeta[3] + x^2*(-185 + 66*Zeta[3]) + 
            x^3*(-119 + 66*Zeta[3]) + x*(239 + 66*Zeta[3])))))/
      (3*Nc*(-1 + x)^5*(1 + x))) + HPL[{-2}, x]*
    ((-2*x*(-5*Pi^2*(1 + x + x^2 + x^3) + 2*(-3 + 67*x - 67*x^2 + 3*x^3) + 
        Nc^2*(2 - 210*x + 210*x^2 - 2*x^3 + 5*Pi^2*(1 + x + x^2 + x^3)))*
       HPL[{2}, x])/(Nc*(-1 + x)^5) - (58*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{2}, x]^2)/(Nc*(-1 + x)^5) - 
     (44*(x + 2*x^3 - 8*x^4 - 3*x^5 + Nc^2*x*(1 + 8*x + 10*x^2 + 16*x^3 + 
          5*x^4))*HPL[{3}, x])/(Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(49*(1 + x^2) + Nc^2*(-103 + 5*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) - (16*Nc*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 + 
     (304*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3, 1}, x])/(Nc*(-1 + x)^5) - 
     (8*x*(-55 - 122*x - 55*x^2 + Nc^2*(55 + 114*x + 55*x^2))*
       HPL[{-2, -1}, x])/(Nc*(-1 + x)^4) + 
     (4*x*(-37 + 70*x - 37*x^2 + Nc^2*(107 + 206*x + 107*x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
     (152*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -2}, x])/(Nc*(-1 + x)^5) + 
     (4*x*(-37 + 70*x - 37*x^2 + Nc^2*(107 + 206*x + 107*x^2))*
       HPL[{2, -1}, x])/(Nc*(-1 + x)^4) + 
     (40*(-1 + Nc^2)*x*(1 + x)^2*HPL[{2, 1}, x])/(Nc*(-1 + x)^4) + 
     (60*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 2}, x])/(Nc*(-1 + x)^5) + 
     (304*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, -1}, x])/(Nc*(-1 + x)^5) - 
     (32*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 - 
     (832*Nc*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(-1 + x)^4 - 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(-1 + x)^4 - 
     (832*Nc*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(-1 + x)^4 - 
     (x*(4*(Pi^4*(1 + x)^2*(1 + x^2) + 5*Pi^2*(1 + 59*x - 3*x^2 - 59*x^3 + 
            2*x^4) - 30*(86 + x^2*(-172 + Zeta[3]) - 29*Zeta[3] - 
            59*x*Zeta[3] + 103*x^3*Zeta[3] + x^4*(86 + 40*Zeta[3]))) + 
        Nc^2*(Pi^4*(1 + x)^2*(-13 + 5*x^2) - 60*Pi^2*x*(27 - x - 27*x^2 + 
            x^3) + 120*(152 - 18*Zeta[3] - 7*x*Zeta[3] + 139*x^3*Zeta[3] + 
            x^4*(152 + 51*Zeta[3]) + x^2*(-304 + 67*Zeta[3])))))/
      (30*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]^3*((74*Nc*x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) - 
     (2*x*(-3 - 66*x + 16*x^2 + 18*x^3 - 9*x^4 + 
        Nc^2*(21 + 122*x + 56*x^2 + 22*x^3 + 15*x^4))*HPL[{-2}, x])/
      (3*Nc*(-1 + x)^5*(1 + x)) + 
     (x*(-15 - 100*x + 46*x^2 - 84*x^3 - 31*x^4 + 
        Nc^2*(21 + 108*x + 230*x^2 + 444*x^3 + 117*x^4))*HPL[{2}, x])/
      (3*Nc*(-1 + x)^5*(1 + x)) + 
     (x*(1 + x)*(-15*(1 + x^2) + Nc^2*(-37 + 67*x^2))*HPL[{3}, x])/
      (3*Nc*(-1 + x)^5) - (2*x*(1 + x)*(-1 - x^2 + Nc^2*(-3 + 5*x^2))*
       HPL[{-2, -1}, x])/(3*Nc*(-1 + x)^5) - 
     (2*x*(1 + x)*(23*(1 + x^2) + Nc^2*(-57 + 11*x^2))*HPL[{-2, 1}, x])/
      (3*Nc*(-1 + x)^5) - (2*x*(1 + x)*(23*(1 + x^2) + Nc^2*(-57 + 11*x^2))*
       HPL[{2, -1}, x])/(3*Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-11 + 27*x^2))*HPL[{2, 1}, x])/
      (3*Nc*(-1 + x)^5) + 
     (-(x*(6 - 54*x + 42*x^2 - 90*x^3 - 5*Pi^2*(1 + x + x^2 + x^3) + 
           Nc^2*(5*Pi^2*(1 + x + x^2 + x^3) + 2*(31 + 113*x + 65*x^2 + 79*
                x^3))))/(6*Nc*(-1 + x)^5) + (26*(-1 + Nc^2)*x*(1 + x)*
         (1 + x^2)*HPL[{-2}, x])/(3*Nc*(-1 + x)^5) - 
       (46*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(3*Nc*(-1 + x)^5))*
      Log[1 + x] + ((-1 + 3*Nc^2)*x*(1 + x)^3*Log[1 + x]^2)/(Nc*(-1 + x)^5) + 
     (x*(-2*Pi^2*(-6 - 13*x + 9*x^2 + 65*x^3 + 19*x^4) + 
        3*(1 + x)*(-10 + 23*Zeta[3] + 23*x*(22 + Zeta[3]) + 
          x^2*(-590 + 23*Zeta[3]) + x^3*(-2 + 23*Zeta[3])) + 
        Nc^2*(2*Pi^2*(-6 - 7*x + 87*x^2 + 163*x^3 + 45*x^4) - 
          (1 + x)*(6 + 65*Zeta[3] + x*(966 + 65*Zeta[3]) + 
            x^2*(-3018 + 73*Zeta[3]) + x^3*(-1266 + 73*Zeta[3])))))/
      (18*Nc*(-1 + x)^5*(1 + x))) + HPL[{2}, x]*
    ((2*x*(-77 + 124*x + 18*x^2 - 196*x^3 + 59*x^4 + 
        Nc^2*(73 + 192*x + 90*x^2 + 24*x^3 - 19*x^4))*HPL[{3}, x])/
      (3*Nc*(-1 + x)^5*(1 + x)) - 
     (2*x*(1 + x)*(-344*(1 + x^2) + Nc^2*(-209 + 897*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) - (128*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*
       HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) + 
     (96*x*(1 + x)*(-1 + (-1 + 2*Nc^2)*x^2)*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) + (136*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (Nc*(-1 + x)^4) - (32*x*(-4 + 3*x - 4*x^2 + Nc^2*(9 + 17*x + 9*x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
     (80*x*(1 + x)*(1 + x^2 + 2*Nc^2*(-2 + x^2))*HPL[{2, -2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(-33 + 50*x - 33*x^2 + 
        Nc^2*(25 + 38*x + 25*x^2))*HPL[{2, -1}, x])/(Nc*(-1 + x)^4) + 
     (4*x*(-51 + 114*x - 51*x^2 + Nc^2*(67 + 126*x + 67*x^2))*HPL[{2, 1}, x])/
      (3*Nc*(-1 + x)^4) - (4*x*(1 + x)*(-45*(1 + x^2) + Nc^2*(29 + 61*x^2))*
       HPL[{2, 2}, x])/(3*Nc*(-1 + x)^5) + 
     (32*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(-7 + 10*x^2))*HPL[{3, -1}, x])/
      (Nc*(-1 + x)^5) + (256*Nc*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(-1 + x)^4 + 
     (512*Nc*x*(1 + x)^2*HPL[{2, 1, -1}, x])/(-1 + x)^4 - 
     (x*(23*Pi^4*(1 + x)^2*(1 + x^2) + 540*Pi^2*(-1 - 4*x + 4*x^3 + x^4) + 
        360*(56 - 41*Zeta[3] + 152*x*Zeta[3] + 64*x^3*Zeta[3] - 
          2*x^2*(56 + 27*Zeta[3]) + x^4*(56 + 95*Zeta[3])) + 
        Nc^2*(Pi^4*(1 + x)^2*(-131 + 85*x^2) - 60*Pi^2*(-73 - 264*x + 
            264*x^3 + 73*x^4) - 360*(94 - 75*Zeta[3] + 24*x*Zeta[3] + 
            624*x^3*Zeta[3] + 2*x^2*(-94 + 135*Zeta[3]) + 
            x^4*(94 + 237*Zeta[3])))))/(180*Nc*(-1 + x)^5*(1 + x))) + 
   HPL[{-3}, x]*((8*x*(25 + 34*x + 14*x^2 - 122*x^3 - 47*x^4 + 
        Nc^2*(-3 + 58*x + 118*x^2 + 206*x^3 + 69*x^4))*HPL[{-2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (4*x*(21 - 26*x + 24*x^2 - 70*x^3 - 45*x^4 + 
        Nc^2*(-17 + 42*x + 120*x^2 + 246*x^3 + 89*x^4))*HPL[{2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (8*x*(1 + x)*(-15*(1 + x^2) + Nc^2*(-17 + 47*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) + (16*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(9 + 11*x^2))*
       HPL[{-2, -1}, x])/(Nc*(-1 + x)^5) + 
     (16*x*(1 + x)*(19*(1 + x^2) + Nc^2*(-53 + 15*x^2))*HPL[{-2, 1}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-19*(1 + x^2) + Nc^2*(9 + 29*x^2))*
       HPL[{2, -1}, x])/(Nc*(-1 + x)^5) - 
     (32*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{2, 1}, x])/
      (Nc*(-1 + x)^5) + (x*(Pi^2*(7 - 98*x + 60*x^2 - 78*x^3 - 51*x^4) - 
        6*(1 + x)*(-47 + 145*Zeta[3] + 5*x*(119 + 29*Zeta[3]) + 
          x^2*(-401 + 145*Zeta[3]) + x^3*(-147 + 145*Zeta[3])) + 
        Nc^2*(Pi^2*(7 + 166*x + 204*x^2 + 362*x^3 + 125*x^4) + 
          2*(1 + x)*(-75 + 155*Zeta[3] + 5*x^2*(-321 + 143*Zeta[3]) + 
            x*(2607 + 155*Zeta[3]) + x^3*(-927 + 715*Zeta[3])))))/
      (3*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]^2*(-((x*(1 + x)*(-69*(1 + x^2) + Nc^2*(-61 + 199*x^2))*
        HPL[{-4}, x])/(Nc*(-1 + x)^5)) + 
     (2*x*(11 - 30*x + 20*x^2 - 2*x^3 - 19*x^4 + 
        2*Nc^2*(5 + 46*x + 14*x^2 + 2*x^3 + 7*x^4))*HPL[{-3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (2*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(7 + 3*x^2))*HPL[{-2}, x]^2)/
      (Nc*(-1 + x)^5) + (x*(14 + 52*x - 70*x^2 + 60*x^3 + 
        4*Pi^2*(1 + x)^2*(1 + x^2) - Nc^2*(71 + 314*x + 350*x^2 + 358*x^3 + 
          83*x^4 + Pi^2*(1 + x)^2*(-3 + 11*x^2)))*HPL[{2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (x*(1 + x)*(7*(1 + x^2) + Nc^2*(-45 + 31*x^2))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^5) + HPL[{-2}, x]*
      ((x*(-19*Pi^2*(1 + x)^2*(1 + x^2) + 12*(1 - 61*x + 40*x^2 + 37*x^3 - 
            17*x^4) + Nc^2*(Pi^2*(1 + x)^2*(33 + 5*x^2) + 
            12*(18 + 103*x + 46*x^2 + 41*x^3 + 32*x^4))))/
        (6*Nc*(-1 + x)^5*(1 + x)) - (28*Nc*x*(1 + x)^2*HPL[{2}, x])/
        (-1 + x)^4) + ((4*x*(-5 + 12*x - 8*x^2 + 20*x^3 + 13*x^4) - 
        2*Nc^2*x*(-1 + 30*x + 80*x^2 + 162*x^3 + 49*x^4))*HPL[{3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (x*(1 + x)*(-59*(1 + x^2) + Nc^2*(55 + 63*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) + (2*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(5 + 17*x^2))*
       HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) + 
     (8*x*(1 + x)*(5*(1 + x^2) + Nc^2*(-29 + 19*x^2))*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) + (2*x*(1 + 31*x - 49*x^2 - 7*x^3 + 
        Nc^2*(5 - 5*x + 59*x^2 + 13*x^3))*HPL[{-2, -1}, x])/(Nc*(-1 + x)^5) - 
     (2*x*(-5 - 28*x + 14*x^2 - 28*x^3 - 9*x^4 + 
        Nc^2*(21 + 104*x + 70*x^2 + 64*x^3 + 21*x^4))*HPL[{-2, 1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (8*x*(1 + x)*(1 + x^2 + Nc^2*(-13 + 11*x^2))*
       HPL[{2, -2}, x])/(Nc*(-1 + x)^5) - 
     (2*x*(-5 - 28*x + 14*x^2 - 28*x^3 - 9*x^4 + 
        Nc^2*(21 + 104*x + 70*x^2 + 64*x^3 + 21*x^4))*HPL[{2, -1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (4*x*(-6 - 11*x + 5*x^2 - 9*x^3 + x^4 + 
        Nc^2*(12 + 29*x + 25*x^2 + 31*x^3 + 3*x^4))*HPL[{2, 1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(-5*(1 + x^2) + 2*Nc^2*(-1 + 6*x^2))*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^5) + (8*x*(1 + x)*(5*(1 + x^2) + Nc^2*(-29 + 19*x^2))*
       HPL[{3, -1}, x])/(Nc*(-1 + x)^5) + 
     (8*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*HPL[{-2, -1, -1}, x])/
      (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*
       HPL[{-2, -1, 1}, x])/(Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*HPL[{-2, 1, -1}, x])/
      (Nc*(-1 + x)^5) + (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*
       HPL[{-2, 1, 1}, x])/(Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*HPL[{2, -1, -1}, x])/
      (Nc*(-1 + x)^5) + (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*
       HPL[{2, -1, 1}, x])/(Nc*(-1 + x)^5) + 
     (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*HPL[{2, 1, -1}, x])/
      (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*
       HPL[{2, 1, 1}, x])/(Nc*(-1 + x)^5) + 
     (-(x*(21 - 21*x + 75*x^2 - 75*x^3 - 2*Pi^2*(1 + x + x^2 + x^3) + 
           Nc^2*(-9 + 9*x - 87*x^2 + 87*x^3 + 2*Pi^2*(1 + x + x^2 + x^3))))/
        (3*Nc*(-1 + x)^5) + (8*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) - (14*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5))*Log[1 + x]^2 - 
     (x*(-53*Pi^4*(1 + x)^2*(1 + x^2) - 20*Pi^2*(-1 - 132*x - 16*x^2 + 
          244*x^3 + 33*x^4) + 240*(-8 + x*(244 - 50*Zeta[3]) + 5*Zeta[3] - 
          4*x^2*(7 + Zeta[3]) + x^4*(36 + 11*Zeta[3]) + 
          2*x^3*(-122 + 57*Zeta[3])) + Nc^2*(Pi^4*(1 + x)^2*(27 + 79*x^2) + 
          20*Pi^2*(5 - 56*x + 404*x^2 + 728*x^3 + 167*x^4) - 
          80*(-3*(4 + 7*Zeta[3]) + x*(810 + 26*Zeta[3]) + 
            6*x^2*(51 + 46*Zeta[3]) + 3*x^4*(-98 + 55*Zeta[3]) + 
            10*x^3*(-81 + 55*Zeta[3])))))/(240*Nc*(-1 + x)^5*(1 + x)) + 
     Log[1 + x]*((-22*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) - (2*x*(-3 - 12*x + 14*x^2 - 12*x^3 - 3*x^4 + 
          Nc^2*(9 + 36*x + 22*x^2 + 36*x^3 + 9*x^4))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) - (14*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
          Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{3}, x])/(Nc*(-1 + x)^5) + (28*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) + (28*(-1 + Nc^2)*x*(1 + x)*
         (1 + x^2)*HPL[{2, -1}, x])/(Nc*(-1 + x)^5) - 
       (20*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
       (x*(-(Pi^2*(7 + 28*x + 10*x^2 + 28*x^3 + 7*x^4)) + 
          6*(1 + x)*(23 + 13*Zeta[3] + x*(-55 + 13*Zeta[3]) + 
            x^3*(-25 + 13*Zeta[3]) + x^2*(57 + 13*Zeta[3])) + 
          Nc^2*(Pi^2*(21 + 84*x + 94*x^2 + 84*x^3 + 21*x^4) - 
            6*(1 + x)*(-7 + 13*Zeta[3] + x^3*(-55 + 13*Zeta[3]) + 
              x*(-25 + 13*Zeta[3]) + x^2*(87 + 13*Zeta[3])))))/
        (6*Nc*(-1 + x)^5*(1 + x)))) + Log[1 - x]^2*
    ((48*x*(1 + x)*(-12*(1 + x^2) + Nc^2*(13 + 11*x^2))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (8*x*(-97 + 22*x - 97*x^2 + 157*Nc^2*(1 + x)^2)*
       HPL[{-3}, x])/(Nc*(-1 + x)^4) + (56*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/
      (-1 + x)^4 + HPL[{-2}, x]*
      ((-4*x*(1 + x)*(12*(-1 + x) + Nc^2*(-16*(-1 + x) + Pi^2*(1 + x))))/
        (Nc*(-1 + x)^4) - (32*Nc*x*(1 + x)^2*HPL[{2}, x])/(-1 + x)^4) + 
     (4*x*(-87 + 146*x - 87*x^2 + Nc^2*(127 + 222*x + 127*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^4) - (16*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(28 + 26*x^2))*
       HPL[{4}, x])/(Nc*(-1 + x)^5) + (64*Nc*x*(1 + x)^2*HPL[{-3, 1}, x])/
      (-1 + x)^4 + (32*Nc*x*(1 + x)^2*HPL[{2, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{3, -1}, x])/(-1 + x)^4 + 
     ((x*(8*Pi^2*(1 + x + x^2 + x^3) + 12*(4 - 59*x + 41*x^2 + 14*x^3) - 
          Nc^2*(Pi^2*(9 + 9*x + 7*x^2 + 7*x^3) + 12*(-27 - 156*x + 136*x^2 + 
              47*x^3))))/(3*Nc*(-1 + x)^5) + 
       (4*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(5 + 11*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) - (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5))*Log[x]^2 + 
     (2*x*(-2*(-35 + 6*x + 12*x^2 + 41*x^3) + Nc^2*(-87 - 113*x + 221*x^2 + 
          123*x^3))*Log[x]^3)/(3*Nc*(-1 + x)^5) + 
     (x*(1 + x)*(1 + x^2 + Nc^2*(-7 + 5*x^2))*Log[x]^4)/(3*Nc*(-1 + x)^5) + 
     (x*(12*(10*Pi^2*(-1 + x)^2*(1 + x) + 2*Pi^4*(1 + x + x^2 + x^3) - 
          5*(-1 + x)*(9*(16 + 13*Zeta[3]) + 9*x^2*(16 + 13*Zeta[3]) + 
            x*(-288 + 226*Zeta[3]))) - Nc^2*(160*Pi^2*(-1 + x)^2*(1 + x) + 
          3*Pi^4*(11 + 11*x + 5*x^2 + 5*x^3) - 60*(-1 + x)*
           (164 + 217*Zeta[3] + x^2*(164 + 217*Zeta[3]) + 
            x*(-328 + 498*Zeta[3])))))/(30*Nc*(-1 + x)^5) + 
     Log[x]*((-8*x*(1 + x)*(-32*(1 + x^2) + Nc^2*(31 + 33*x^2))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) + (4*x*(-97 + 22*x - 97*x^2 + 157*Nc^2*(1 + x)^2)*
         HPL[{-2}, x])/(Nc*(-1 + x)^4) - 
       (4*x*(-67 + 118*x - 67*x^2 + Nc^2*(93 + 166*x + 93*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^4) + (256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (112*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (16*(-3 + 4*Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3) + 
       (x*(Pi^2*(57 - 23*x + 23*x^2 - 57*x^3) + 6*(-43 + 32*Zeta[3] + 
            x^2*(-149 + 32*Zeta[3]) + x^3*(53 + 32*Zeta[3]) + 
            x*(139 + 32*Zeta[3])) + Nc^2*(Pi^2*(-89 - 113*x + 113*x^2 + 
              89*x^3) - 6*(7*(-7 + 6*Zeta[3]) + x^2*(-95 + 22*Zeta[3]) + 
              x^3*(23 + 22*Zeta[3]) + x*(121 + 42*Zeta[3])))))/
        (3*Nc*(-1 + x)^5))) + 
   (x*(Nc^2*(Pi^6*(1 + x)^2*(-3833 + 1009*x^2) - 
        126*Pi^4*(-176 + 81*x + 807*x^2 + 1647*x^3 + 665*x^4) + 
        7560*Pi^2*(34 + x*(48 - 5*Zeta[3]) - 10*Zeta[3] + 
          29*x^2*(-4 + 3*Zeta[3]) + x^4*(82 + 55*Zeta[3]) + 
          x^3*(-48 + 185*Zeta[3])) + 11340*(-1720 + 536*Zeta[3] - 
          267*Zeta[3]^2 + x^4*(1720 + 28*Zeta[3] + 401*Zeta[3]^2 - 
            156*Zeta[5]) + 2*x^3*(-1720 - 6*Zeta[3] + 401*Zeta[3]^2 - 
            98*Zeta[5]) + 2*x^2*(-282*Zeta[3] + 67*Zeta[3]^2 - 70*Zeta[5]) + 
          72*Zeta[5] - 2*x*(-1720 - 6*Zeta[3] + 267*Zeta[3]^2 + 
            70*Zeta[5]))) + 2*(706*Pi^6*(1 + x)^2*(1 + x^2) + 
        63*Pi^4*(-25 + 175*x - 237*x^2 + 113*x^3 + 118*x^4) - 
        3780*Pi^2*(-3*x^2*(20 + Zeta[3]) + x^4*(48 + Zeta[3]) + 
          9*x^3*(-4 + 3*Zeta[3]) + 2*(6 + 7*Zeta[3]) + x*(36 + 33*Zeta[3])) - 
        5670*(-1176 + 128*Zeta[3] + 67*Zeta[3]^2 + 
          2*x*(1176 - 526*Zeta[3] + 67*Zeta[3]^2 - 338*Zeta[5]) - 
          72*Zeta[5] + 2*x^2*(-174*Zeta[3] + 67*Zeta[3]^2 + 14*Zeta[5]) + 
          x^4*(1176 + 220*Zeta[3] + 67*Zeta[3]^2 + 44*Zeta[5]) + 
          2*x^3*(-1176 + 526*Zeta[3] + 67*Zeta[3]^2 + 282*Zeta[5])))))/
    (22680*Nc*(-1 + x)^5*(1 + x)) + 
   Log[1 + x]*((476*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-5}, x])/
      (Nc*(-1 + x)^5) + (144*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
        Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + HPL[{-3}, x]*
      ((-4*x*(1 + x)*(-3*(-1 + x)^2 - 4*Pi^2*(1 + x^2) + 
          Nc^2*(7*(-1 + x)^2 + 4*Pi^2*(1 + x^2))))/(Nc*(-1 + x)^5) - 
       (160*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/(Nc*(-1 + x)^5) - 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
     (16*(-1 + Nc^2)*Pi^2*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/(Nc*(-1 + x)^5) - 
     (108*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
        Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (400*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{5}, x])/(Nc*(-1 + x)^5) + (1344*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{-4, -1}, x])/(Nc*(-1 + x)^5) + 
     (544*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3, -2}, x])/(Nc*(-1 + x)^5) - 
     (8*(-3 + 7*Nc^2)*x*(1 + x)*HPL[{-2, -1}, x])/(Nc*(-1 + x)^3) + 
     (400*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -3}, x])/(Nc*(-1 + x)^5) - 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 3}, x])/(Nc*(-1 + x)^5) + 
     (328*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, -2}, x])/(Nc*(-1 + x)^5) - 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, 2}, x])/(Nc*(-1 + x)^5) + 
     HPL[{-2}, x]*((88*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) + (16*x*(1 + x)*(-2*(9 - 18*x + Zeta[3] + 
            x^2*(9 + Zeta[3])) + Nc^2*(31 - 62*x + 2*Zeta[3] + 
            x^2*(31 + 2*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     HPL[{2}, x]*((-12*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-25 + 50*x - 27*Zeta[3] - 
          x^2*(25 + 27*Zeta[3]) + Nc^2*(43 - 86*x + 27*Zeta[3] + 
            x^2*(43 + 27*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     (x*(3*Pi^4*(-1 - 4*x + 2*x^2 - 4*x^3 - x^4 + 
          Nc^2*(3 + 12*x + 10*x^2 + 12*x^3 + 3*x^4)) - 
        10*Pi^2*(1 + x)^2*(-11 + 22*x - 6*Zeta[3] - x^2*(11 + 6*Zeta[3]) + 
          Nc^2*(19 - 38*x + 6*Zeta[3] + x^2*(19 + 6*Zeta[3]))) + 
        30*(1 + x)^2*(-6*Zeta[3] + 12*x*Zeta[3] - 7*Zeta[5] - 
          x^2*(6*Zeta[3] + 7*Zeta[5]) + 7*Nc^2*(2*Zeta[3] - 4*x*Zeta[3] + 
            Zeta[5] + x^2*(2*Zeta[3] + Zeta[5])))))/
      (15*Nc*(-1 + x)^5*(1 + x))) + 
   Log[1 - x]*((-8*x*(1 + x)*(-119*(1 + x^2) + Nc^2*(197 + 41*x^2))*
       HPL[{-5}, x])/(Nc*(-1 + x)^5) + 
     (12*x*(19 - 178*x + 48*x^2 - 14*x^3 - 67*x^4 + 
        Nc^2*(13 + 194*x + 240*x^2 + 382*x^3 + 131*x^4))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (4*x*(-15*(5 + 2*x + 5*x^2) + Nc^2*(145 + 298*x + 145*x^2))*
       HPL[{-2}, x]^2)/(Nc*(-1 + x)^4) + 
     (2*x*(-67 + 138*x - 67*x^2 + Nc^2*(95 + 174*x + 95*x^2))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^4) + HPL[{-3}, x]*
      ((4*x*(-6*(1 + 207*x - 213*x^2 + 5*x^3 + 4*Pi^2*(1 + x + x^2 + x^3)) + 
          Nc^2*(30*(23 + 105*x - 107*x^2 - 21*x^3) + 
            Pi^2*(19 + 19*x + 29*x^2 + 29*x^3))))/(3*Nc*(-1 + x)^5) + 
       (16*x*(1 + x)*(-20*(1 + x^2) + Nc^2*(-13 + 53*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) + (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*
         HPL[{2}, x])/(Nc*(-1 + x)^5)) - 
     (8*x*(3 - 33*x + 33*x^2 - 3*x^3 - 4*Pi^2*(1 + x + x^2 + x^3) + 
        4*Nc^2*(13 + 55*x - 55*x^2 - 13*x^3 + Pi^2*(1 + x + x^2 + x^3)))*
       HPL[{3}, x])/(Nc*(-1 + x)^5) - 
     (4*x*(63 - 470*x + 108*x^2 + 38*x^3 - 171*x^4 + 
        Nc^2*(13 + 374*x + 540*x^2 + 922*x^3 + 311*x^4))*HPL[{4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (8*x*(1 + x)*(-100*(1 + x^2) + 
        Nc^2*(157 + 43*x^2))*HPL[{5}, x])/(Nc*(-1 + x)^5) - 
     (96*x*(1 + x)*(-28*(1 + x^2) + Nc^2*(-1 + 57*x^2))*HPL[{-4, -1}, x])/
      (Nc*(-1 + x)^5) + (96*Nc*x*(1 + x)^2*HPL[{-4, 1}, x])/(-1 + x)^4 - 
     (32*x*(1 + x)*(-34*(1 + x^2) + Nc^2*(5 + 63*x^2))*HPL[{-3, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-43 + 82*x - 43*x^2 + 
        Nc^2*(59 + 94*x + 59*x^2))*HPL[{-3, 1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(6 - 6*x + Nc^2*(10*(-1 + x) + 3*Pi^2*(1 + x)))*
       HPL[{-2, -1}, x])/(Nc*(-1 + x)^4) - 
     (32*x*(1 + x)*(-25*(1 + x^2) + Nc^2*(21 + 29*x^2))*HPL[{2, -3}, x])/
      (Nc*(-1 + x)^5) - (8*x*(-43 + 82*x - 43*x^2 + 
        Nc^2*(59 + 94*x + 59*x^2))*HPL[{2, -2}, x])/(Nc*(-1 + x)^4) - 
     (4*x*(-37 + 86*x - 37*x^2 + 45*Nc^2*(1 + x)^2)*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^4) + (8*x*(1 + x)*(-81*(1 + x^2) + Nc^2*(79 + 83*x^2))*
       HPL[{2, 3}, x])/(3*Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-41*(1 + x^2) + Nc^2*(35 + 47*x^2))*HPL[{3, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-43 + 82*x - 43*x^2 + 
        Nc^2*(59 + 94*x + 59*x^2))*HPL[{3, -1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(25 + 29*x^2))*HPL[{3, 2}, x])/
      (Nc*(-1 + x)^5) + (96*Nc*x*(1 + x)^2*HPL[{4, -1}, x])/(-1 + x)^4 + 
     (3200*Nc*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{-3, 1, 1}, x])/(-1 + x)^4 + 
     (1600*Nc*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     (128*Nc*x*(1 + x)^2*HPL[{-2, 1, -2}, x])/(-1 + x)^4 + 
     (128*Nc*x*(1 + x)^2*HPL[{2, -1, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1, 2}, x])/(-1 + x)^4 - 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 2, -1}, x])/(-1 + x)^4 + 
     (128*Nc*x*(1 + x)^2*HPL[{3, 1, -1}, x])/(-1 + x)^4 - 
     (x*(1 + x)*(3*(1 + x^2) + Nc^2*(-19 + 13*x^2))*Log[x]^5)/
      (15*Nc*(-1 + x)^5) + 
     ((4*Pi^2*x*(1 + x)*(-3*(5*(-1 + x)^2 + Pi^2*(1 + x^2)) + 
          Nc^2*(25*(-1 + x)^2 + 3*Pi^2*(1 + x^2))))/(15*Nc*(-1 + x)^5) - 
       (576*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/(Nc*(-1 + x)^5) - 
       (16*(-3 + 5*Nc^2)*x*(1 + x)*HPL[{-2}, x])/(Nc*(-1 + x)^3) + 
       (432*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{4}, x])/(Nc*(-1 + x)^5))*
      Log[1 + x] + Log[x]^3*
      ((x*(-3*(13 - 393*x + 405*x^2 + 71*x^3 + 5*Pi^2*(1 + x + x^2 + x^3)) + 
          Nc^2*(Pi^2*(23 + 23*x + 7*x^2 + 7*x^3) + 6*(-21 - 272*x + 454*x^2 + 
              127*x^3))))/(9*Nc*(-1 + x)^5) - 
       (4*x*(1 + x)*(-13*(1 + x^2) + Nc^2*(1 + 25*x^2))*HPL[{-2}, x])/
        (3*Nc*(-1 + x)^5) + (92*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (3*Nc*(-1 + x)^5) - (4*(-1 + 3*Nc^2)*x*(1 + x)^3*Log[1 + x])/
        (Nc*(-1 + x)^5)) + Log[x]^4*
      ((x*(-127 - 270*x + 164*x^2 + 510*x^3 + 187*x^4 + 
          Nc^2*(109 + 274*x - 524*x^2 - 994*x^3 - 289*x^4)))/
        (12*Nc*(-1 + x)^5*(1 + x)) + ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         Log[1 + x])/(3*Nc*(-1 + x)^5)) + 
     Log[x]^2*((4*x*(1 + x)*(-11*(1 + x^2) + 2*Nc^2*(-5 + 16*x^2))*
         HPL[{-3}, x])/(Nc*(-1 + x)^5) + 
       (4*x*(-9 - 58*x + 14*x^2 + 34*x^3 + 3*x^4 + 
          2*Nc^2*(7 + 34*x + 11*x^2 + 2*x^3 + 2*x^4))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) - (2*x*(-15 - 54*x + 28*x^2 - 58*x^3 - 
          13*x^4 + Nc^2*(45 + 162*x + 140*x^2 + 174*x^3 + 39*x^4))*
         HPL[{2}, x])/(Nc*(-1 + x)^5*(1 + x)) - 
       (16*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(1 + 7*x^2))*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (24*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
       (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -1}, x])/(Nc*(-1 + x)^5) + 
       (40*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
       ((4*x*(-3 + 3*x + 51*x^2 - 51*x^3 - 2*Pi^2*(1 + x + x^2 + x^3) + 
            Nc^2*(9 - 9*x - 57*x^2 + 57*x^3 + 2*Pi^2*(1 + x + x^2 + x^3))))/
          (3*Nc*(-1 + x)^5) - (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
           HPL[{-2}, x])/(Nc*(-1 + x)^5) + (56*(-1 + Nc^2)*x*(1 + x)*
           (1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5))*Log[1 + x] - 
       (2*x*(Pi^2*(11 + 10*x - 5*x^2 - 38*x^3 - 18*x^4) + 
          3*(1 + x)*(-4 + 13*Zeta[3] + 13*x^3*Zeta[3] + 
            x^2*(-184 + 13*Zeta[3]) + x*(188 + 13*Zeta[3])) + 
          Nc^2*(Pi^2*(-10 - 14*x + 47*x^2 + 98*x^3 + 31*x^4) - 
            (1 + x)*(213 + x^2*(-837 + Zeta[3]) + x^3*(-333 + Zeta[3]) + 
              77*Zeta[3] + 11*x*(87 + 7*Zeta[3])))))/(3*Nc*(-1 + x)^5*
         (1 + x))) + HPL[{2}, x]*
      ((8*x*(1 + x)*(-9*(1 + x^2) + Nc^2*(11 + 7*x^2))*HPL[{3}, x])/
        (3*Nc*(-1 + x)^5) + (256*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (64*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
       (4*x*(Pi^2*(17 - 33*x + 33*x^2 - 17*x^3) - 27*(1 + x)*
           (1 - 2*x + x^2 + 6*Zeta[3] + 6*x^2*Zeta[3]) + 
          Nc^2*(Pi^2*(-25 - 19*x + 19*x^2 + 25*x^3) + 3*(1 + x)*
             (11 - 22*x + 54*Zeta[3] + x^2*(11 + 54*Zeta[3])))))/
        (3*Nc*(-1 + x)^5)) + HPL[{-2}, x]*
      ((-8*x*(-21 + 2*x - 21*x^2 + Nc^2*(41 + 78*x + 41*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^4) - (16*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(1 + 21*x^2))*
         HPL[{3}, x])/(Nc*(-1 + x)^5) - (800*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (128*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 - 
       (128*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
       (64*Nc*x*(1 + x)^2*HPL[{2, 1}, x])/(-1 + x)^4 - 
       (2*x*(Pi^2*(33 + x - x^2 - 33*x^3) - 6*(1 + x)*(23 - 46*x + 
            16*Zeta[3] + x^2*(23 + 16*Zeta[3])) + 
          Nc^2*(Pi^2*(-63 - 79*x + 79*x^2 + 63*x^3) + 6*(1 + x)*
             (25 - 50*x - 44*Zeta[3] + x^2*(25 + 76*Zeta[3])))))/
        (3*Nc*(-1 + x)^5)) + 
     Log[x]*((-104*x*(1 + x)*(Nc^2*(-5 + x^2) + 2*(1 + x^2))*HPL[{-4}, x])/
        (Nc*(-1 + x)^5) - (4*x*(3 - 286*x + 88*x^2 + 62*x^3 - 59*x^4 + 
          Nc^2*(35 + 306*x + 248*x^2 + 366*x^3 + 133*x^4))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) - (8*x*(1 + x)*(-8*(1 + x^2) + 
          Nc^2*(-7 + 23*x^2))*HPL[{-2}, x]^2)/(Nc*(-1 + x)^5) + 
       (4*x*(-1 - 27*x + 27*x^2 + x^3 - 3*Pi^2*(1 + x + x^2 + x^3) + 
          Nc^2*(86 + 328*x - 328*x^2 - 86*x^3 + 3*Pi^2*(1 + x + x^2 + x^3)))*
         HPL[{2}, x])/(Nc*(-1 + x)^5) - (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{2}, x]^2)/(Nc*(-1 + x)^5) + HPL[{-2}, x]*
        ((-8*x*(-3 - 309*x + 345*x^2 - 33*x^3 - 4*Pi^2*(1 + x + x^2 + x^3) + 
            Nc^2*(177 + 783*x - 831*x^2 - 129*x^3 + 2*Pi^2*(1 + x + 3*x^2 + 
                3*x^3))))/(3*Nc*(-1 + x)^5) + 
         (16*x*(1 + x)*(-9*(1 + x^2) + Nc^2*(5 + 13*x^2))*HPL[{2}, x])/
          (Nc*(-1 + x)^5)) + (32*x*(3 - 30*x + 8*x^2 - 2*x^3 - 11*x^4 + 
          Nc^2*(3 + 30*x + 40*x^2 + 66*x^3 + 21*x^4))*HPL[{3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (48*x*(1 + x)*(Nc^2*(-9 + x^2) + 
          4*(1 + x^2))*HPL[{4}, x])/(Nc*(-1 + x)^5) + 
       (16*x*(1 + x)*(-32*(1 + x^2) + Nc^2*(7 + 57*x^2))*HPL[{-3, -1}, x])/
        (Nc*(-1 + x)^5) - (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*
         HPL[{-3, 1}, x])/(Nc*(-1 + x)^5) - 
       (8*x*(-15*(5 + 2*x + 5*x^2) + Nc^2*(145 + 298*x + 145*x^2))*
         HPL[{-2, -1}, x])/(Nc*(-1 + x)^4) + 
       (32*x*(-16 + 21*x - 16*x^2 + Nc^2*(25 + 43*x + 25*x^2))*
         HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
       (32*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(7 + 3*x^2))*HPL[{2, -2}, x])/
        (Nc*(-1 + x)^5) + (32*x*(-16 + 21*x - 16*x^2 + 
          Nc^2*(25 + 43*x + 25*x^2))*HPL[{2, -1}, x])/(Nc*(-1 + x)^4) - 
       (16*x*(-21 + 44*x - 21*x^2 + Nc^2*(27 + 52*x + 27*x^2))*
         HPL[{2, 1}, x])/(Nc*(-1 + x)^4) - (96*(-1 + Nc^2)*x*(1 + x)*
         (1 + x^2)*HPL[{2, 2}, x])/(Nc*(-1 + x)^5) - 
       (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*HPL[{3, -1}, x])/
        (Nc*(-1 + x)^5) + (800*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/
        (-1 + x)^4 + (8*(-3 + 5*Nc^2)*x*(1 + x)*Log[1 + x]^2)/
        (Nc*(-1 + x)^3) + Log[1 + x]*((256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
           HPL[{-3}, x])/(Nc*(-1 + x)^5) - (256*(-1 + Nc^2)*x*(1 + x)*
           (1 + x^2)*HPL[{3}, x])/(Nc*(-1 + x)^5) + 
         (4*x*(1 + x)*(-23 + 46*x - 16*Zeta[3] - x^2*(23 + 16*Zeta[3]) + 
            Nc^2*(25 - 50*x + 16*Zeta[3] + x^2*(25 + 16*Zeta[3]))))/
          (Nc*(-1 + x)^5)) + 
       (x*(-20*(Pi^4*(1 + x)^2*(1 + x^2) + 6*Pi^2*(-1 - 18*x - 3*x^2 + 
              18*x^3 + 4*x^4) - 9*(-36 + x*(144 - 38*Zeta[3]) + 
              2*x^2*(-36 + Zeta[3]) + Zeta[3] + 18*x^3*(-8 + 7*Zeta[3]) + 
              3*x^4*(36 + 7*Zeta[3]))) + Nc^2*(Pi^4*(1 + x)^2*(29 + 11*x^2) + 
            30*Pi^2*(-35 - 190*x - 12*x^2 + 190*x^3 + 47*x^4) - 
            180*(-55 + 17*Zeta[3] + 2*x*(82 + 39*Zeta[3]) + x^4*(109 + 
                49*Zeta[3]) + 2*x^2*(-27 + 67*Zeta[3]) + 2*x^3*(-82 + 
                93*Zeta[3])))))/(45*Nc*(-1 + x)^5*(1 + x))) - 
     (x*(-(Pi^4*(83 + 238*x - 144*x^2 + 338*x^3 + 61*x^4)) + 
        60*Pi^2*(1 + x)*(-7 + 24*Zeta[3] + x^2*(-41 + 24*Zeta[3]) + 
          x^3*(17 + 24*Zeta[3]) + x*(31 + 24*Zeta[3])) - 
        720*(1 + x)*(156 + 9*Zeta[3] + 7*Zeta[5] + 
          x^2*(468 - 255*Zeta[3] + 7*Zeta[5]) + x^3*(-156 + 3*Zeta[3] + 
            7*Zeta[5]) + x*(-468 + 243*Zeta[3] + 7*Zeta[5])) + 
        Nc^2*(Pi^4*(217 + 1210*x + 720*x^2 + 518*x^3 + 215*x^4) - 
          180*Pi^2*(1 + x)*(-3 - 13*x^2 + 5*x^3 + 16*Zeta[3] + 
            x*(11 + 16*Zeta[3])) - 240*(1 + x)*(-636 - 229*Zeta[3] + 
            x^3*(636 + 169*Zeta[3] - 3*Zeta[5]) + 3*x^2*(-636 + 349*Zeta[3] - 
              Zeta[5]) - 39*Zeta[5] - 3*x*(-636 + 329*Zeta[3] + 
              13*Zeta[5])))))/(180*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]*((4*x*(1 + x)*(-53*(1 + x^2) + 2*Nc^2*(-12 + 65*x^2))*HPL[{-5}, x])/
      (Nc*(-1 + x)^5) + (2*x*(-65 - 250*x + 52*x^2 + 42*x^3 + 13*x^4 + 
        Nc^2*(17 + 90*x + 260*x^2 + 534*x^3 + 139*x^4))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (2*x*(27 + 56*x - 2*x^2 - 144*x^3 - 49*x^4 + 
        Nc^2*(-5 + 40*x + 134*x^2 + 224*x^3 + 71*x^4))*HPL[{-2}, x]^2)/
      (Nc*(-1 + x)^5*(1 + x)) + (x*(43 - 34*x - 16*x^2 + 98*x^3 - 27*x^4 + 
        Nc^2*(-57 - 154*x - 80*x^2 - 38*x^3 + 9*x^4))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^5*(1 + x)) + HPL[{-3}, x]*
      ((x*(Pi^2*(1 + x)^2*(1 + x^2) + 12*(4 + 103*x - 102*x^2 + 9*x^3 + 
            18*x^4) + Nc^2*(Pi^2*(1 + x)^2*(-37 + 35*x^2) - 
            12*(24 + 181*x + 314*x^2 + 491*x^3 + 142*x^4))))/
        (3*Nc*(-1 + x)^5*(1 + x)) - (4*x*(1 + x)*(Nc^2*(-51 + x^2) + 
          25*(1 + x^2))*HPL[{-2}, x])/(Nc*(-1 + x)^5) - 
       (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-39 + 49*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^5)) + (2*x*(-(Pi^2*(1 + x)^2*(1 + x^2)) - 
        16*(1 + 8*x - 10*x^2 + 8*x^3 + x^4) + Nc^2*(82 + 380*x + 800*x^2 + 
          1156*x^3 + 270*x^4 + Pi^2*(1 + x)^2*(-3 + 5*x^2)))*HPL[{3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (4*x*(-27 - 130*x + 24*x^2 + 34*x^3 + 3*x^4 + 
        2*Nc^2*(9 + 46*x + 60*x^2 + 98*x^3 + 27*x^4))*HPL[{4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (2*x*(1 + x)*(-89*(1 + x^2) + Nc^2*(73 + 105*x^2))*HPL[{5}, x])/
      (Nc*(-1 + x)^5) - (8*x*(1 + x)*(-80*(1 + x^2) + Nc^2*(119 + 41*x^2))*
       HPL[{-4, -1}, x])/(Nc*(-1 + x)^5) - 
     (8*x*(1 + x)*(49*(1 + x^2) + Nc^2*(-101 + 3*x^2))*HPL[{-4, 1}, x])/
      (Nc*(-1 + x)^5) + (80*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(-3 + 7*x^2))*
       HPL[{-3, -2}, x])/(Nc*(-1 + x)^5) + 
     (4*x*(77 - 42*x + 64*x^2 - 214*x^3 - 141*x^4 + 
        Nc^2*(-83 + 30*x + 320*x^2 + 738*x^3 + 275*x^4))*HPL[{-3, -1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (8*x*(17 - 34*x + 12*x^2 - 14*x^3 - 29*x^4 + 
        2*Nc^2*(-1 + 14*x + 30*x^2 + 58*x^3 + 19*x^4))*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (4*x*(-2*Pi^2*(1 + x + x^2 + x^3) - 
        3*(5 - 251*x + 239*x^2 + 7*x^3) + Nc^2*(2*Pi^2*(1 + x + x^2 + x^3) + 
          3*(7 - 377*x + 357*x^2 + 13*x^3)))*HPL[{-2, -1}, x])/
      (3*Nc*(-1 + x)^5) + (2*x*(-9*Pi^2*(1 + x + x^2 + x^3) - 
        6*(-1 - 67*x + 67*x^2 + x^3) + Nc^2*(Pi^2*(17 + 17*x + x^2 + x^3) + 
          6*(-111 - 365*x + 365*x^2 + 111*x^3)))*HPL[{-2, 1}, x])/
      (3*Nc*(-1 + x)^5) - (32*x*(1 + x)*(-1 - x^2 + Nc^2*(-5 + 7*x^2))*
       HPL[{2, -3}, x])/(Nc*(-1 + x)^5) + 
     (16*x*(4 - 21*x + 5*x^2 + x^3 - 9*x^4 + Nc^2*(-10 - x + 25*x^2 + 
          61*x^3 + 25*x^4))*HPL[{2, -2}, x])/(Nc*(-1 + x)^5*(1 + x)) + 
     (2*x*(-9*Pi^2*(1 + x + x^2 + x^3) - 6*(-1 - 67*x + 67*x^2 + x^3) + 
        Nc^2*(Pi^2*(17 + 17*x + x^2 + x^3) + 6*(-111 - 365*x + 365*x^2 + 
            111*x^3)))*HPL[{2, -1}, x])/(3*Nc*(-1 + x)^5) - 
     (2*x*(-9*Pi^2*(1 + x + x^2 + x^3) + 6*(-5 + 9*x - 9*x^2 + 5*x^3) + 
        Nc^2*(Pi^2*(5 + 5*x + 13*x^2 + 13*x^3) + 6*(-43 - 197*x + 197*x^2 + 
            43*x^3)))*HPL[{2, 1}, x])/(3*Nc*(-1 + x)^5) - 
     (2*x*(39 - 130*x + 24*x^2 + 34*x^3 - 63*x^4 + 
        Nc^2*(-29 + 38*x + 120*x^2 + 250*x^3 + 101*x^4))*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (2*x*(1 + x)*(-141*(1 + x^2) + 
        Nc^2*(-167 + 449*x^2))*HPL[{2, 3}, x])/(3*Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-13*(1 + x^2) + 2*Nc^2*(-7 + 20*x^2))*HPL[{3, -2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(17 - 34*x + 12*x^2 - 14*x^3 - 29*x^4 + 
        2*Nc^2*(-1 + 14*x + 30*x^2 + 58*x^3 + 19*x^4))*HPL[{3, -1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (2*x*(1 + x)*(-99*(1 + x^2) + Nc^2*(47 + 151*x^2))*HPL[{3, 2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(1 + x)*(49*(1 + x^2) + Nc^2*(-101 + 3*x^2))*
       HPL[{4, -1}, x])/(Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(16*(1 + x^2) + Nc^2*(-37 + 5*x^2))*HPL[{-3, -1, -1}, x])/
      (Nc*(-1 + x)^5) + (32*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*
       HPL[{-3, -1, 1}, x])/(Nc*(-1 + x)^5) + 
     (32*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*HPL[{-3, 1, -1}, x])/
      (Nc*(-1 + x)^5) - (96*x*(1 + x)*(-1 - x^2 + Nc^2*(-2 + 4*x^2))*
       HPL[{-3, 1, 1}, x])/(Nc*(-1 + x)^5) + 
     (32*x*(1 + x)*(-12*(1 + x^2) + Nc^2*(11 + 13*x^2))*HPL[{-2, -2, -1}, x])/
      (Nc*(-1 + x)^5) + (8*x*(-55 - 122*x - 55*x^2 + 
        Nc^2*(55 + 114*x + 55*x^2))*HPL[{-2, -1, -1}, x])/(Nc*(-1 + x)^4) - 
     (16*x*(-9*(3 - 2*x + 3*x^2) + 2*Nc^2*(31 + 60*x + 31*x^2))*
       HPL[{-2, -1, 1}, x])/(Nc*(-1 + x)^4) + 
     (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(5 + x^2))*HPL[{-2, 1, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-9*(3 - 2*x + 3*x^2) + 
        2*Nc^2*(31 + 60*x + 31*x^2))*HPL[{-2, 1, -1}, x])/(Nc*(-1 + x)^4) + 
     (32*x*(-11 + 18*x - 11*x^2 + 2*Nc^2*(7 + 12*x + 7*x^2))*
       HPL[{-2, 1, 1}, x])/(Nc*(-1 + x)^4) - 
     (128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -2, -1}, x])/
      (Nc*(-1 + x)^5) + (16*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(11 + 5*x^2))*
       HPL[{2, -2, 1}, x])/(Nc*(-1 + x)^5) + 
     (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(5 + x^2))*HPL[{2, -1, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-9*(3 - 2*x + 3*x^2) + 
        2*Nc^2*(31 + 60*x + 31*x^2))*HPL[{2, -1, -1}, x])/(Nc*(-1 + x)^4) + 
     (32*x*(-11 + 18*x - 11*x^2 + 2*Nc^2*(7 + 12*x + 7*x^2))*
       HPL[{2, -1, 1}, x])/(Nc*(-1 + x)^4) + 
     (48*x*(1 + x)*(-1 - x^2 + Nc^2*(-2 + 4*x^2))*HPL[{2, -1, 2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-17*(1 + x^2) + Nc^2*(13 + 21*x^2))*
       HPL[{2, 1, -2}, x])/(Nc*(-1 + x)^5) + 
     (32*x*(-11 + 18*x - 11*x^2 + 2*Nc^2*(7 + 12*x + 7*x^2))*
       HPL[{2, 1, -1}, x])/(Nc*(-1 + x)^4) - 
     (8*x*(-29 + 62*x - 29*x^2 + Nc^2*(39 + 70*x + 39*x^2))*
       HPL[{2, 1, 1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(-25*(1 + x^2) + Nc^2*(27 + 23*x^2))*HPL[{2, 1, 2}, x])/
      (3*Nc*(-1 + x)^5) + (16*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(5 + 17*x^2))*
       HPL[{2, 2, -1}, x])/(Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{2, 2, 1}, x])/
      (Nc*(-1 + x)^5) + (32*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*
       HPL[{3, -1, -1}, x])/(Nc*(-1 + x)^5) + 
     (96*x*(1 + x)*(-1 - x^2 + Nc^2*(-2 + 4*x^2))*HPL[{3, 1, -1}, x])/
      (Nc*(-1 + x)^5) + (32*Nc*x*(1 + x)^2*HPL[{-2, -1, -1, -1}, x])/
      (-1 + x)^4 + (832*Nc*x*(1 + x)^2*HPL[{-2, -1, -1, 1}, x])/(-1 + x)^4 + 
     (832*Nc*x*(1 + x)^2*HPL[{-2, -1, 1, -1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, -1, 1, 1}, x])/(-1 + x)^4 + 
     (832*Nc*x*(1 + x)^2*HPL[{-2, 1, -1, -1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, -1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, 1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{-2, 1, 1, 1}, x])/(-1 + x)^4 + 
     (832*Nc*x*(1 + x)^2*HPL[{2, -1, -1, -1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, -1, -1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, -1, 1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1, 1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, 1, -1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1, -1, 1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1, 1, -1}, x])/(-1 + x)^4 - 
     (4*(-3 + 7*Nc^2)*x*(1 + x)*Log[1 + x]^3)/(3*Nc*(-1 + x)^3) + 
     Log[1 + x]^2*((-64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) + (64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (8*x*(1 + x)*(-2*(9 - 18*x + Zeta[3] + 
            x^2*(9 + Zeta[3])) + Nc^2*(31 - 62*x + 2*Zeta[3] + 
            x^2*(31 + 2*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     HPL[{2}, x]*((2*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(-289 + 295*x^2))*
         HPL[{3}, x])/(3*Nc*(-1 + x)^5) + (72*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-2, -1}, x])/(Nc*(-1 + x)^5) - 
       (16*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*HPL[{-2, 1}, x])/
        (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(3 + 13*x^2))*
         HPL[{2, -1}, x])/(Nc*(-1 + x)^5) + 
       (16*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*HPL[{2, 1}, x])/
        (3*Nc*(-1 + x)^5) + 
       (x*(-(Pi^2*(5 + 40*x - 18*x^2 + 32*x^3 + 13*x^4)) + 
          6*(1 + x)*(1 + 6*Zeta[3] + x*(-99 + 6*Zeta[3]) + 
            x^3*(35 + 6*Zeta[3]) + x^2*(63 + 6*Zeta[3])) + 
          3*Nc^2*(Pi^2*(5 + 24*x + 30*x^2 + 48*x^3 + 13*x^4) - 
            2*(1 + x)*(-139 - 48*Zeta[3] + 5*x^2*(67 + 12*Zeta[3]) + 
              3*x^3*(61 + 20*Zeta[3]) - x*(379 + 48*Zeta[3])))))/
        (3*Nc*(-1 + x)^5*(1 + x))) + HPL[{-2}, x]*
      ((4*x*(1 - 16*x + 18*x^2 - 56*x^3 - 19*x^4 + 
          Nc^2*(17 + 88*x + 90*x^2 + 128*x^3 + 37*x^4))*HPL[{2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (32*x*(1 + x)*(Nc^2*(-7 + x^2) + 
          3*(1 + x^2))*HPL[{3}, x])/(Nc*(-1 + x)^5) - 
       (16*x*(1 + x)*(-6*(1 + x^2) + Nc^2*(5 + 7*x^2))*HPL[{-2, -1}, x])/
        (Nc*(-1 + x)^5) - (8*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-11 + 21*x^2))*
         HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
       (8*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-11 + 21*x^2))*HPL[{2, -1}, x])/
        (Nc*(-1 + x)^5) + (136*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
       (2*x*(Pi^2*(2 + 23*x - 11*x^2 + 5*x^3 + 5*x^4) + 
          3*(1 + x)*(-35 + 3*Zeta[3] + x^2*(-229 + 3*Zeta[3]) + 
            x^3*(-61 + 3*Zeta[3]) + x*(325 + 3*Zeta[3])) - 
          Nc^2*(Pi^2*(9 + 51*x + 31*x^2 + 33*x^3 + 12*x^4) + 
            (1 + x)*(-27 + x*(1341 - 41*Zeta[3]) - 41*Zeta[3] + 
              x^2*(-933 + 59*Zeta[3]) + x^3*(-381 + 59*Zeta[3])))))/
        (3*Nc*(-1 + x)^5*(1 + x))) + Log[1 + x]*
      ((-104*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/(Nc*(-1 + x)^5) + 
       (8*x*(-7 - 28*x + 22*x^2 - 28*x^3 - 7*x^4 + 
          Nc^2*(21 + 84*x + 62*x^2 + 84*x^3 + 21*x^4))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-2}, x]^2)/(Nc*(-1 + x)^5) - (6*(-1 + Nc^2)*Pi^2*x*(1 + x)*
         (1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5) + 
       (16*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x]^2)/(Nc*(-1 + x)^5) + 
       HPL[{-2}, x]*((8*x*(-2*Pi^2*(1 + x + x^2 + x^3) - 
            3*(-1 + x - 7*x^2 + 7*x^3) + Nc^2*(2*Pi^2*(1 + x + x^2 + x^3) + 
              3*(1 - x - 9*x^2 + 9*x^3))))/(3*Nc*(-1 + x)^5) - 
         (72*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
       (64*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
          Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{4}, x])/(Nc*(-1 + x)^5) - (256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) + 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3, 1}, x])/(Nc*(-1 + x)^5) - 
       (80*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -2}, x])/(Nc*(-1 + x)^5) + 
       (48*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 2}, x])/(Nc*(-1 + x)^5) + 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, -1}, x])/(Nc*(-1 + x)^5) - 
       (2*x*(-(Pi^4*(1 + x)^2*(1 + x^2)) + Pi^2*(3 + 18*x^2 - 21*x^4) + 
          9*(172 + 2*x^2*(-172 + Zeta[3]) + 11*Zeta[3] + 44*x*Zeta[3] + 
            44*x^3*Zeta[3] + x^4*(172 + 11*Zeta[3])) + 
          Nc^2*(Pi^4*(1 + x)^2*(1 + x^2) + 3*Pi^2*(-1 - 6*x^2 + 7*x^4) - 
            9*(304 + 33*Zeta[3] + 132*x*Zeta[3] + 132*x^3*Zeta[3] + 
              x^4*(304 + 33*Zeta[3]) + 2*x^2*(-304 + 67*Zeta[3])))))/
        (9*Nc*(-1 + x)^5*(1 + x))) + 
     (x*(Pi^4*(11 + 199*x + 25*x^2 - 379*x^3 - 56*x^4) - 
        30*Pi^2*(1 + x)*(-2 + 5*Zeta[3] + 5*x^3*(4 + Zeta[3]) + 
          x*(-172 + 5*Zeta[3]) + x^2*(154 + 5*Zeta[3])) + 
        180*(-16 + 3*Zeta[3] + 52*x^3*(5*Zeta[3] + 2*(-6 + Zeta[5])) - 
          8*x^2*(74 + 3*Zeta[3] - 13*Zeta[5]) + 52*Zeta[5] + 
          x^4*(608 + 5*Zeta[3] + 52*Zeta[5]) + 
          x*(-84*Zeta[3] + 104*(6 + Zeta[5]))) + 
        Nc^2*(Pi^4*(-43 + 71*x + 245*x^2 + 469*x^3 + 178*x^4) + 
          10*Pi^2*(1 + x)*(6 + 5*Zeta[3] + x*(-756 + 5*Zeta[3]) + 
            x^3*(156 + 25*Zeta[3]) + x^2*(594 + 25*Zeta[3])) - 
          60*(-3*(16 + Zeta[3] - 42*Zeta[5]) + 4*x*(636 + 145*Zeta[3] + 
              63*Zeta[5]) + 4*x^2*(-612 + 461*Zeta[3] + 78*Zeta[5]) + 
            4*x^3*(-636 + 647*Zeta[3] + 93*Zeta[5]) + 
            x^4*(2496 + 751*Zeta[3] + 186*Zeta[5])))))/
      (180*Nc*(-1 + x)^5*(1 + x)))}}


==> ancillary_material/ggH_ancillary_material/NLO_amplitude/ggH_M_UV_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), 0}, {eps^(-1), (2*beta0*x)/(-1 + x)^2 - 
   (beta0*x*(1 + x)^2*Log[x]^2)/(2*(-1 + x)^4)}, 
 {1, beta0*((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(6*(-1 + x)^4) + 
     (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
   (2*beta0*x^2*Log[x]^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2*Log[x]^3)/
    (3*(-1 + x)^4) + Log[1 - x]*((4*beta0*x)/(-1 + x)^2 - 
     (beta0*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
   Log[-(s12/muR)]*((2*beta0*x)/(-1 + x)^2 - (beta0*x*(1 + x)^2*Log[x]^2)/
      (2*(-1 + x)^4)) + beta0*((-4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (3*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4)}, 
 {eps, beta0*(-(x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/(8*(-1 + x)^4) - 
     (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
   (4*beta0*x^2*Log[x]^3)/(3*(-1 + x)^4) - (beta0*x*(1 + x)^2*Log[x]^4)/
    (8*(-1 + x)^4) + Log[1 - x]^2*((4*beta0*x)/(-1 + x)^2 - 
     (beta0*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
   Log[-(s12/muR)]^2*((beta0*x)/(-1 + x)^2 - (beta0*x*(1 + x)^2*Log[x]^2)/
      (4*(-1 + x)^4)) + Log[-(s12/muR)]*
    (beta0*((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(6*(-1 + x)^4) + 
       (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
     (2*beta0*x^2*Log[x]^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2*Log[x]^3)/
      (3*(-1 + x)^4) + Log[1 - x]*((4*beta0*x)/(-1 + x)^2 - 
       (beta0*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
     beta0*((-4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (3*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4)) + 
   Log[1 - x]*(beta0*((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/(3*(-1 + x)^4) + 
       (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
     (4*beta0*x^2*Log[x]^2)/(-1 + x)^4 + (2*beta0*x*(1 + x)^2*Log[x]^3)/
      (3*(-1 + x)^4) + beta0*((-8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (6*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4)) + 
   Log[x]*((4*beta0*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
     beta0*((2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (8*x^2*HPL[{-2}, x])/(-1 + x)^4 - (4*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
          3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4))) + 
   beta0*((-16*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) + 
     (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 - 2*x + 3*x^2) + 
        144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(72*(-1 + x)^4))}, 
 {eps^2, beta0*((x*(-12*(-3 + x)*x + Pi^2*(1 + x)^2))/(18*(-1 + x)^4) + 
     (x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*Log[x]^3 - 
   (beta0*x^2*Log[x]^4)/(2*(-1 + x)^4) + (beta0*x*(1 + x)^2*Log[x]^5)/
    (30*(-1 + x)^4) + Log[1 - x]^3*((8*beta0*x)/(3*(-1 + x)^2) - 
     (2*beta0*x*(1 + x)^2*Log[x]^2)/(3*(-1 + x)^4)) + 
   Log[-(s12/muR)]^3*((beta0*x)/(3*(-1 + x)^2) - (beta0*x*(1 + x)^2*Log[x]^2)/
      (12*(-1 + x)^4)) + beta0*((-2*Pi^2*x*(1 + x))/(3*(-1 + x)^3) + 
     (8*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*Log[1 + x] + 
   Log[-(s12/muR)]^2*(beta0*((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
        (12*(-1 + x)^4) + (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
     (beta0*x^2*Log[x]^2)/(-1 + x)^4 + (beta0*x*(1 + x)^2*Log[x]^3)/
      (6*(-1 + x)^4) + Log[1 - x]*((2*beta0*x)/(-1 + x)^2 - 
       (beta0*x*(1 + x)^2*Log[x]^2)/(2*(-1 + x)^4)) + 
     beta0*((-2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (3*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(2*(-1 + x)^4))) + 
   Log[1 - x]^2*(beta0*((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
        (3*(-1 + x)^4) + (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
     (4*beta0*x^2*Log[x]^2)/(-1 + x)^4 + (2*beta0*x*(1 + x)^2*Log[x]^3)/
      (3*(-1 + x)^4) + beta0*((-8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (6*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4)) + 
   Log[x]^2*((-2*beta0*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
     beta0*(-((x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4) - 
       (4*x^2*HPL[{-2}, x])/(-1 + x)^4 + (2*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 + (x*(-3*Pi^2*x + 8*x*(-6 + Zeta[3]) + 4*Zeta[3] + 
          4*x^2*(9 + Zeta[3])))/(6*(-1 + x)^4))) + 
   Log[x]*((12*beta0*x*(1 + x)*Log[1 + x])/(-1 + x)^3 - 
     (4*beta0*x*(1 + x)*Log[1 + x]^2)/(-1 + x)^3 + 
     beta0*((2*x*(1 + x)^2*HPL[{-4}, x])/(-1 + x)^4 + 
       (8*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (x*(Pi^2*(1 + x)^2 + 24*(-1 + 2*x + x^2))*HPL[{-2}, x])/
        (6*(-1 + x)^4) - (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
       (4*x*(1 + x)^2*HPL[{-3, -1}, x])/(-1 + x)^4 - 
       (16*x^2*HPL[{-2, -1}, x])/(-1 + x)^4 + 
       (8*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
       (x*(-40*Pi^2*(-3 + x)*x + 3*Pi^4*(1 + x)^2 - 
          480*x*(-7 + 7*x + Zeta[3])))/(120*(-1 + x)^4))) + 
   Log[-(s12/muR)]*(beta0*(-(x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/
        (8*(-1 + x)^4) - (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
     (4*beta0*x^2*Log[x]^3)/(3*(-1 + x)^4) - (beta0*x*(1 + x)^2*Log[x]^4)/
      (8*(-1 + x)^4) + Log[1 - x]^2*((4*beta0*x)/(-1 + x)^2 - 
       (beta0*x*(1 + x)^2*Log[x]^2)/(-1 + x)^4) + 
     Log[1 - x]*(beta0*((x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
          (3*(-1 + x)^4) + (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x] - 
       (4*beta0*x^2*Log[x]^2)/(-1 + x)^4 + (2*beta0*x*(1 + x)^2*Log[x]^3)/
        (3*(-1 + x)^4) + beta0*((-8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
         (6*x*(2*(-1 + x)^2 + (1 + x)^2*Zeta[3]))/(-1 + x)^4)) + 
     Log[x]*((4*beta0*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
       beta0*((2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + (8*x^2*HPL[{-2}, x])/
          (-1 + x)^4 - (4*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
         (x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
            3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4))) + 
     beta0*((-16*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) + 
       (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
       (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 - 2*x + 3*x^2) + 
          144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(72*(-1 + x)^4))) + 
   Log[1 - x]*(beta0*(-(x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/(4*(-1 + x)^4) - 
       (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*Log[x]^2 + 
     (8*beta0*x^2*Log[x]^3)/(3*(-1 + x)^4) - (beta0*x*(1 + x)^2*Log[x]^4)/
      (4*(-1 + x)^4) + Log[x]*((8*beta0*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + 
       beta0*((4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + (16*x^2*HPL[{-2}, x])/
          (-1 + x)^4 - (8*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
         (2*x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
            3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4))) + 
     beta0*((-32*x^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (2*x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/
        (3*(-1 + x)^4) + (4*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
       (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 - 2*x + 3*x^2) + 
          144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(36*(-1 + x)^4))) + 
   beta0*((-4*x*(1 + x)^2*HPL[{-5}, x])/(-1 + x)^4 + 
     (8*x^2*HPL[{-2}, x]^2)/(-1 + x)^4 + HPL[{-3}, x]*
      ((-4*x*(-1 + 4*x + x^2))/(-1 + x)^4 + (4*x*(1 + x)^2*HPL[{-2}, x])/
        (-1 + x)^4) - (24*x*(1 + x)^2*HPL[{-4, -1}, x])/(-1 + x)^4 - 
     (8*x*(1 + x)^2*HPL[{-3, -2}, x])/(-1 + x)^4 + 
     (2*x*(1 + x)*(-12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2, -1}, x])/
      (3*(-1 + x)^4) + (32*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + 
     (16*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     HPL[{-2}, x]*((-8*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (4*x*(Pi^2*x + 3*(1 + x)*(-3 + Zeta[3] + x*(3 + Zeta[3]))))/
        (3*(-1 + x)^4)) + 
     (x*(2*Pi^4*x - 3*Pi^2*(6 + x^2*(-18 + Zeta[3]) + Zeta[3] + 
          2*x*(6 + Zeta[3])) + 12*(90 - 14*Zeta[3] + 21*Zeta[5] + 
          x^2*(90 + 10*Zeta[3] + 21*Zeta[5]) + 2*x*(-90 + 20*Zeta[3] + 
            21*Zeta[5]))))/(36*(-1 + x)^4))}}


==> ancillary_material/ggH_ancillary_material/NLO_amplitude/ggH_M_UV_m_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), 0}, {eps^(-1), Cf*((12*x)/(-1 + x)^2 + 
    (6*x*(1 + x)*Log[x])/(-1 + x)^3 - (3*x*(1 + x*(6 + x))*Log[x]^2)/
     (-1 + x)^4)}, {1, Cf*((-24*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
    (12*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - (6*x*(-1 + 3*x)*Log[x]^2)/
     (-1 + x)^4 + (2*x*(1 + x*(6 + x))*Log[x]^3)/(-1 + x)^4 + 
    Log[1 - x]*((24*x)/(-1 + x)^2 + (12*x*(1 + x)*Log[x])/(-1 + x)^3 - 
      (6*x*(1 + x*(6 + x))*Log[x]^2)/(-1 + x)^4) + 
    Log[-(s12/muR)]*((12*x)/(-1 + x)^2 + (6*x*(1 + x)*Log[x])/(-1 + x)^3 - 
      (3*x*(1 + x*(6 + x))*Log[x]^2)/(-1 + x)^4) + 
    Log[x]*((x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/(-1 + x)^4 + 
      (12*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
      (12*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
    (x*(-(Pi^2*(-1 + x^2)) + 18*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
         x*(-4 + 6*Zeta[3]))))/(-1 + x)^4)}, 
 {eps, Cf*((12*x*(1 - 12*x + 3*x^2)*HPL[{-3}, x])/(-1 + x)^4 - 
    (2*x*(12*(-1 + x^2) + Pi^2*(1 + 6*x + x^2))*HPL[{-2}, x])/(-1 + x)^4 + 
    (12*x*(1 + x*(6 + x))*HPL[{-2}, x]^2)/(-1 + x)^4 + 
    (24*x*(1 + x)*HPL[{-2, -1}, x])/(-1 + x)^3 - 
    (x*(3 - 12*x + x^2)*Log[x]^3)/(-1 + x)^4 - (3*x*(1 + x*(6 + x))*Log[x]^4)/
     (4*(-1 + x)^4) + Log[1 - x]^2*((24*x)/(-1 + x)^2 + 
      (12*x*(1 + x)*Log[x])/(-1 + x)^3 - (6*x*(1 + x*(6 + x))*Log[x]^2)/
       (-1 + x)^4) + Log[-(s12/muR)]^2*((6*x)/(-1 + x)^2 + 
      (3*x*(1 + x)*Log[x])/(-1 + x)^3 - (3*x*(1 + x*(6 + x))*Log[x]^2)/
       (2*(-1 + x)^4)) + ((2*Pi^2*x*(1 + x))/(-1 + x)^3 - 
      (24*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*Log[1 + x] + 
    Log[x]^2*((-3*x*(-16*(-2 + x)*x + Pi^2*(1 + 6*x + x^2)))/(4*(-1 + x)^4) - 
      (6*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 + 
      (6*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
    (x*(Pi^4*(1 + 6*x + x^2) + 12*Pi^2*(-1 - 2*x + 3*x^2) - 
       72*(-14 + x*(28 - 18*Zeta[3]) + Zeta[3] + x^2*(-14 + 5*Zeta[3]))))/
     (12*(-1 + x)^4) + Log[x]*((12*x*(1 + x*(6 + x))*HPL[{-3}, x])/
       (-1 + x)^4 - (24*(-3 + x)*x^2*HPL[{-2}, x])/(-1 + x)^4 - 
      (24*x*(1 + x*(6 + x))*HPL[{-2, -1}, x])/(-1 + x)^4 + 
      (24*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + (12*x*(1 + x)*Log[1 + x]^2)/
       (-1 + x)^3 - (x*(Pi^2*(3 - 12*x + x^2) + 
         12*(6*x*(-2 + Zeta[3]) + Zeta[3] + x^2*(12 + Zeta[3]))))/
       (2*(-1 + x)^4)) + Log[-(s12/muR)]*
     ((-24*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
      (12*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - (6*x*(-1 + 3*x)*Log[x]^2)/
       (-1 + x)^4 + (2*x*(1 + x*(6 + x))*Log[x]^3)/(-1 + x)^4 + 
      Log[1 - x]*((24*x)/(-1 + x)^2 + (12*x*(1 + x)*Log[x])/(-1 + x)^3 - 
        (6*x*(1 + x*(6 + x))*Log[x]^2)/(-1 + x)^4) + 
      Log[x]*((x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/(-1 + x)^4 + 
        (12*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
        (12*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
      (x*(-(Pi^2*(-1 + x^2)) + 18*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
           x*(-4 + 6*Zeta[3]))))/(-1 + x)^4) + 
    Log[1 - x]*((-48*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
      (24*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - (12*x*(-1 + 3*x)*Log[x]^2)/
       (-1 + x)^4 + (4*x*(1 + x*(6 + x))*Log[x]^3)/(-1 + x)^4 + 
      Log[x]*((2*x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/(-1 + x)^4 + 
        (24*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
        (24*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
      (-2*Pi^2*x*(-1 + x^2) + 36*x*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
          x*(-4 + 6*Zeta[3])))/(-1 + x)^4))}, 
 {eps^2, Cf*((-24*x*(1 + x*(6 + x))*HPL[{-5}, x])/(-1 + x)^4 + 
    (12*x*(1 + x)*HPL[{-4}, x])/(-1 + x)^3 - 
    (12*x*(1 + (-6 + x)*x)*HPL[{-2}, x]^2)/(-1 + x)^4 + 
    HPL[{-3}, x]*((-24*x*(-1 + 4*x + x^2))/(-1 + x)^4 + 
      (24*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4) - 
    (144*x*(1 + x*(6 + x))*HPL[{-4, -1}, x])/(-1 + x)^4 - 
    (48*x*(1 + x*(6 + x))*HPL[{-3, -2}, x])/(-1 + x)^4 + 
    (24*x*(1 + x)*HPL[{-3, -1}, x])/(-1 + x)^3 + 
    (4*x*(-12*(-1 + x^2) + Pi^2*(1 + 6*x + x^2))*HPL[{-2, -1}, x])/
     (-1 + x)^4 + (192*x*(1 + x*(6 + x))*HPL[{-3, -1, -1}, x])/(-1 + x)^4 + 
    (96*x*(1 + x*(6 + x))*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
    (48*x*(1 + x)*HPL[{-2, -1, -1}, x])/(-1 + x)^3 + 
    (x*(2 - 9*x + x^2)*Log[x]^4)/(2*(-1 + x)^4) + 
    (x*(1 + x*(6 + x))*Log[x]^5)/(5*(-1 + x)^4) + 
    Log[1 - x]^3*((16*x)/(-1 + x)^2 + (8*x*(1 + x)*Log[x])/(-1 + x)^3 - 
      (4*x*(1 + x*(6 + x))*Log[x]^2)/(-1 + x)^4) + 
    Log[-(s12/muR)]^3*((2*x)/(-1 + x)^2 + (x*(1 + x)*Log[x])/(-1 + x)^3 - 
      (x*(1 + x*(6 + x))*Log[x]^2)/(2*(-1 + x)^4)) + 
    ((-2*Pi^2*x*(1 + x))/(-1 + x)^3 + (24*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3)*
     Log[1 + x]^2 + Log[x]^3*((x*(-12*(-3 + x)*x + Pi^2*(1 + 6*x + x^2)))/
       (3*(-1 + x)^4) + (2*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
      (2*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
    Log[1 + x]*((-24*x*(1 + x)*HPL[{-3}, x])/(-1 + x)^3 + 
      (48*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - 
      (48*x*(1 + x)*HPL[{-2, -1}, x])/(-1 + x)^3 - 
      (4*x*(1 + x)*(Pi^2 - 6*Zeta[3]))/(-1 + x)^3) + 
    Log[-(s12/muR)]^2*((-12*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
      (6*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - (3*x*(-1 + 3*x)*Log[x]^2)/
       (-1 + x)^4 + (x*(1 + x*(6 + x))*Log[x]^3)/(-1 + x)^4 + 
      Log[1 - x]*((12*x)/(-1 + x)^2 + (6*x*(1 + x)*Log[x])/(-1 + x)^3 - 
        (3*x*(1 + x*(6 + x))*Log[x]^2)/(-1 + x)^4) + 
      Log[x]*((x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/(2*(-1 + x)^4) + 
        (6*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
        (6*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
      (x*(36*(-1 + x)^2 - Pi^2*(-1 + x)*(1 + x) + 18*(1 + x*(6 + x))*
          Zeta[3]))/(2*(-1 + x)^4)) + 
    Log[x]*((12*x*(1 + x*(6 + x))*HPL[{-4}, x])/(-1 + x)^4 - 
      (24*(-3 + x)*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
      (x*(24*(-1 + 2*x + x^2) + Pi^2*(1 + 6*x + x^2))*HPL[{-2}, x])/
       (-1 + x)^4 - (12*x*(1 + x*(6 + x))*HPL[{-2}, x]^2)/(-1 + x)^4 + 
      (24*x*(1 + x*(6 + x))*HPL[{-3, -1}, x])/(-1 + x)^4 - 
      (48*x*(-1 + 3*x)*HPL[{-2, -1}, x])/(-1 + x)^4 + 
      (48*x*(1 + x*(6 + x))*HPL[{-2, -1, -1}, x])/(-1 + x)^4 + 
      (-(((-72 + Pi^2)*x*(1 + x))/(-1 + x)^3) + (24*x*(1 + x)*HPL[{-2}, x])/
         (-1 + x)^3)*Log[1 + x] - (24*x*(1 + x)*Log[1 + x]^2)/(-1 + x)^3 - 
      (8*x*(1 + x)*Log[1 + x]^3)/(-1 + x)^3 + 
      (x*(-40*Pi^2*(-3 + x)*x + 3*Pi^4*(1 + 6*x + x^2) + 
         80*(x*(42 - 9*Zeta[3]) + x^2*(-42 + Zeta[3]) + 2*Zeta[3])))/
       (20*(-1 + x)^4)) + HPL[{-2}, x]*
     ((-48*x*(1 + x*(6 + x))*HPL[{-2, -1}, x])/(-1 + x)^4 + 
      (x*(Pi^2*(1 - 12*x + 3*x^2) - 24*(-3 + Zeta[3] + 6*x*Zeta[3] + 
           x^2*(3 + Zeta[3]))))/(-1 + x)^4) + 
    Log[x]^2*((-6*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
      (12*(-3 + x)*x^2*HPL[{-2}, x])/(-1 + x)^4 + 
      (12*x*(1 + x*(6 + x))*HPL[{-2, -1}, x])/(-1 + x)^4 - 
      (12*x*(1 + x)*Log[1 + x])/(-1 + x)^3 - (6*x*(1 + x)*Log[1 + x]^2)/
       (-1 + x)^3 + (x*(Pi^2*(2 - 9*x + x^2) + 8*(6*x*(-2 + Zeta[3]) + 
           Zeta[3] + x^2*(9 + Zeta[3]))))/(2*(-1 + x)^4)) + 
    Log[1 - x]^2*((-48*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
      (24*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - (12*x*(-1 + 3*x)*Log[x]^2)/
       (-1 + x)^4 + (4*x*(1 + x*(6 + x))*Log[x]^3)/(-1 + x)^4 + 
      Log[x]*((2*x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/(-1 + x)^4 + 
        (24*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
        (24*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
      (-2*Pi^2*x*(-1 + x^2) + 36*x*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
          x*(-4 + 6*Zeta[3])))/(-1 + x)^4) + 
    Log[1 - x]*((24*x*(1 - 12*x + 3*x^2)*HPL[{-3}, x])/(-1 + x)^4 - 
      (4*x*(12*(-1 + x^2) + Pi^2*(1 + 6*x + x^2))*HPL[{-2}, x])/(-1 + x)^4 + 
      (24*x*(1 + x*(6 + x))*HPL[{-2}, x]^2)/(-1 + x)^4 + 
      (48*x*(1 + x)*HPL[{-2, -1}, x])/(-1 + x)^3 - 
      (2*x*(3 - 12*x + x^2)*Log[x]^3)/(-1 + x)^4 - 
      (3*x*(1 + x*(6 + x))*Log[x]^4)/(2*(-1 + x)^4) + 
      ((4*Pi^2*x*(1 + x))/(-1 + x)^3 - (48*x*(1 + x)*HPL[{-2}, x])/
         (-1 + x)^3)*Log[1 + x] + Log[x]^2*
       ((-3*x*(-16*(-2 + x)*x + Pi^2*(1 + 6*x + x^2)))/(2*(-1 + x)^4) - 
        (12*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 + 
        (12*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
      (x*(Pi^4*(1 + 6*x + x^2) + 12*Pi^2*(-1 - 2*x + 3*x^2) - 
         72*(-14 + x*(28 - 18*Zeta[3]) + Zeta[3] + x^2*(-14 + 5*Zeta[3]))))/
       (6*(-1 + x)^4) + Log[x]*((24*x*(1 + x*(6 + x))*HPL[{-3}, x])/
         (-1 + x)^4 - (48*(-3 + x)*x^2*HPL[{-2}, x])/(-1 + x)^4 - 
        (48*x*(1 + x*(6 + x))*HPL[{-2, -1}, x])/(-1 + x)^4 + 
        (48*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + (24*x*(1 + x)*Log[1 + x]^2)/
         (-1 + x)^3 - (x*(Pi^2*(3 - 12*x + x^2) + 12*(6*x*(-2 + Zeta[3]) + 
             Zeta[3] + x^2*(12 + Zeta[3]))))/(-1 + x)^4)) + 
    Log[-(s12/muR)]*((12*x*(1 - 12*x + 3*x^2)*HPL[{-3}, x])/(-1 + x)^4 - 
      (2*x*(12*(-1 + x^2) + Pi^2*(1 + 6*x + x^2))*HPL[{-2}, x])/(-1 + x)^4 + 
      (12*x*(1 + x*(6 + x))*HPL[{-2}, x]^2)/(-1 + x)^4 + 
      (24*x*(1 + x)*HPL[{-2, -1}, x])/(-1 + x)^3 - 
      (x*(3 - 12*x + x^2)*Log[x]^3)/(-1 + x)^4 - 
      (3*x*(1 + x*(6 + x))*Log[x]^4)/(4*(-1 + x)^4) + 
      Log[1 - x]^2*((24*x)/(-1 + x)^2 + (12*x*(1 + x)*Log[x])/(-1 + x)^3 - 
        (6*x*(1 + x*(6 + x))*Log[x]^2)/(-1 + x)^4) + 
      ((2*Pi^2*x*(1 + x))/(-1 + x)^3 - (24*x*(1 + x)*HPL[{-2}, x])/
         (-1 + x)^3)*Log[1 + x] + Log[x]^2*
       ((-3*x*(-16*(-2 + x)*x + Pi^2*(1 + 6*x + x^2)))/(4*(-1 + x)^4) - 
        (6*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 + 
        (6*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
      (x*(Pi^4*(1 + 6*x + x^2) + 12*Pi^2*(-1 - 2*x + 3*x^2) - 
         72*(-14 + x*(28 - 18*Zeta[3]) + Zeta[3] + x^2*(-14 + 5*Zeta[3]))))/
       (12*(-1 + x)^4) + Log[x]*((12*x*(1 + x*(6 + x))*HPL[{-3}, x])/
         (-1 + x)^4 - (24*(-3 + x)*x^2*HPL[{-2}, x])/(-1 + x)^4 - 
        (24*x*(1 + x*(6 + x))*HPL[{-2, -1}, x])/(-1 + x)^4 + 
        (24*x*(1 + x)*Log[1 + x])/(-1 + x)^3 + (12*x*(1 + x)*Log[1 + x]^2)/
         (-1 + x)^3 - (x*(Pi^2*(3 - 12*x + x^2) + 12*(6*x*(-2 + Zeta[3]) + 
             Zeta[3] + x^2*(12 + Zeta[3]))))/(2*(-1 + x)^4)) + 
      Log[1 - x]*((-48*x*(1 + x*(6 + x))*HPL[{-3}, x])/(-1 + x)^4 + 
        (24*x*(1 + x)*HPL[{-2}, x])/(-1 + x)^3 - (12*x*(-1 + 3*x)*Log[x]^2)/
         (-1 + x)^4 + (4*x*(1 + x*(6 + x))*Log[x]^3)/(-1 + x)^4 + 
        Log[x]*((2*x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/(-1 + x)^4 + 
          (24*x*(1 + x*(6 + x))*HPL[{-2}, x])/(-1 + x)^4 - 
          (24*x*(1 + x)*Log[1 + x])/(-1 + x)^3) + 
        (-2*Pi^2*x*(-1 + x^2) + 36*x*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
            x*(-4 + 6*Zeta[3])))/(-1 + x)^4)) + 
    (x*(Pi^4*(9 + 30*x - 19*x^2) - 30*Pi^2*(6 + x^2*(-18 + Zeta[3]) + 
         Zeta[3] + 6*x*(2 + Zeta[3])) + 120*(90 - 14*Zeta[3] + 21*Zeta[5] + 
         x^2*(90 + 10*Zeta[3] + 21*Zeta[5]) + 2*x*(-90 + 20*Zeta[3] + 
           63*Zeta[5]))))/(60*(-1 + x)^4))}}


==> ancillary_material/ggH_ancillary_material/NLO_amplitude/ggH_M_finite_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), 0}, {eps^(-1), 0}, 
 {1, (24*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{-4}, x])/
    (Nc*(-1 + x)^5) - (16*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-3}, x])/
    (Nc*(-1 + x)^4) + (4*Nc*Pi^2*x*(1 + x)^2*HPL[{2}, x])/(3*(-1 + x)^4) + 
   (2*x*(-7 + 2*x - 7*x^2 + Nc^2*(13 + 18*x + 13*x^2))*HPL[{3}, x])/
    (Nc*(-1 + x)^4) - (2*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(23 + 31*x^2))*
     HPL[{4}, x])/(Nc*(-1 + x)^5) - (32*Nc*x*(1 + x)^2*HPL[{-3, 1}, x])/
    (-1 + x)^4 - (16*Nc*x*(1 + x)^2*HPL[{2, -2}, x])/(-1 + x)^4 - 
   (32*Nc*x*(1 + x)^2*HPL[{3, -1}, x])/(-1 + x)^4 + 
   ((x*(-(Pi^2*(1 + x)*(-1 + (-1 + 2*Nc^2)*x^2)) - 
        3*(-1 + x)*(1 + 2*(-9 + 10*Nc^2)*x + (-5 + 6*Nc^2)*x^2)))/
      (3*Nc*(-1 + x)^5) + (4*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/
      (Nc*(-1 + x)^5) - (x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*
       HPL[{2}, x])/(Nc*(-1 + x)^5))*Log[x]^2 + 
   (x*(3 + 10*x - 19*x^2 - 6*x^3 + Nc^2*(-3 - 8*x + 35*x^2 + 12*x^3))*
     Log[x]^3)/(3*Nc*(-1 + x)^5) - (x*(1 + x)*(-1 - x^2 + Nc^2*(-1 + 3*x^2))*
     Log[x]^4)/(24*Nc*(-1 + x)^5) + 
   Log[1 - x]*((-32*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     ((2*x*(1 + x)*(9 - 9*x + Nc^2*(9*(-1 + x) + 2*Pi^2*(1 + x))))/
        (3*Nc*(-1 + x)^4) + (16*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
      Log[x] + ((4*x*(2 + 3*x + 2*x^2) - 2*Nc^2*x*(7 + 16*x + 7*x^2))*
       Log[x]^2)/(Nc*(-1 + x)^4) - (4*Nc*x*(1 + x)^2*Log[x]^3)/
      (3*(-1 + x)^4) + (12*x*(-(-1 + x)^2 + Nc^2*(1 + 2*Zeta[3] + 
          x^2*(1 + 2*Zeta[3]) + x*(-2 + 4*Zeta[3]))))/(Nc*(-1 + x)^4)) + 
   (x*(Nc^2*(Pi^4*(7 + 7*x - 25*x^2 - 25*x^3) - 180*(-1 + x)*
         (-15 + 7*Zeta[3] + 6*x*(5 + Zeta[3]) + x^2*(-15 + 7*Zeta[3]))) + 
      9*(Pi^4*(1 + x + x^2 + x^3) + 20*(-1 + x)*(-9 + x^2*(-9 + Zeta[3]) + 
          Zeta[3] - 2*x*(-9 + 7*Zeta[3])))))/(90*Nc*(-1 + x)^5) + 
   Log[x]*((-8*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*HPL[{-3}, x])/
      (Nc*(-1 + x)^5) + (8*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2}, x])/
      (Nc*(-1 + x)^4) - (4*x*(-3 + 2*x - 3*x^2 + Nc^2*(6 + 8*x + 6*x^2))*
       HPL[{2}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) + (16*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 + 
     (16*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
     (x*(-(Pi^2*(-1 + x)*(1 + x)^2) + 12*(-1 + 2*Zeta[3] + 
          2*x^3*(1 + Zeta[3]) + 2*x*(2 + Zeta[3]) + x^2*(-5 + 2*Zeta[3])) + 
        Nc^2*(Pi^2*(-1 + x)*(1 + x)^2 - 12*(-1 - x*(-4 + Zeta[3]) + 
            5*x^2*(-1 + Zeta[3]) - Zeta[3] + x^3*(2 + 5*Zeta[3])))))/
      (3*Nc*(-1 + x)^5))}, {eps, -(beta0*Pi^2*x)/(6*(-1 + x)^2) - 
   (2*x*(1 + x)*(-119*(1 + x^2) + Nc^2*(15 + 223*x^2))*HPL[{-5}, x])/
    (Nc*(-1 + x)^5) + (6*x*(1 - 70*x + 24*x^2 - 26*x^3 - 25*x^4 + 
      Nc^2*(1 + 82*x + 120*x^2 + 206*x^3 + 71*x^4))*HPL[{-4}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + (32*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2}, x]^2)/
    (Nc*(-1 + x)^4) + (x*(-19 + 34*x - 19*x^2 + Nc^2*(31 + 54*x + 31*x^2))*
     HPL[{2}, x]^2)/(Nc*(-1 + x)^4) + HPL[{-3}, x]*
    ((8*x*(126*(-1 + x)*x - 3*Pi^2*(1 + x + x^2 + x^3) + 
        Nc^2*(-3*(-1 - 59*x + 59*x^2 + x^3) + 2*Pi^2*(1 + x + 2*x^2 + 
            2*x^3))))/(3*Nc*(-1 + x)^5) + 
     (80*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/(Nc*(-1 + x)^5) + 
     (16*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{2}, x])/
      (Nc*(-1 + x)^5)) - 
   (4*x*(-3*(-1 + 19*x - 19*x^2 + x^3 + 2*Pi^2*(1 + x + x^2 + x^3)) + 
      Nc^2*(45 + 201*x - 201*x^2 - 45*x^3 + Pi^2*(5 + 5*x + 7*x^2 + 7*x^3)))*
     HPL[{3}, x])/(3*Nc*(-1 + x)^5) - 
   (4*x*(4 - 91*x + 27*x^2 - 17*x^3 - 31*x^4 + 
      Nc^2*(8 + 101*x + 135*x^2 + 223*x^3 + 73*x^4))*HPL[{4}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (20*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(3 + 17*x^2))*HPL[{5}, x])/
    (Nc*(-1 + x)^5) - (96*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(5 + 9*x^2))*
     HPL[{-4, -1}, x])/(Nc*(-1 + x)^5) - (144*Nc*x*(1 + x)^2*HPL[{-4, 1}, x])/
    (-1 + x)^4 - (16*x*(1 + x)*(-17*(1 + x^2) + Nc^2*(13 + 21*x^2))*
     HPL[{-3, -2}, x])/(Nc*(-1 + x)^5) - 
   (8*x*(-13 + 22*x - 13*x^2 + Nc^2*(35 + 62*x + 35*x^2))*HPL[{-3, 1}, x])/
    (Nc*(-1 + x)^4) - (16*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, 1}, x])/
    (3*(-1 + x)^4) - (8*x*(1 + x)*(-25*(1 + x^2) + Nc^2*(13 + 37*x^2))*
     HPL[{2, -3}, x])/(Nc*(-1 + x)^5) - 
   (4*x*(-13 + 22*x - 13*x^2 + Nc^2*(35 + 62*x + 35*x^2))*HPL[{2, -2}, x])/
    (Nc*(-1 + x)^4) - (16*Nc*Pi^2*x*(1 + x)^2*HPL[{2, -1}, x])/
    (3*(-1 + x)^4) - (8*Nc*Pi^2*x*(1 + x)^2*HPL[{2, 1}, x])/(3*(-1 + x)^4) - 
   (2*x*(-11 + 26*x - 11*x^2 + 15*Nc^2*(1 + x)^2)*HPL[{2, 2}, x])/
    (Nc*(-1 + x)^4) + (2*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(23 + 31*x^2))*
     HPL[{2, 3}, x])/(Nc*(-1 + x)^5) - 
   (4*x*(1 + x)*(-41*(1 + x^2) + Nc^2*(5 + 77*x^2))*HPL[{3, -2}, x])/
    (Nc*(-1 + x)^5) - (8*x*(-13 + 22*x - 13*x^2 + Nc^2*(35 + 62*x + 35*x^2))*
     HPL[{3, -1}, x])/(Nc*(-1 + x)^4) + 
   (2*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(31 + 23*x^2))*HPL[{3, 2}, x])/
    (Nc*(-1 + x)^5) - (144*Nc*x*(1 + x)^2*HPL[{4, -1}, x])/(-1 + x)^4 + 
   (192*Nc*x*(1 + x)^2*HPL[{-3, 1, 1}, x])/(-1 + x)^4 + 
   (64*Nc*x*(1 + x)^2*HPL[{-2, 1, -2}, x])/(-1 + x)^4 + 
   (64*Nc*x*(1 + x)^2*HPL[{2, -1, -2}, x])/(-1 + x)^4 - 
   (96*Nc*x*(1 + x)^2*HPL[{2, -1, 2}, x])/(-1 + x)^4 + 
   (32*Nc*x*(1 + x)^2*HPL[{2, 1, -2}, x])/(-1 + x)^4 - 
   (96*Nc*x*(1 + x)^2*HPL[{2, 2, -1}, x])/(-1 + x)^4 - 
   (192*Nc*x*(1 + x)^2*HPL[{3, 1, -1}, x])/(-1 + x)^4 + 
   (x*(1 + x)*(-1 - x^2 + Nc^2*(-1 + 3*x^2))*Log[x]^5)/(20*Nc*(-1 + x)^5) + 
   (((-1 + Nc^2)*Pi^4*x*(1 + x)*(1 + x^2))/(5*Nc*(-1 + x)^5) - 
     (144*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/(Nc*(-1 + x)^5) + 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{4}, x])/(Nc*(-1 + x)^5))*
    Log[1 + x] + Log[x]^3*
    ((x*(-3*(5*Pi^2*(1 + x + x^2 + x^3) + 4*(4 - 79*x + 85*x^2 + 14*x^3)) + 
        Nc^2*(Pi^2*(1 + x + 29*x^2 + 29*x^3) + 12*(1 - 62*x + 158*x^2 + 
            47*x^3))))/(36*Nc*(-1 + x)^5) - 
     (x*(1 + x)*(-13*(1 + x^2) + Nc^2*(19 + 7*x^2))*HPL[{-2}, x])/
      (3*Nc*(-1 + x)^5) + (x*(1 + x)*(-23*(1 + x^2) + Nc^2*(-3 + 49*x^2))*
       HPL[{2}, x])/(3*Nc*(-1 + x)^5) - ((-1 + 3*Nc^2)*x*(1 + x)^3*
       Log[1 + x])/(Nc*(-1 + x)^5)) + 
   Log[x]^4*((x*(-27 - 112*x + 82*x^2 + 232*x^3 + 57*x^4 + 
        Nc^2*(27 + 100*x - 262*x^2 - 460*x^3 - 117*x^4)))/
      (24*Nc*(-1 + x)^5*(1 + x)) + ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       Log[1 + x])/(12*Nc*(-1 + x)^5)) + 
   Log[1 - x]^2*((-32*Nc*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
     ((2*x*(1 + x)*(-27*(-1 + x) + Nc^2*(27*(-1 + x) + 2*Pi^2*(1 + x))))/
        (3*Nc*(-1 + x)^4) + (16*Nc*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4)*
      Log[x] + (2*x*(17 + 8*x + 17*x^2 - 3*Nc^2*(9 + 20*x + 9*x^2))*Log[x]^2)/
      (Nc*(-1 + x)^4) - (4*Nc*x*(1 + x)^2*Log[x]^3)/(3*(-1 + x)^4) + 
     (12*x*(-3*(-1 + x)^2 + Nc^2*(3 + 2*Zeta[3] + x^2*(3 + 2*Zeta[3]) + 
          x*(-6 + 4*Zeta[3]))))/(Nc*(-1 + x)^4)) + 
   HPL[{-2}, x]*((-20*(-1 + Nc^2)*x*(1 + x)^2*HPL[{2}, x])/(Nc*(-1 + x)^4) - 
     (44*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/(Nc*(-1 + x)^5) + 
     (64*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 - 
     (2*x*(1 + x)*(-(Pi^2*(-1 + x^2)) - 2*(9 - 18*x + 4*Zeta[3] + 
          x^2*(9 + 4*Zeta[3])) + Nc^2*(34 - 68*x + Pi^2*(-1 + x^2) + 
          8*Zeta[3] + x^2*(34 + 8*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
   HPL[{2}, x]*((2*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(-1 + 7*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) - (32*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
     (2*x*(Pi^2*(5 - 7*x + 7*x^2 - 5*x^3) - 27*(1 + x)*(1 - 2*x + 3*Zeta[3] + 
          x^2*(1 + 3*Zeta[3])) + 3*Nc^2*(1 + x)*(11 - 22*x + 
          4*Pi^2*(-1 + x^2) + 7*Zeta[3] + x^2*(11 + 47*Zeta[3]))))/
      (3*Nc*(-1 + x)^5)) + Log[x]^2*((beta0*Pi^2*x*(1 + x)^2)/
      (24*(-1 + x)^4) - (x*(1 + x)*(11*(1 + x^2) + Nc^2*(-27 + 5*x^2))*
       HPL[{-3}, x])/(Nc*(-1 + x)^5) + 
     (2*x*(-2 - 19*x + 7*x^2 + 7*x^3 - x^4 + Nc^2*(5 + 31*x + 11*x^2 + 
          5*x^3 + 4*x^4))*HPL[{-2}, x])/(Nc*(-1 + x)^5*(1 + x)) - 
     (x*(-9 - 28*x + 14*x^2 - 28*x^3 - 5*x^4 + 
        Nc^2*(21 + 64*x + 70*x^2 + 104*x^3 + 21*x^4))*HPL[{2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(1 + 7*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) - (2*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(11 + 3*x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
     (2*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(11 + 3*x^2))*HPL[{2, -1}, x])/
      (Nc*(-1 + x)^5) + (2*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(1 + 9*x^2))*
       HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
     ((2*(-1 + Nc^2)*x*(Pi^2*(1 + x + x^2 + x^3) + 
          3*(-1 + x - 7*x^2 + 7*x^3)))/(3*Nc*(-1 + x)^5) - 
       (8*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/(Nc*(-1 + x)^5) + 
       (14*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5))*
      Log[1 + x] + (x*(Pi^2*(-13 - 10*x + 20*x^2 + 122*x^3 + 41*x^4) - 
        12*(1 + x)*(-8 + 13*Zeta[3] + x^2*(-132 + 13*Zeta[3]) + 
          x^3*(-6 + 13*Zeta[3]) + x*(146 + 13*Zeta[3])) + 
        Nc^2*(Pi^2*(13 + 2*x - 188*x^2 - 338*x^3 - 97*x^4) + 
          12*(1 + x)*(-4 + 23*x^3*(-2 + Zeta[3]) + 3*Zeta[3] + 
            x*(170 + 3*Zeta[3]) + x^2*(-120 + 23*Zeta[3])))))/
      (24*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]*((4*x*(1 + x)*(-13*(1 + x^2) + Nc^2*(-9 + 35*x^2))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (4*x*(-1 - 52*x + 22*x^2 - 4*x^3 - 13*x^4 + 
        2*Nc^2*(2 + 33*x + 31*x^2 + 51*x^3 + 19*x^4))*HPL[{-3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (16*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{-2}, x]^2)/(Nc*(-1 + x)^5) + 
     (x*(-3*(2 + 38*x - 38*x^2 - 2*x^3 + 3*Pi^2*(1 + x + x^2 + x^3)) + 
        Nc^2*(186 + 654*x - 654*x^2 - 186*x^3 + Pi^2*(5 + 5*x + 13*x^2 + 
            13*x^3)))*HPL[{2}, x])/(3*Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^5) + HPL[{-2}, x]*
      ((-2*x*(3*(1 - 85*x + 91*x^2 - 7*x^3) - 4*Pi^2*(1 + x + x^2 + x^3) + 
          Nc^2*(3 + 357*x - 375*x^2 + 15*x^3 + 4*Pi^2*(1 + x + x^2 + x^3))))/
        (3*Nc*(-1 + x)^5) + (36*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5)) + (4*x*(-16*x*(3 - x + x^2 + x^3) + 
        Nc^2*(9 + 62*x + 80*x^2 + 130*x^3 + 39*x^4))*HPL[{3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (8*x*(1 + x)*(-6*(1 + x^2) + Nc^2*(1 + 11*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) + (64*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*
       HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(2 + x^2))*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) - (64*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (Nc*(-1 + x)^4) + (8*x*(-9 + 6*x - 9*x^2 + 4*Nc^2*(5 + 9*x + 5*x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(1 + 9*x^2))*HPL[{2, -2}, x])/
      (Nc*(-1 + x)^5) + (8*x*(-9 + 6*x - 9*x^2 + 4*Nc^2*(5 + 9*x + 5*x^2))*
       HPL[{2, -1}, x])/(Nc*(-1 + x)^4) - 
     (16*x*(-3*(-1 + x)^2 + 4*Nc^2*(1 + x)^2)*HPL[{2, 1}, x])/
      (Nc*(-1 + x)^4) - (8*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(2 + x^2))*
       HPL[{2, 2}, x])/(Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(2 + x^2))*HPL[{3, -1}, x])/
      (Nc*(-1 + x)^5) - (128*Nc*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{-2, 1, -1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(-1 + x)^4 - 
     (32*Nc*x*(1 + x)^2*HPL[{2, 1, -1}, x])/(-1 + x)^4 + 
     Log[1 + x]*((64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) - (64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) + (4*x*(1 + x)*(-9 + 18*x - 4*Zeta[3] - 
          x^2*(9 + 4*Zeta[3]) + Nc^2*(17 - 34*x + 4*Zeta[3] + 
            x^2*(17 + 4*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     (x*(-5*(4*Pi^4*(1 + x)^2*(1 + x^2) + Pi^2*(-33 - 312*x - 54*x^2 + 
            312*x^3 + 87*x^4) - 72*(x*(54 - 7*Zeta[3]) + 
            x^2*(-46 + Zeta[3]) + 4*(-1 + Zeta[3]) + x^4*(50 + 7*Zeta[3]) + 
            x^3*(-54 + 51*Zeta[3]))) + Nc^2*(8*Pi^4*(1 + x)^2*(2 + 3*x^2) + 
          15*Pi^2*(-7 - 144*x - 18*x^2 + 144*x^3 + 25*x^4) - 
          360*(-2*(2 + Zeta[3]) + x*(78 + 7*Zeta[3]) + 
            x^4*(74 + 35*Zeta[3]) + x^2*(-70 + 67*Zeta[3]) + 
            x^3*(-78 + 125*Zeta[3])))))/(180*Nc*(-1 + x)^5*(1 + x))) + 
   Log[1 - x]*((48*x*(1 + x)*(-6*(1 + x^2) + Nc^2*(7 + 5*x^2))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-6*(2 + x + 2*x^2) + 
        Nc^2*(23 + 48*x + 23*x^2))*HPL[{-3}, x])/(Nc*(-1 + x)^4) + 
     (64*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     HPL[{-2}, x]*((-4*x*(1 + x)*(9*(-1 + x) + 
          Nc^2*(9 - 9*x + 4*Pi^2*(1 + x))))/(3*Nc*(-1 + x)^4) - 
       (32*Nc*x*(1 + x)^2*HPL[{2}, x])/(-1 + x)^4) + 
     (4*x*(-5*(5 - 6*x + 5*x^2) + Nc^2*(41 + 66*x + 41*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^4) - (8*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(29 + 25*x^2))*
       HPL[{4}, x])/(Nc*(-1 + x)^5) + (64*Nc*x*(1 + x)^2*HPL[{-3, 1}, x])/
      (-1 + x)^4 + (32*Nc*x*(1 + x)^2*HPL[{2, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{3, -1}, x])/(-1 + x)^4 + 
     ((2*x*(2*Pi^2*(1 + x + x^2 + x^3) + 3*(3 - 50*x + 35*x^2 + 12*x^3) - 
          Nc^2*(2*Pi^2*(1 + x + x^2 + x^3) + 3*(-13 - 94*x + 79*x^2 + 
              28*x^3))))/(3*Nc*(-1 + x)^5) + 
       (8*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) - (28*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5))*Log[x]^2 + 
     (x*(37 + 29*x - 65*x^2 - 49*x^3 + Nc^2*(-43 - 59*x + 167*x^2 + 79*x^3))*
       Log[x]^3)/(3*Nc*(-1 + x)^5) + 
     (x*(1 + x)*(1 + x^2 + 2*Nc^2*(-5 + 4*x^2))*Log[x]^4)/(6*Nc*(-1 + x)^5) + 
     (x*(9*(5*Pi^2*(-1 + x)^2*(1 + x) + 2*Pi^4*(1 + x + x^2 + x^3) - 
          20*(-1 + x)*(27 + 11*Zeta[3] + 6*x*(-9 + 8*Zeta[3]) + 
            x^2*(27 + 11*Zeta[3]))) - Nc^2*(45*Pi^2*(-1 + x)^2*(1 + x) + 
          2*Pi^4*(17 + 17*x + x^2 + x^3) - 180*(-1 + x)*
           (39 + 78*x*(-1 + Zeta[3]) + 28*Zeta[3] + x^2*(39 + 28*Zeta[3])))))/
      (45*Nc*(-1 + x)^5) + Log[x]*((-128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-3}, x])/(Nc*(-1 + x)^5) + 
       (8*x*(-6*(2 + x + 2*x^2) + Nc^2*(23 + 48*x + 23*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^4) - (16*x*(-5 + 7*x - 5*x^2 + Nc^2*(8 + 13*x + 8*x^2))*
         HPL[{2}, x])/(Nc*(-1 + x)^4) + (128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{3}, x])/(Nc*(-1 + x)^5) - (128*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (12*(-1 + Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3) + 
       (2*x*(Pi^2*(7 + x - x^2 - 7*x^3) + 3*(-17 + 16*Zeta[3] + 
            x^2*(-55 + 16*Zeta[3]) + x^3*(19 + 16*Zeta[3]) + 
            x*(53 + 16*Zeta[3])) + Nc^2*(2*Pi^2*(-7 - 10*x + 10*x^2 + 
              7*x^3) - 3*(-19 + 24*Zeta[3] + x^2*(-53 + 8*Zeta[3]) + 
              x^3*(17 + 8*Zeta[3]) + x*(55 + 24*Zeta[3])))))/
        (3*Nc*(-1 + x)^5))) + 
   (x*(Pi^4*(5 + 16*x - 18*x^2 + 56*x^3 + 13*x^4) - 
      45*Pi^2*(1 + x)*(-1 + 4*Zeta[3] + x^2*(-3 + 4*Zeta[3]) + 
        x^3*(1 + 4*Zeta[3]) + x*(3 + 4*Zeta[3])) - 
      90*(1 + x)*(-114 - 4*Zeta[3] + x*(342 - 176*Zeta[3] - 7*Zeta[5]) + 
        x^3*(114 + 4*Zeta[3] - 7*Zeta[5]) + x^2*(-342 + 176*Zeta[3] - 
          7*Zeta[5]) - 7*Zeta[5]) - 
      3*Nc^2*(Pi^4*(-11 + 30*x^2 + 72*x^3 + 29*x^4) - 
        5*Pi^2*(1 + x)*(9 - 20*Zeta[3] - x*(3 + 20*Zeta[3]) + 
          x^2*(-21 + 44*Zeta[3]) + x^3*(15 + 44*Zeta[3])) + 
        30*(1 + x)*(198 - 46*Zeta[3] + 62*x*Zeta[3] - 11*Zeta[5] - 
          11*x*(54 + Zeta[5]) + x^2*(594 - 62*Zeta[3] + 25*Zeta[5]) + 
          x^3*(-198 + 46*Zeta[3] + 25*Zeta[5])))))/
    (90*Nc*(-1 + x)^5*(1 + x))}, 
 {eps^2, (-2*x*(1 + x)*(1 + x^2 + Nc^2*(-71 + 69*x^2))*HPL[{-6}, x])/
    (Nc*(-1 + x)^5) - (2*x*(-125 - 928*x + 238*x^2 - 24*x^3 - 113*x^4 + 
      Nc^2*(71 + 688*x + 1190*x^2 + 2168*x^3 + 643*x^4))*HPL[{-5}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (52*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-1 + 11*x^2))*HPL[{-3}, x]^2)/
    (Nc*(-1 + x)^5) - (128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x]^3)/
    (3*Nc*(-1 + x)^5) + (2*x*(15*(-1 + x)^3 - 3*Pi^2*(1 + x + x^2 + x^3) + 
      Nc^2*(2*Pi^2*(1 + x + 2*x^2 + 2*x^3) + 3*(-41 - 173*x + 173*x^2 + 
          41*x^3)))*HPL[{2}, x]^2)/(3*Nc*(-1 + x)^5) + 
   (2*x*(1 + x)*(-351*(1 + x^2) + Nc^2*(223 + 479*x^2))*HPL[{2}, x]^3)/
    (9*Nc*(-1 + x)^5) + HPL[{-2}, x]^2*
    ((4*x*(2*(-1 + 58*x - 58*x^2 + x^3) - Pi^2*(1 + x + x^2 + x^3) + 
        Nc^2*(1 - 181*x + 181*x^2 - x^3 + Pi^2*(1 + x + x^2 + x^3))))/
      (Nc*(-1 + x)^5) + (40*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
      (Nc*(-1 + x)^5)) + HPL[{-4}, x]*
    ((-2*x*(-37*Pi^2*(1 + x)^2*(1 + x^2) + 36*(2 + 23*x - 30*x^2 + 25*x^3 + 
          4*x^4) + Nc^2*(Pi^2*(1 + x)^2*(-9 + 83*x^2) - 
          36*(5 + 51*x + 150*x^2 + 237*x^3 + 61*x^4))))/
      (3*Nc*(-1 + x)^5*(1 + x)) + 
     (12*x*(1 + x)*(19*(1 + x^2) + Nc^2*(-43 + 5*x^2))*HPL[{-2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(1 + x)*(-49*(1 + x^2) + Nc^2*(19 + 79*x^2))*
       HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
   (2*x*(1 + x)*(-224*(1 + x^2) + Nc^2*(-41 + 489*x^2))*HPL[{3}, x]^2)/
    (Nc*(-1 + x)^5) + (x*(-71*Pi^2*(1 + x)^2*(1 + x^2) + 
      6*(27 + 236*x - 270*x^2 + 196*x^3 + 27*x^4) + 
      Nc^2*(Pi^2*(1 + x)^2*(47 + 95*x^2) - 6*(97 + 492*x + 1350*x^2 + 
          2100*x^3 + 497*x^4)))*HPL[{4}, x])/(3*Nc*(-1 + x)^5*(1 + x)) + 
   (2*x*(-91 - 866*x + 200*x^2 + 66*x^3 - 109*x^4 + 
      Nc^2*(85 + 654*x + 1000*x^2 + 1746*x^3 + 515*x^4))*HPL[{5}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - (140*Nc*x*(1 + x)^2*HPL[{6}, x])/(-1 + x)^4 + 
   (4*x*(1 + x)*(-1333*(1 + x^2) + Nc^2*(725 + 1941*x^2))*HPL[{-5, -1}, x])/
    (Nc*(-1 + x)^5) + (1440*Nc*x*(1 + x)^2*HPL[{-5, 1}, x])/(-1 + x)^4 + 
   (4*x*(1 + x)*(-363*(1 + x^2) + Nc^2*(211 + 515*x^2))*HPL[{-4, -2}, x])/
    (Nc*(-1 + x)^5) - (12*x*(119 - 18*x + 112*x^2 - 430*x^3 - 231*x^4 + 
      Nc^2*(-77 + 190*x + 560*x^2 + 1154*x^3 + 413*x^4))*HPL[{-4, -1}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (12*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*HPL[{-4, 1}, x])/
    (Nc*(-1 + x)^4) - (4*x*(107 - 66*x + 136*x^2 - 478*x^3 - 243*x^4 + 
      Nc^2*(-41 + 334*x + 680*x^2 + 1298*x^3 + 449*x^4))*HPL[{-3, -2}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (8*Pi^2*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(3 + 13*x^2))*HPL[{-3, -1}, x])/
    (3*Nc*(-1 + x)^5) + (8*x*(12*(-1 + x^3) - 5*Pi^2*(1 + x + x^2 + x^3) + 
      Nc^2*(12*(28 + 65*x - 65*x^2 - 28*x^3) + 
        Pi^2*(4 + 4*x + 6*x^2 + 6*x^3)))*HPL[{-3, 1}, x])/(3*Nc*(-1 + x)^5) - 
   (64*Nc*x*(1 + x)^2*HPL[{-2, 1}, x]^2)/(-1 + x)^4 + 
   (4*x*(1 + x)*(-149*(1 + x^2) + Nc^2*(-119 + 417*x^2))*HPL[{2, -4}, x])/
    (Nc*(-1 + x)^5) - (4*x*(53 - 226*x + 100*x^2 - 174*x^3 - 153*x^4 + 
      Nc^2*(-63 + 190*x + 500*x^2 + 1010*x^3 + 363*x^4))*HPL[{2, -3}, x])/
    (Nc*(-1 + x)^5*(1 + x)) - 
   (4*x*(-3*(4*(-1 + x^3) + Pi^2*(1 + x + x^2 + x^3)) + 
      Nc^2*(Pi^2*(1 + x + 5*x^2 + 5*x^3) + 12*(-28 - 65*x + 65*x^2 + 
          28*x^3)))*HPL[{2, -2}, x])/(3*Nc*(-1 + x)^5) - 
   (192*Nc*x*(1 + x)^2*HPL[{2, -1}, x]^2)/(-1 + x)^4 + 
   (4*x*(-5*Pi^2*(1 + x + x^2 + x^3) - 3*(-1 - 5*x + 5*x^2 + x^3) + 
      Nc^2*(66 + 258*x - 258*x^2 - 66*x^3 + Pi^2*(6 + 6*x + 4*x^2 + 4*x^3)))*
     HPL[{2, 2}, x])/(3*Nc*(-1 + x)^5) + 
   (2*x*(107 - 580*x + 162*x^2 - 68*x^3 - 269*x^4 + 
      Nc^2*(-67 + 408*x + 810*x^2 + 1536*x^3 + 553*x^4))*HPL[{2, 3}, x])/
    (3*Nc*(-1 + x)^5*(1 + x)) + 
   (2*x*(1 + x)*(-250*(1 + x^2) + Nc^2*(13 + 487*x^2))*HPL[{2, 4}, x])/
    (Nc*(-1 + x)^5) + (192*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*
     HPL[{3, -3}, x])/(Nc*(-1 + x)^5) - 
   (4*x*(45 - 152*x + 82*x^2 - 176*x^3 - 127*x^4 + 
      Nc^2*(-101 + 52*x + 410*x^2 + 932*x^3 + 347*x^4))*HPL[{3, -2}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (8*x*(12*(-1 + x^3) - 5*Pi^2*(1 + x + x^2 + x^3) + 
      Nc^2*(12*(28 + 65*x - 65*x^2 - 28*x^3) + 
        Pi^2*(4 + 4*x + 6*x^2 + 6*x^3)))*HPL[{3, -1}, x])/(3*Nc*(-1 + x)^5) + 
   (2*x*(67 - 264*x + 54*x^2 + 48*x^3 - 121*x^4 + 
      Nc^2*(-35 + 116*x + 270*x^2 + 532*x^3 + 197*x^4))*HPL[{3, 2}, x])/
    (Nc*(-1 + x)^5*(1 + x)) + 
   (8*x*(1 + x)*(-201*(1 + x^2) + Nc^2*(-34 + 436*x^2))*HPL[{4, -2}, x])/
    (Nc*(-1 + x)^5) - (12*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{4, -1}, x])/(Nc*(-1 + x)^4) - 
   (20*x*(1 + x)*(-25*(1 + x^2) + 2*Nc^2*(7 + 18*x^2))*HPL[{4, 2}, x])/
    (Nc*(-1 + x)^5) + (1440*Nc*x*(1 + x)^2*HPL[{5, -1}, x])/(-1 + x)^4 + 
   (96*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(-3 + 23*x^2))*HPL[{-4, -1, -1}, x])/
    (Nc*(-1 + x)^5) - (2112*Nc*x*(1 + x)^2*HPL[{-4, -1, 1}, x])/(-1 + x)^4 + 
   (672*Nc*x*(1 + x)^2*HPL[{-4, 1, 1}, x])/(-1 + x)^4 + 
   (32*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(-6 + 20*x^2))*HPL[{-3, -2, -1}, x])/
    (Nc*(-1 + x)^5) - (704*Nc*x*(1 + x)^2*HPL[{-3, -2, 1}, x])/(-1 + x)^4 + 
   (32*x*(1 + x)*(-24*(1 + x^2) + Nc^2*(11 + 37*x^2))*HPL[{-3, -1, -2}, x])/
    (Nc*(-1 + x)^5) + (1664*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/
    (Nc*(-1 + x)^4) - (16*x*(1 + x)*(-41*(1 + x^2) + Nc^2*(23 + 59*x^2))*
     HPL[{-3, 1, -2}, x])/(Nc*(-1 + x)^5) + 
   (16*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*HPL[{-3, 1, 1}, x])/
    (Nc*(-1 + x)^4) + (832*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/
    (Nc*(-1 + x)^4) + (80*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/
    (3*(-1 + x)^4) + (4*x*(-71 + 2*x - 71*x^2 + Nc^2*(141 + 274*x + 141*x^2))*
     HPL[{-2, 1, -2}, x])/(Nc*(-1 + x)^4) + 
   (80*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, 1, -1}, x])/(3*(-1 + x)^4) + 
   (32*Nc*Pi^2*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(3*(-1 + x)^4) + 
   (16*x*(1 + x)*(-23*(1 + x^2) + Nc^2*(-39 + 85*x^2))*HPL[{2, -3, -1}, x])/
    (Nc*(-1 + x)^5) + (8*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(-81 + 95*x^2))*
     HPL[{2, -2, -2}, x])/(Nc*(-1 + x)^5) - 
   (16*Nc*x*(1 + x)^2*HPL[{2, -2, 2}, x])/(-1 + x)^4 + 
   (704*Nc*x*(1 + x)^2*HPL[{2, -1, -3}, x])/(-1 + x)^4 + 
   (4*x*(-71 + 2*x - 71*x^2 + Nc^2*(141 + 274*x + 141*x^2))*
     HPL[{2, -1, -2}, x])/(Nc*(-1 + x)^4) + 
   (80*Nc*Pi^2*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(3*(-1 + x)^4) + 
   (32*Nc*Pi^2*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(3*(-1 + x)^4) - 
   (8*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*HPL[{2, -1, 2}, x])/
    (Nc*(-1 + x)^4) + (224*Nc*x*(1 + x)^2*HPL[{2, -1, 3}, x])/(-1 + x)^4 + 
   (16*x*(1 + x)*(-23*(1 + x^2) + Nc^2*(11 + 35*x^2))*HPL[{2, 1, -3}, x])/
    (Nc*(-1 + x)^5) - (8*x*(-49 + 62*x - 49*x^2 + Nc^2*(61 + 106*x + 61*x^2))*
     HPL[{2, 1, -2}, x])/(Nc*(-1 + x)^4) + 
   (32*Nc*Pi^2*x*(1 + x)^2*HPL[{2, 1, -1}, x])/(3*(-1 + x)^4) + 
   (16*Nc*Pi^2*x*(1 + x)^2*HPL[{2, 1, 1}, x])/(3*(-1 + x)^4) + 
   (4*x*(-3*(5 - 6*x + 5*x^2) + Nc^2*(35 + 54*x + 35*x^2))*HPL[{2, 1, 2}, x])/
    (3*Nc*(-1 + x)^4) + (8*x*(1 + x)*(-81*(1 + x^2) + Nc^2*(41 + 121*x^2))*
     HPL[{2, 1, 3}, x])/(3*Nc*(-1 + x)^5) + 
   (24*x*(1 + x)*(-13*(1 + x^2) + Nc^2*(25 + x^2))*HPL[{2, 2, -2}, x])/
    (Nc*(-1 + x)^5) - (8*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{2, 2, -1}, x])/(Nc*(-1 + x)^4) - 
   (4*x*(-15 + 34*x - 15*x^2 + 15*Nc^2*(1 + x)^2)*HPL[{2, 2, 1}, x])/
    (Nc*(-1 + x)^4) - (448*Nc*x*(1 + x)^2*HPL[{2, 3, -1}, x])/(-1 + x)^4 - 
   (224*Nc*x*(1 + x)^2*HPL[{2, 3, 1}, x])/(3*(-1 + x)^4) + 
   (8*x*(1 + x)*(-55*(1 + x^2) + Nc^2*(-157 + 267*x^2))*HPL[{3, -2, -1}, x])/
    (Nc*(-1 + x)^5) + (16*x*(1 + x)*(41*(1 + x^2) + Nc^2*(-111 + 29*x^2))*
     HPL[{3, -1, -2}, x])/(Nc*(-1 + x)^5) + 
   (8*x*(1 + x)*(-137*(1 + x^2) + Nc^2*(221 + 53*x^2))*HPL[{3, 1, -2}, x])/
    (Nc*(-1 + x)^5) - (16*x*(17 - 38*x + 17*x^2 + Nc^2*(11 + 30*x + 11*x^2))*
     HPL[{3, 1, -1}, x])/(Nc*(-1 + x)^4) - 
   (8*x*(1 + x)*(-81*(1 + x^2) + Nc^2*(77 + 85*x^2))*HPL[{3, 1, 2}, x])/
    (3*Nc*(-1 + x)^5) - (672*Nc*x*(1 + x)^2*HPL[{3, 2, -1}, x])/(-1 + x)^4 + 
   (2112*Nc*x*(1 + x)^2*HPL[{4, -1, -1}, x])/(-1 + x)^4 - 
   (672*Nc*x*(1 + x)^2*HPL[{4, 1, -1}, x])/(-1 + x)^4 + 
   (3328*Nc*x*(1 + x)^2*HPL[{-3, -1, -1, 1}, x])/(-1 + x)^4 - 
   (896*Nc*x*(1 + x)^2*HPL[{-3, 1, 1, 1}, x])/(-1 + x)^4 + 
   (1664*Nc*x*(1 + x)^2*HPL[{-2, -2, -1, 1}, x])/(-1 + x)^4 - 
   (832*Nc*x*(1 + x)^2*HPL[{-2, 1, -2, -1}, x])/(-1 + x)^4 - 
   (128*Nc*x*(1 + x)^2*HPL[{-2, 1, -2, 1}, x])/(-1 + x)^4 - 
   (832*Nc*x*(1 + x)^2*HPL[{-2, 1, -1, -2}, x])/(-1 + x)^4 + 
   (1664*Nc*x*(1 + x)^2*HPL[{2, -2, -1, -1}, x])/(-1 + x)^4 + 
   (832*Nc*x*(1 + x)^2*HPL[{2, -1, -2, -1}, x])/(-1 + x)^4 - 
   (128*Nc*x*(1 + x)^2*HPL[{2, -1, -2, 1}, x])/(-1 + x)^4 - 
   (128*Nc*x*(1 + x)^2*HPL[{2, -1, 1, -2}, x])/(-1 + x)^4 + 
   (448*Nc*x*(1 + x)^2*HPL[{2, -1, 2, 1}, x])/(-1 + x)^4 - 
   (256*Nc*x*(1 + x)^2*HPL[{2, 1, -2, -1}, x])/(-1 + x)^4 - 
   (640*Nc*x*(1 + x)^2*HPL[{2, 1, -2, 1}, x])/(-1 + x)^4 - 
   (256*Nc*x*(1 + x)^2*HPL[{2, 1, -1, -2}, x])/(-1 + x)^4 - 
   (448*Nc*x*(1 + x)^2*HPL[{2, 1, -1, 2}, x])/(-1 + x)^4 - 
   (64*Nc*x*(1 + x)^2*HPL[{2, 1, 1, -2}, x])/(-1 + x)^4 - 
   (192*Nc*x*(1 + x)^2*HPL[{2, 1, 2, -1}, x])/(-1 + x)^4 - 
   (448*Nc*x*(1 + x)^2*HPL[{2, 2, 1, -1}, x])/(-1 + x)^4 + 
   (3328*Nc*x*(1 + x)^2*HPL[{3, -1, -1, -1}, x])/(-1 + x)^4 - 
   (896*Nc*x*(1 + x)^2*HPL[{3, 1, 1, -1}, x])/(-1 + x)^4 - 
   (23*x*(1 + x)*(-1 - x^2 + Nc^2*(-1 + 3*x^2))*Log[x]^6)/
    (720*Nc*(-1 + x)^5) + (-((-1 + Nc^2)*Pi^4*x*(1 + x)*(1 + x^2))/
      (5*Nc*(-1 + x)^5) + (144*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{4}, x])/
      (Nc*(-1 + x)^5))*Log[1 + x]^2 + 
   Log[x]^5*((x*(42 + 167*x - 129*x^2 - 371*x^3 - 93*x^4 + 
        Nc^2*(-42 - 157*x + 435*x^2 + 769*x^3 + 195*x^4)))/
      (60*Nc*(-1 + x)^5*(1 + x)) - ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       Log[1 + x])/(10*Nc*(-1 + x)^5)) + 
   Log[x]^4*((x*(43*Pi^2*(1 + x)^2*(1 + x^2) + 
        12*(11 - 222*x + 65*x^2 + 342*x^3 + 32*x^4) - 
        Nc^2*(Pi^2*(1 + x)^2*(5 + 81*x^2) + 12*(4 - 140*x + 515*x^2 + 
            860*x^3 + 189*x^4))))/(144*Nc*(-1 + x)^5*(1 + x)) + 
     (x*(1 + x)*(-11*(1 + x^2) + Nc^2*(21 + x^2))*HPL[{-2}, x])/
      (4*Nc*(-1 + x)^5) - (x*(1 + x)*(-59*(1 + x^2) + Nc^2*(-39 + 157*x^2))*
       HPL[{2}, x])/(12*Nc*(-1 + x)^5) + 
     (x*(-15 - 60*x - 82*x^2 - 60*x^3 - 15*x^4 + 
        Nc^2*(45 + 180*x + 262*x^2 + 180*x^3 + 45*x^4))*Log[1 + x])/
      (12*Nc*(-1 + x)^5*(1 + x)) - ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       Log[1 + x]^2)/(12*Nc*(-1 + x)^5)) + 
   beta0*((Pi^2*x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) + 
     (x*(-3*Pi^2*(1 + x)^2*Zeta[3] - 2*(-1 + x)^2*(3*Pi^2 + 4*Zeta[3])))/
      (12*(-1 + x)^4)) + Log[1 - x]^3*((-64*Nc*x*(1 + x)^2*HPL[{-3}, x])/
      (3*(-1 + x)^4) + 
     ((4*x*(1 + x)*(-63*(-1 + x) + Nc^2*(63*(-1 + x) + 2*Pi^2*(1 + x))))/
        (9*Nc*(-1 + x)^4) + (32*Nc*x*(1 + x)^2*HPL[{-2}, x])/(3*(-1 + x)^4))*
      Log[x] - (4*x*(-59 + 20*x - 59*x^2 + Nc^2*(85 + 184*x + 85*x^2))*
       Log[x]^2)/(3*Nc*(-1 + x)^4) - (8*Nc*x*(1 + x)^2*Log[x]^3)/
      (9*(-1 + x)^4) + (8*x*(-7*(-1 + x)^2 + 
        Nc^2*(7 + 2*Zeta[3] + 2*x*(-7 + 2*Zeta[3]) + x^2*(7 + 2*Zeta[3]))))/
      (Nc*(-1 + x)^4)) + (4*x*(1 + x)*HPL[{-2, -1}, x]*
     (66 - 132*x + 66*x^2 - 3*Pi^2*(-1 + x^2) + 8*Zeta[3] + 8*x^2*Zeta[3] + 
      Nc^2*(3*Pi^2*(-1 + x^2) - 2*(65 - 130*x + 4*Zeta[3] + 
          x^2*(65 + 4*Zeta[3])))))/(Nc*(-1 + x)^5) + 
   (4*x*HPL[{2, 1}, x]*(Pi^2*(11 - 25*x + 25*x^2 - 11*x^3) + 
      9*(1 + x)*(3 - 6*x + 7*Zeta[3] + x^2*(3 + 7*Zeta[3])) + 
      Nc^2*(Pi^2*(-11 - 7*x + 7*x^2 + 11*x^3) - 
        3*(1 + x)*(11 - 22*x + Zeta[3] + x^2*(11 + 41*Zeta[3])))))/
    (3*Nc*(-1 + x)^5) + Log[x]^3*(-(beta0*Pi^2*x*(1 + x)^2)/(36*(-1 + x)^4) + 
     (76*Nc*x*(1 + x)^2*HPL[{-3}, x])/(3*(-1 + x)^4) - 
     (x*(-3 - 114*x + 32*x^2 + 18*x^3 - 21*x^4 + 
        Nc^2*(39 + 234*x + 112*x^2 + 54*x^3 + 33*x^4))*HPL[{-2}, x])/
      (3*Nc*(-1 + x)^5*(1 + x)) + 
     (x*(-15 - 100*x + 46*x^2 - 84*x^3 - 31*x^4 + 
        Nc^2*(21 + 108*x + 230*x^2 + 444*x^3 + 117*x^4))*HPL[{2}, x])/
      (3*Nc*(-1 + x)^5*(1 + x)) + 
     (x*(1 + x)*(-15*(1 + x^2) + Nc^2*(-37 + 67*x^2))*HPL[{3}, x])/
      (3*Nc*(-1 + x)^5) - (2*x*(1 + x)*(-1 - x^2 + Nc^2*(-5 + 7*x^2))*
       HPL[{-2, -1}, x])/(3*Nc*(-1 + x)^5) - 
     (2*x*(1 + x)*(23*(1 + x^2) + Nc^2*(-57 + 11*x^2))*HPL[{-2, 1}, x])/
      (3*Nc*(-1 + x)^5) - (2*x*(1 + x)*(23*(1 + x^2) + Nc^2*(-57 + 11*x^2))*
       HPL[{2, -1}, x])/(3*Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-11 + 27*x^2))*HPL[{2, 1}, x])/
      (3*Nc*(-1 + x)^5) + 
     (-(x*(12*(1 - 5*x + 3*x^2 - 7*x^3) - 5*Pi^2*(1 + x + x^2 + x^3) + 
           Nc^2*(5*Pi^2*(1 + x + x^2 + x^3) + 48*(1 + 5*x + 3*x^2 + 3*x^3))))/
        (6*Nc*(-1 + x)^5) + (26*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/
        (3*Nc*(-1 + x)^5) - (46*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (3*Nc*(-1 + x)^5))*Log[1 + x] + ((-1 + 3*Nc^2)*x*(1 + x)^3*
       Log[1 + x]^2)/(Nc*(-1 + x)^5) + 
     (x*(Pi^2*(9 + 8*x - 18*x^2 - 112*x^3 - 35*x^4) + 
        3*(1 + x)*(-10 + 23*Zeta[3] + x^2*(-542 + 23*Zeta[3]) + 
          x^3*(-14 + 23*Zeta[3]) + x*(470 + 23*Zeta[3])) + 
        3*Nc^2*(Pi^2*(-3 + 58*x^2 + 104*x^3 + 29*x^4) - 
          (1 + x)*(2 + 17*Zeta[3] + x*(326 + 17*Zeta[3]) + 
            x^2*(-1022 + 29*Zeta[3]) + x^3*(-410 + 29*Zeta[3])))))/
      (18*Nc*(-1 + x)^5*(1 + x))) + HPL[{2, -1}, x]*
    ((-384*Nc*x*(1 + x)^2*HPL[{2, 1}, x])/(-1 + x)^4 - 
     (4*x*(Pi^2*(11 - 17*x + 17*x^2 - 11*x^3) + 
        3*(1 + x)*(25 - 50*x + 27*Zeta[3] + x^2*(25 + 27*Zeta[3])) + 
        Nc^2*(1 + x)*(26*Pi^2*(-1 + x^2) + 3*(-43 + 86*x - 91*Zeta[3] + 
            x^2*(-43 + 37*Zeta[3])))))/(3*Nc*(-1 + x)^5)) + 
   HPL[{-2, 1}, x]*((-256*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1}, x])/(-1 + x)^4 - 
     (4*x*(Pi^2*(11 - 17*x + 17*x^2 - 11*x^3) + 
        3*(1 + x)*(25 - 50*x + 27*Zeta[3] + x^2*(25 + 27*Zeta[3])) + 
        Nc^2*(1 + x)*(26*Pi^2*(-1 + x^2) + 3*(-43 + 86*x - 91*Zeta[3] + 
            x^2*(-43 + 37*Zeta[3])))))/(3*Nc*(-1 + x)^5)) + 
   HPL[{3}, x]*((-88*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, -1}, x])/
      (Nc*(-1 + x)^5) - (40*x*(1 + x)*(Nc^2*(-7 + x^2) + 3*(1 + x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
     (24*x*(1 + x)*(5*(1 + x^2) + Nc^2*(-21 + 11*x^2))*HPL[{2, -1}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-63*(1 + x^2) + Nc^2*(37 + 89*x^2))*
       HPL[{2, 1}, x])/(3*Nc*(-1 + x)^5) - 
     (x*(Pi^2*(13 - 134*x + 48*x^2 - 58*x^3 - 61*x^4) - 
        12*(1 + x)*(-5 + 66*Zeta[3] + x^2*(-47 + 66*Zeta[3]) + 
          x^3*(-29 + 66*Zeta[3]) + x*(81 + 66*Zeta[3])) + 
        Nc^2*(Pi^2*(11 + 166*x + 240*x^2 + 410*x^3 + 133*x^4) + 
          12*(1 + x)*(65 + 66*Zeta[3] + x^2*(-185 + 66*Zeta[3]) + 
            x^3*(-119 + 66*Zeta[3]) + x*(239 + 66*Zeta[3])))))/
      (3*Nc*(-1 + x)^5*(1 + x))) + HPL[{-2}, x]*
    ((-2*x*(-5*Pi^2*(1 + x + x^2 + x^3) + 2*(-3 + 67*x - 67*x^2 + 3*x^3) + 
        Nc^2*(2 - 210*x + 210*x^2 - 2*x^3 + 5*Pi^2*(1 + x + x^2 + x^3)))*
       HPL[{2}, x])/(Nc*(-1 + x)^5) - (58*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{2}, x]^2)/(Nc*(-1 + x)^5) - 
     (44*(x + 2*x^3 - 8*x^4 - 3*x^5 + Nc^2*x*(1 + 8*x + 10*x^2 + 16*x^3 + 
          5*x^4))*HPL[{3}, x])/(Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(49*(1 + x^2) + Nc^2*(-103 + 5*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) + (304*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) - (416*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (Nc*(-1 + x)^4) + (4*x*(-37 + 70*x - 37*x^2 + 
        Nc^2*(107 + 206*x + 107*x^2))*HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
     (152*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -2}, x])/(Nc*(-1 + x)^5) + 
     (4*x*(-37 + 70*x - 37*x^2 + Nc^2*(107 + 206*x + 107*x^2))*
       HPL[{2, -1}, x])/(Nc*(-1 + x)^4) + 
     (40*(-1 + Nc^2)*x*(1 + x)^2*HPL[{2, 1}, x])/(Nc*(-1 + x)^4) + 
     (60*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 2}, x])/(Nc*(-1 + x)^5) + 
     (304*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, -1}, x])/(Nc*(-1 + x)^5) - 
     (832*Nc*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(-1 + x)^4 - 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(-1 + x)^4 - 
     (832*Nc*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(-1 + x)^4 - 
     (x*(4*Pi^4*(1 + x)^2*(1 + x^2) - 5*Pi^2*(-7 - 200*x + 6*x^2 + 200*x^3 + 
          x^4) - 120*(77 + x^2*(-154 + Zeta[3]) - 26*Zeta[3] - 41*x*Zeta[3] + 
          85*x^3*Zeta[3] + x^4*(77 + 37*Zeta[3])) + 
        Nc^2*(8*Pi^4*(1 + x)^2*(-2 + x^2) - 5*Pi^2*(3 + 304*x - 6*x^2 - 
            304*x^3 + 3*x^4) + 120*(157 - 15*Zeta[3] + 3*x*Zeta[3] + 
            129*x^3*Zeta[3] + x^4*(157 + 48*Zeta[3]) + 
            x^2*(-314 + 67*Zeta[3])))))/(30*Nc*(-1 + x)^5*(1 + x))) + 
   HPL[{2}, x]*((2*x*(-77 + 124*x + 18*x^2 - 196*x^3 + 59*x^4 + 
        Nc^2*(73 + 192*x + 90*x^2 + 24*x^3 - 19*x^4))*HPL[{3}, x])/
      (3*Nc*(-1 + x)^5*(1 + x)) - 
     (2*x*(1 + x)*(-344*(1 + x^2) + Nc^2*(-209 + 897*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) - (128*x*(1 + x)*(-2*(1 + x^2) + Nc^2*(1 + 3*x^2))*
       HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) + 
     (96*x*(1 + x)*(-1 + (-1 + 2*Nc^2)*x^2)*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) + (136*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2, -1}, x])/
      (Nc*(-1 + x)^4) - (32*x*(-4 + 3*x - 4*x^2 + Nc^2*(9 + 17*x + 9*x^2))*
       HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
     (80*x*(1 + x)*(1 + x^2 + 2*Nc^2*(-2 + x^2))*HPL[{2, -2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(-33 + 50*x - 33*x^2 + 
        Nc^2*(25 + 38*x + 25*x^2))*HPL[{2, -1}, x])/(Nc*(-1 + x)^4) + 
     (4*x*(-51 + 114*x - 51*x^2 + Nc^2*(67 + 126*x + 67*x^2))*HPL[{2, 1}, x])/
      (3*Nc*(-1 + x)^4) - (4*x*(1 + x)*(-45*(1 + x^2) + Nc^2*(29 + 61*x^2))*
       HPL[{2, 2}, x])/(3*Nc*(-1 + x)^5) + 
     (32*x*(1 + x)*(-3*(1 + x^2) + 2*Nc^2*(-7 + 10*x^2))*HPL[{3, -1}, x])/
      (Nc*(-1 + x)^5) + (256*Nc*x*(1 + x)^2*HPL[{-2, -1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{-2, 1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, -1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1, 1}, x])/(-1 + x)^4 + 
     (512*Nc*x*(1 + x)^2*HPL[{2, 1, -1}, x])/(-1 + x)^4 - 
     (x*(23*Pi^4*(1 + x)^2*(1 + x^2) + 540*Pi^2*(-1 - 4*x + 4*x^3 + x^4) + 
        360*(56 - 41*Zeta[3] + 152*x*Zeta[3] + 64*x^3*Zeta[3] - 
          2*x^2*(56 + 27*Zeta[3]) + x^4*(56 + 95*Zeta[3])) + 
        Nc^2*(Pi^4*(1 + x)^2*(-131 + 85*x^2) - 60*Pi^2*(-73 - 264*x + 
            264*x^3 + 73*x^4) - 360*(94 - 75*Zeta[3] + 24*x*Zeta[3] + 
            624*x^3*Zeta[3] + 2*x^2*(-94 + 135*Zeta[3]) + 
            x^4*(94 + 237*Zeta[3])))))/(180*Nc*(-1 + x)^5*(1 + x))) + 
   HPL[{-3}, x]*((4*x*(47 + 50*x + 28*x^2 - 226*x^3 - 91*x^4 + 
        Nc^2*(-3 + 126*x + 236*x^2 + 402*x^3 + 135*x^4))*HPL[{-2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (4*x*(21 - 26*x + 24*x^2 - 70*x^3 - 45*x^4 + 
        Nc^2*(-17 + 42*x + 120*x^2 + 246*x^3 + 89*x^4))*HPL[{2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (8*x*(1 + x)*(-15*(1 + x^2) + Nc^2*(-17 + 47*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^5) + (160*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{-2, -1}, x])/(Nc*(-1 + x)^5) + 
     (16*x*(1 + x)*(19*(1 + x^2) + Nc^2*(-53 + 15*x^2))*HPL[{-2, 1}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-19*(1 + x^2) + Nc^2*(9 + 29*x^2))*
       HPL[{2, -1}, x])/(Nc*(-1 + x)^5) - 
     (32*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{2, 1}, x])/
      (Nc*(-1 + x)^5) + (x*(Pi^2*(7 - 98*x + 60*x^2 - 78*x^3 - 51*x^4) - 
        6*(1 + x)*(-41 + 145*Zeta[3] + 5*x*(113 + 29*Zeta[3]) + 
          x^2*(-383 + 145*Zeta[3]) + x^3*(-141 + 145*Zeta[3])) + 
        Nc^2*(Pi^2*(7 + 158*x + 204*x^2 + 370*x^3 + 125*x^4) + 
          6*(1 + x)*(-31 + 45*Zeta[3] + 35*x^3*(-9 + 7*Zeta[3]) + 
            x*(867 + 45*Zeta[3]) + x^2*(-521 + 245*Zeta[3])))))/
      (3*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]^2*((-3*x*(1 + x)*(-23*(1 + x^2) + Nc^2*(-21 + 67*x^2))*
       HPL[{-4}, x])/(Nc*(-1 + x)^5) + 
     (x*(25 - 42*x + 40*x^2 - 22*x^3 - 41*x^4 + 
        Nc^2*(17 + 174*x + 56*x^2 + 18*x^3 + 31*x^4))*HPL[{-3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (2*x*(1 + x)*(-5*(1 + x^2) + 2*Nc^2*(4 + x^2))*HPL[{-2}, x]^2)/
      (Nc*(-1 + x)^5) + (x*(14 + 52*x - 70*x^2 + 60*x^3 + 
        4*Pi^2*(1 + x)^2*(1 + x^2) - Nc^2*(71 + 314*x + 350*x^2 + 358*x^3 + 
          83*x^4 + Pi^2*(1 + x)^2*(-3 + 11*x^2)))*HPL[{2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (x*(1 + x)*(7*(1 + x^2) + Nc^2*(-45 + 31*x^2))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^5) + HPL[{-2}, x]*
      ((x*(-19*Pi^2*(1 + x)^2*(1 + x^2) + 12*(1 - 52*x + 37*x^2 + 28*x^3 - 
            14*x^4) + Nc^2*(Pi^2*(1 + x)^2*(33 + 5*x^2) + 
            12*(16 + 98*x + 53*x^2 + 46*x^3 + 27*x^4))))/
        (6*Nc*(-1 + x)^5*(1 + x)) - (28*Nc*x*(1 + x)^2*HPL[{2}, x])/
        (-1 + x)^4) + ((4*x*(-5 + 12*x - 8*x^2 + 20*x^3 + 13*x^4) - 
        2*Nc^2*x*(-1 + 30*x + 80*x^2 + 162*x^3 + 49*x^4))*HPL[{3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (x*(1 + x)*(-59*(1 + x^2) + Nc^2*(55 + 63*x^2))*HPL[{4}, x])/
      (Nc*(-1 + x)^5) + (2*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(7 + 15*x^2))*
       HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) + 
     (8*x*(1 + x)*(5*(1 + x^2) + Nc^2*(-29 + 19*x^2))*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5) + (4*x*(-1 + 8*x - 17*x^2 - 2*x^3 + 
        Nc^2*(4 + x + 26*x^2 + 5*x^3))*HPL[{-2, -1}, x])/(Nc*(-1 + x)^5) - 
     (2*x*(-5 - 28*x + 14*x^2 - 28*x^3 - 9*x^4 + 
        Nc^2*(21 + 104*x + 70*x^2 + 64*x^3 + 21*x^4))*HPL[{-2, 1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (8*x*(1 + x)*(1 + x^2 + Nc^2*(-13 + 11*x^2))*
       HPL[{2, -2}, x])/(Nc*(-1 + x)^5) - 
     (2*x*(-5 - 28*x + 14*x^2 - 28*x^3 - 9*x^4 + 
        Nc^2*(21 + 104*x + 70*x^2 + 64*x^3 + 21*x^4))*HPL[{2, -1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (4*x*(-6 - 11*x + 5*x^2 - 9*x^3 + x^4 + 
        Nc^2*(12 + 29*x + 25*x^2 + 31*x^3 + 3*x^4))*HPL[{2, 1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (4*x*(1 + x)*(-5*(1 + x^2) + 2*Nc^2*(-1 + 6*x^2))*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^5) + (8*x*(1 + x)*(5*(1 + x^2) + Nc^2*(-29 + 19*x^2))*
       HPL[{3, -1}, x])/(Nc*(-1 + x)^5) + 
     (16*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, -1, -1}, x])/
      (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*
       HPL[{-2, -1, 1}, x])/(Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*HPL[{-2, 1, -1}, x])/
      (Nc*(-1 + x)^5) + (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*
       HPL[{-2, 1, 1}, x])/(Nc*(-1 + x)^5) - 
     (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*HPL[{2, -1, -1}, x])/
      (Nc*(-1 + x)^5) + (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*
       HPL[{2, -1, 1}, x])/(Nc*(-1 + x)^5) + 
     (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*HPL[{2, 1, -1}, x])/
      (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-7*(1 + x^2) + Nc^2*(3 + 11*x^2))*
       HPL[{2, 1, 1}, x])/(Nc*(-1 + x)^5) + 
     ((-2*(-1 + Nc^2)*x*(Pi^2*(1 + x + x^2 + x^3) + 
          3*(-5 + 5*x - 11*x^2 + 11*x^3)))/(3*Nc*(-1 + x)^5) + 
       (8*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/(Nc*(-1 + x)^5) - 
       (14*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5))*
      Log[1 + x]^2 + (beta0*x*(Pi^2*x + (1 + x)^2*Zeta[3]))/(6*(-1 + x)^4) + 
     (x*(159*Pi^4*(1 + x)^2*(1 + x^2) + 60*Pi^2*(-7 - 105*x - 13*x^2 + 
          217*x^3 + 36*x^4) - 720*(-8 + x*(220 - 38*Zeta[3]) + 7*Zeta[3] + 
          9*x^4*(2 + Zeta[3]) - 2*x^2*(5 + 2*Zeta[3]) + 
          2*x^3*(-110 + 51*Zeta[3])) - Nc^2*(Pi^4*(1 + x)^2*(73 + 245*x^2) + 
          60*Pi^2*(-1 - 37*x + 407*x^2 + 709*x^3 + 170*x^4) - 
          720*(-4 - 5*Zeta[3] + 92*x^2*(1 + Zeta[3]) + 
            2*x*(139 + 7*Zeta[3]) + x^4*(-88 + 53*Zeta[3]) + 
            2*x^3*(-139 + 89*Zeta[3])))))/(720*Nc*(-1 + x)^5*(1 + x)) + 
     Log[1 + x]*((-22*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) - (2*x*(-3 - 12*x + 14*x^2 - 12*x^3 - 3*x^4 + 
          Nc^2*(9 + 36*x + 22*x^2 + 36*x^3 + 9*x^4))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) - (14*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
          Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{3}, x])/(Nc*(-1 + x)^5) + (28*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) + (28*(-1 + Nc^2)*x*(1 + x)*
         (1 + x^2)*HPL[{2, -1}, x])/(Nc*(-1 + x)^5) - 
       (20*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
       (x*(-(Pi^2*(7 + 28*x + 10*x^2 + 28*x^3 + 7*x^4)) + 
          6*(1 + x)*(17 + 13*Zeta[3] + x*(-49 + 13*Zeta[3]) + 
            x^3*(-31 + 13*Zeta[3]) + x^2*(63 + 13*Zeta[3])) + 
          Nc^2*(Pi^2*(21 + 84*x + 94*x^2 + 84*x^3 + 21*x^4) - 
            6*(1 + x)*(-1 + 13*Zeta[3] + x^3*(-49 + 13*Zeta[3]) + 
              x*(-31 + 13*Zeta[3]) + x^2*(81 + 13*Zeta[3])))))/
        (6*Nc*(-1 + x)^5*(1 + x)))) + Log[1 - x]^2*
    ((48*x*(1 + x)*(-12*(1 + x^2) + Nc^2*(13 + 11*x^2))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-47 + 20*x - 47*x^2 + 
        Nc^2*(77 + 152*x + 77*x^2))*HPL[{-3}, x])/(Nc*(-1 + x)^4) + 
     (64*Nc*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 + 
     HPL[{-2}, x]*((-4*x*(1 + x)*(27*(-1 + x) + Nc^2*(-27*(-1 + x) + 
            4*Pi^2*(1 + x))))/(3*Nc*(-1 + x)^4) - 
       (32*Nc*x*(1 + x)^2*HPL[{2}, x])/(-1 + x)^4) + 
     (4*x*(-87 + 146*x - 87*x^2 + Nc^2*(127 + 222*x + 127*x^2))*HPL[{3}, x])/
      (Nc*(-1 + x)^4) - (16*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(28 + 26*x^2))*
       HPL[{4}, x])/(Nc*(-1 + x)^5) + (64*Nc*x*(1 + x)^2*HPL[{-3, 1}, x])/
      (-1 + x)^4 + (32*Nc*x*(1 + x)^2*HPL[{2, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{3, -1}, x])/(-1 + x)^4 + 
     ((2*x*(4*Pi^2*(1 + x + x^2 + x^3) + 3*(5 - 106*x + 73*x^2 + 28*x^3) - 
          Nc^2*(4*Pi^2*(1 + x + x^2 + x^3) + 3*(-57 - 308*x + 275*x^2 + 
              90*x^3))))/(3*Nc*(-1 + x)^5) + 
       (8*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) - (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (Nc*(-1 + x)^5))*Log[x]^2 + 
     (2*x*(67 - 27*x - 9*x^2 - 79*x^3 + 2*Nc^2*(-42 - 53*x + 107*x^2 + 
          60*x^3))*Log[x]^3)/(3*Nc*(-1 + x)^5) + 
     (x*(1 + x)*(2*(1 + x^2) + Nc^2*(-11 + 7*x^2))*Log[x]^4)/
      (6*Nc*(-1 + x)^5) + 
     (x*(9*(15*Pi^2*(-1 + x)^2*(1 + x) + 4*Pi^4*(1 + x + x^2 + x^3) - 
          20*(-1 + x)*(9*(7 + 6*Zeta[3]) + 9*x^2*(7 + 6*Zeta[3]) + 
            2*x*(-63 + 43*Zeta[3]))) - Nc^2*(135*Pi^2*(-1 + x)^2*(1 + x) + 
          4*Pi^4*(13 + 13*x + 5*x^2 + 5*x^3) - 180*(-1 + x)*
           (87 + 104*Zeta[3] + 6*x*(-29 + 39*Zeta[3]) + 
            x^2*(87 + 104*Zeta[3])))))/(45*Nc*(-1 + x)^5) + 
     Log[x]*((-256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) + (8*x*(-47 + 20*x - 47*x^2 + 
          Nc^2*(77 + 152*x + 77*x^2))*HPL[{-2}, x])/(Nc*(-1 + x)^4) - 
       (4*x*(-67 + 118*x - 67*x^2 + Nc^2*(93 + 166*x + 93*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^4) + (256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (128*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (36*(-1 + Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3) + 
       (2*x*(Pi^2*(27 - 19*x + 19*x^2 - 27*x^3) + 
          3*(-43 + 32*Zeta[3] + x^2*(-125 + 32*Zeta[3]) + 
            x^3*(41 + 32*Zeta[3]) + x*(127 + 32*Zeta[3])) + 
          Nc^2*(Pi^2*(-43 - 53*x + 53*x^2 + 43*x^3) - 
            3*(-49 + 40*Zeta[3] + x^2*(-119 + 24*Zeta[3]) + 
              x^3*(35 + 24*Zeta[3]) + x*(133 + 40*Zeta[3])))))/
        (3*Nc*(-1 + x)^5))) + Log[1 + x]*
    ((476*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-5}, x])/(Nc*(-1 + x)^5) + 
     (144*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
        Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + HPL[{-3}, x]*
      ((-16*(-1 + Nc^2)*Pi^2*x*(1 + x + x^2 + x^3))/(Nc*(-1 + x)^5) - 
       (160*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/(Nc*(-1 + x)^5) - 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
     (16*(-1 + Nc^2)*Pi^2*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/(Nc*(-1 + x)^5) - 
     (108*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
        Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (400*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{5}, x])/(Nc*(-1 + x)^5) + (1344*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
       HPL[{-4, -1}, x])/(Nc*(-1 + x)^5) + 
     (544*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3, -2}, x])/(Nc*(-1 + x)^5) + 
     (400*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -3}, x])/(Nc*(-1 + x)^5) - 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 3}, x])/(Nc*(-1 + x)^5) + 
     (328*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, -2}, x])/(Nc*(-1 + x)^5) - 
     (108*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, 2}, x])/(Nc*(-1 + x)^5) + 
     HPL[{-2}, x]*((88*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) + (8*x*(1 + x)*(-33 + 66*x - 4*Zeta[3] - 
          x^2*(33 + 4*Zeta[3]) + Nc^2*(65 - 130*x + 4*Zeta[3] + 
            x^2*(65 + 4*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     HPL[{2}, x]*((-12*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-25 + 50*x - 27*Zeta[3] - 
          x^2*(25 + 27*Zeta[3]) + Nc^2*(43 - 86*x + 27*Zeta[3] + 
            x^2*(43 + 27*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     (x*(3*Pi^4*(-1 - 4*x + 2*x^2 - 4*x^3 - x^4 + 
          Nc^2*(3 + 12*x + 10*x^2 + 12*x^3 + 3*x^4)) - 
        20*Pi^2*(1 + x)^2*(-4 + 8*x - 3*Zeta[3] - x^2*(4 + 3*Zeta[3]) + 
          Nc^2*(11 - 22*x + 3*Zeta[3] + x^2*(11 + 3*Zeta[3]))) + 
        210*(-1 + Nc^2)*(1 + x)^2*(1 + x^2)*Zeta[5]))/
      (15*Nc*(-1 + x)^5*(1 + x))) + 
   (x*(1412*Pi^6*(1 + x)^2*(1 + x^2) + 63*Pi^4*(-77 + 260*x - 390*x^2 + 
        316*x^3 + 179*x^4) - 1890*Pi^2*(30 + 53*Zeta[3] - 
        12*x^2*(14 + Zeta[3]) + 18*x^3*(-6 + 7*Zeta[3]) + 
        x^4*(138 + 7*Zeta[3]) + 6*x*(18 + 19*Zeta[3])) + 
      Nc^2*(2*Pi^6*(1 + x)^2*(-2011 + 599*x^2) - 
        63*Pi^4*(-415 + 112*x + 1770*x^2 + 3344*x^3 + 1237*x^4) + 
        1890*Pi^2*(174 - 6*x*(-26 + Zeta[3]) - 43*Zeta[3] + 
          12*x^2*(-42 + 29*Zeta[3]) + 6*x^3*(-26 + 121*Zeta[3]) + 
          x^4*(330 + 223*Zeta[3])) + 11340*(-1788 + 572*Zeta[3] - 
          251*Zeta[3]^2 + x*(3576 + 12*Zeta[3] - 502*Zeta[3]^2) + 
          x^4*(1788 + 40*Zeta[3] + 385*Zeta[3]^2 - 198*Zeta[5]) + 
          2*x^3*(-1788 - 6*Zeta[3] + 385*Zeta[3]^2 - 168*Zeta[5]) + 
          2*x^2*(-306*Zeta[3] + 67*Zeta[3]^2 - 70*Zeta[5]) + 114*Zeta[5])) - 
      11340*(-996 + 100*Zeta[3] + 67*Zeta[3]^2 + 
        2*x*(996 - 486*Zeta[3] + 67*Zeta[3]^2 - 212*Zeta[5]) - 30*Zeta[5] + 
        x^4*(996 + 200*Zeta[3] + 67*Zeta[3]^2 + 2*Zeta[5]) + 
        2*x^2*(-150*Zeta[3] + 67*Zeta[3]^2 + 14*Zeta[5]) + 
        2*x^3*(-996 + 486*Zeta[3] + 67*Zeta[3]^2 + 156*Zeta[5]))))/
    (22680*Nc*(-1 + x)^5*(1 + x)) + 
   Log[1 - x]*(-(beta0*Pi^2*x)/(3*(-1 + x)^2) - 
     (8*x*(1 + x)*(-119*(1 + x^2) + Nc^2*(195 + 43*x^2))*HPL[{-5}, x])/
      (Nc*(-1 + x)^5) + (12*x*(19 - 178*x + 48*x^2 - 14*x^3 - 67*x^4 + 
        Nc^2*(13 + 194*x + 240*x^2 + 382*x^3 + 131*x^4))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (8*x*(-6*(6 + x + 6*x^2) + Nc^2*(71 + 144*x + 71*x^2))*HPL[{-2}, x]^2)/
      (Nc*(-1 + x)^4) + (2*x*(-67 + 138*x - 67*x^2 + 
        Nc^2*(95 + 174*x + 95*x^2))*HPL[{2}, x]^2)/(Nc*(-1 + x)^4) + 
     HPL[{-3}, x]*((4*x*(-5 - 375*x + 381*x^2 - x^3 - 
          8*Pi^2*(1 + x + x^2 + x^3) + Nc^2*(229 + 1031*x - 1037*x^2 - 
            223*x^3 + 2*Pi^2*(3 + 3*x + 5*x^2 + 5*x^3))))/(Nc*(-1 + x)^5) + 
       (32*x*(1 + x)*(-10*(1 + x^2) + Nc^2*(-7 + 27*x^2))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5) + (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*
         HPL[{2}, x])/(Nc*(-1 + x)^5)) - 
     (8*x*(3 - 33*x + 33*x^2 - 3*x^3 - 4*Pi^2*(1 + x + x^2 + x^3) + 
        4*Nc^2*(13 + 55*x - 55*x^2 - 13*x^3 + Pi^2*(1 + x + x^2 + x^3)))*
       HPL[{3}, x])/(Nc*(-1 + x)^5) - 
     (4*x*(63 - 470*x + 108*x^2 + 38*x^3 - 171*x^4 + 
        Nc^2*(13 + 374*x + 540*x^2 + 922*x^3 + 311*x^4))*HPL[{4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (8*x*(1 + x)*(-100*(1 + x^2) + 
        Nc^2*(157 + 43*x^2))*HPL[{5}, x])/(Nc*(-1 + x)^5) - 
     (192*x*(1 + x)*(-14*(1 + x^2) + Nc^2*(-1 + 29*x^2))*HPL[{-4, -1}, x])/
      (Nc*(-1 + x)^5) + (96*Nc*x*(1 + x)^2*HPL[{-4, 1}, x])/(-1 + x)^4 - 
     (64*x*(1 + x)*(-17*(1 + x^2) + Nc^2*(2 + 32*x^2))*HPL[{-3, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-43 + 82*x - 43*x^2 + 
        Nc^2*(59 + 94*x + 59*x^2))*HPL[{-3, 1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(9 - 9*x + Nc^2*(9*(-1 + x) + 10*Pi^2*(1 + x)))*
       HPL[{-2, -1}, x])/(3*Nc*(-1 + x)^4) - 
     (32*x*(1 + x)*(-25*(1 + x^2) + Nc^2*(21 + 29*x^2))*HPL[{2, -3}, x])/
      (Nc*(-1 + x)^5) - (8*x*(-43 + 82*x - 43*x^2 + 
        Nc^2*(59 + 94*x + 59*x^2))*HPL[{2, -2}, x])/(Nc*(-1 + x)^4) - 
     (4*x*(-37 + 86*x - 37*x^2 + 45*Nc^2*(1 + x)^2)*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^4) + (8*x*(1 + x)*(-81*(1 + x^2) + Nc^2*(79 + 83*x^2))*
       HPL[{2, 3}, x])/(3*Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-41*(1 + x^2) + Nc^2*(35 + 47*x^2))*HPL[{3, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-43 + 82*x - 43*x^2 + 
        Nc^2*(59 + 94*x + 59*x^2))*HPL[{3, -1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(-27*(1 + x^2) + Nc^2*(25 + 29*x^2))*HPL[{3, 2}, x])/
      (Nc*(-1 + x)^5) + (96*Nc*x*(1 + x)^2*HPL[{4, -1}, x])/(-1 + x)^4 + 
     (3328*Nc*x*(1 + x)^2*HPL[{-3, -1, -1}, x])/(-1 + x)^4 - 
     (128*Nc*x*(1 + x)^2*HPL[{-3, 1, 1}, x])/(-1 + x)^4 + 
     (1664*Nc*x*(1 + x)^2*HPL[{-2, -2, -1}, x])/(-1 + x)^4 + 
     (128*Nc*x*(1 + x)^2*HPL[{-2, 1, -2}, x])/(-1 + x)^4 + 
     (128*Nc*x*(1 + x)^2*HPL[{2, -1, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1, 2}, x])/(-1 + x)^4 - 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1, -2}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 2, -1}, x])/(-1 + x)^4 + 
     (128*Nc*x*(1 + x)^2*HPL[{3, 1, -1}, x])/(-1 + x)^4 - 
     (x*(1 + x)*(3*(1 + x^2) + Nc^2*(-17 + 11*x^2))*Log[x]^5)/
      (15*Nc*(-1 + x)^5) + 
     ((2*(-1 + Nc^2)*x*(1 + x)*(5*Pi^2*(-1 + x)^2 + 2*Pi^4*(1 + x^2)))/
        (5*Nc*(-1 + x)^5) - (576*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-4}, x])/(Nc*(-1 + x)^5) - (24*(-1 + Nc^2)*x*(1 + x)*
         HPL[{-2}, x])/(Nc*(-1 + x)^3) + (432*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{4}, x])/(Nc*(-1 + x)^5))*Log[1 + x] + 
     Log[x]^3*((x*(-3*(4 - 348*x + 366*x^2 + 74*x^3 + 
            5*Pi^2*(1 + x + x^2 + x^3)) + 
          Nc^2*(Pi^2*(22 + 22*x + 8*x^2 + 8*x^3) + 3*(-51 - 523*x + 901*x^2 + 
              249*x^3))))/(9*Nc*(-1 + x)^5) - 
       (4*x*(1 + x)*(-13*(1 + x^2) + Nc^2*(2 + 24*x^2))*HPL[{-2}, x])/
        (3*Nc*(-1 + x)^5) + (92*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/
        (3*Nc*(-1 + x)^5) - (4*(-1 + 3*Nc^2)*x*(1 + x)^3*Log[1 + x])/
        (Nc*(-1 + x)^5)) + Log[x]^4*
      ((x*(-59 - 108*x + 82*x^2 + 228*x^3 + 89*x^4 - 
          2*Nc^2*(-25 - 61*x + 131*x^2 + 241*x^3 + 70*x^4)))/
        (6*Nc*(-1 + x)^5*(1 + x)) + ((-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         Log[1 + x])/(3*Nc*(-1 + x)^5)) + 
     Log[x]^2*((beta0*Pi^2*x*(1 + x)^2)/(12*(-1 + x)^4) + 
       (4*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(-9 + 31*x^2))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) + (2*x*(-15 - 98*x + 28*x^2 + 50*x^3 + 3*x^4 + 
          Nc^2*(25 + 126*x + 44*x^2 + 18*x^3 + 11*x^4))*HPL[{-2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) - (2*x*(-15 - 54*x + 28*x^2 - 58*x^3 - 
          13*x^4 + Nc^2*(45 + 162*x + 140*x^2 + 174*x^3 + 39*x^4))*
         HPL[{2}, x])/(Nc*(-1 + x)^5*(1 + x)) - 
       (16*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(1 + 7*x^2))*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (16*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/(-1 + x)^4 - 
       (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
       (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -1}, x])/(Nc*(-1 + x)^5) + 
       (40*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
       ((2*(-1 + Nc^2)*x*(4*Pi^2*(1 + x + x^2 + x^3) + 
            3*(-1 + x - 31*x^2 + 31*x^3)))/(3*Nc*(-1 + x)^5) - 
         (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2}, x])/(Nc*(-1 + x)^5) + 
         (56*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5))*
        Log[1 + x] + (x*(Pi^2*(-79 - 26*x + 40*x^2 + 250*x^3 + 135*x^4) - 
          24*(1 + x)*(-4 + 13*Zeta[3] + x^2*(-166 + 13*Zeta[3]) + 
            x^3*(-6 + 13*Zeta[3]) + x*(176 + 13*Zeta[3])) + 
          Nc^2*(Pi^2*(71 + 74*x - 376*x^2 - 746*x^3 - 239*x^4) + 
            24*(1 + x)*(71 + 24*Zeta[3] + x^2*(-289 + 2*Zeta[3]) + 
              x^3*(-105 + 2*Zeta[3]) + x*(323 + 24*Zeta[3])))))/
        (12*Nc*(-1 + x)^5*(1 + x))) + HPL[{2}, x]*
      ((8*x*(1 + x)*(-9*(1 + x^2) + Nc^2*(11 + 7*x^2))*HPL[{3}, x])/
        (3*Nc*(-1 + x)^5) + (256*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (64*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
       (4*x*(Pi^2*(17 - 33*x + 33*x^2 - 17*x^3) - 27*(1 + x)*
           (1 - 2*x + x^2 + 6*Zeta[3] + 6*x^2*Zeta[3]) + 
          Nc^2*(Pi^2*(-25 - 19*x + 19*x^2 + 25*x^3) + 3*(1 + x)*
             (11 - 22*x + 54*Zeta[3] + x^2*(11 + 54*Zeta[3])))))/
        (3*Nc*(-1 + x)^5)) + HPL[{-2}, x]*
      ((-8*x*(-21 + 2*x - 21*x^2 + Nc^2*(41 + 78*x + 41*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^4) - (16*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(1 + 21*x^2))*
         HPL[{3}, x])/(Nc*(-1 + x)^5) - (832*Nc*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 - (128*Nc*x*(1 + x)^2*HPL[{-2, 1}, x])/(-1 + x)^4 - 
       (128*Nc*x*(1 + x)^2*HPL[{2, -1}, x])/(-1 + x)^4 + 
       (64*Nc*x*(1 + x)^2*HPL[{2, 1}, x])/(-1 + x)^4 - 
       (4*x*(Pi^2*(15 - 7*x + 7*x^2 - 15*x^3) - 3*(1 + x)*
           (17 - 34*x + 16*Zeta[3] + x^2*(17 + 16*Zeta[3])) + 
          3*Nc^2*(2*Pi^2*(-5 - 6*x + 6*x^2 + 5*x^3) + 
            (1 + x)*(31 - 62*x - 48*Zeta[3] + x^2*(31 + 80*Zeta[3])))))/
        (3*Nc*(-1 + x)^5)) + 
     Log[x]*((-16*x*(1 + x)*(13*(1 + x^2) + Nc^2*(-32 + 6*x^2))*HPL[{-4}, x])/
        (Nc*(-1 + x)^5) - (8*x*(3 - 134*x + 44*x^2 + 22*x^3 - 31*x^4 + 
          4*Nc^2*(4 + 37*x + 31*x^2 + 47*x^3 + 17*x^4))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) - (64*x*(1 + x)*(-1 - x^2 + 
          Nc^2*(-1 + 3*x^2))*HPL[{-2}, x]^2)/(Nc*(-1 + x)^5) + 
       (4*x*(-1 - 27*x + 27*x^2 + x^3 - 3*Pi^2*(1 + x + x^2 + x^3) + 
          Nc^2*(86 + 328*x - 328*x^2 - 86*x^3 + 3*Pi^2*(1 + x + x^2 + x^3)))*
         HPL[{2}, x])/(Nc*(-1 + x)^5) - (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{2}, x]^2)/(Nc*(-1 + x)^5) + HPL[{-2}, x]*
        ((-8*x*(-4*Pi^2*(1 + x + x^2 + x^3) - 3*(1 + 94*x - 103*x^2 + 
              8*x^3) + Nc^2*(2*Pi^2*(1 + x + 3*x^2 + 3*x^3) - 
              9*(-19 - 86*x + 89*x^2 + 16*x^3))))/(3*Nc*(-1 + x)^5) + 
         (16*x*(1 + x)*(-9*(1 + x^2) + Nc^2*(5 + 13*x^2))*HPL[{2}, x])/
          (Nc*(-1 + x)^5)) + (32*x*(3 - 30*x + 8*x^2 - 2*x^3 - 11*x^4 + 
          Nc^2*(3 + 30*x + 40*x^2 + 66*x^3 + 21*x^4))*HPL[{3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (48*x*(1 + x)*(Nc^2*(-9 + x^2) + 
          4*(1 + x^2))*HPL[{4}, x])/(Nc*(-1 + x)^5) + 
       (32*x*(1 + x)*(-16*(1 + x^2) + Nc^2*(3 + 29*x^2))*HPL[{-3, -1}, x])/
        (Nc*(-1 + x)^5) - (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*
         HPL[{-3, 1}, x])/(Nc*(-1 + x)^5) - 
       (16*x*(-6*(6 + x + 6*x^2) + Nc^2*(71 + 144*x + 71*x^2))*
         HPL[{-2, -1}, x])/(Nc*(-1 + x)^4) + 
       (32*x*(-16 + 21*x - 16*x^2 + Nc^2*(25 + 43*x + 25*x^2))*
         HPL[{-2, 1}, x])/(Nc*(-1 + x)^4) + 
       (32*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(7 + 3*x^2))*HPL[{2, -2}, x])/
        (Nc*(-1 + x)^5) + (32*x*(-16 + 21*x - 16*x^2 + 
          Nc^2*(25 + 43*x + 25*x^2))*HPL[{2, -1}, x])/(Nc*(-1 + x)^4) - 
       (16*x*(-21 + 44*x - 21*x^2 + Nc^2*(27 + 52*x + 27*x^2))*
         HPL[{2, 1}, x])/(Nc*(-1 + x)^4) - (96*(-1 + Nc^2)*x*(1 + x)*
         (1 + x^2)*HPL[{2, 2}, x])/(Nc*(-1 + x)^5) - 
       (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(1 + 5*x^2))*HPL[{3, -1}, x])/
        (Nc*(-1 + x)^5) + (832*Nc*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/
        (-1 + x)^4 + (12*(-1 + Nc^2)*x*(1 + x)*Log[1 + x]^2)/
        (Nc*(-1 + x)^3) + Log[1 + x]*((256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
           HPL[{-3}, x])/(Nc*(-1 + x)^5) - (256*(-1 + Nc^2)*x*(1 + x)*
           (1 + x^2)*HPL[{3}, x])/(Nc*(-1 + x)^5) + 
         (4*x*(1 + x)*(-17 + 34*x - 16*Zeta[3] - x^2*(17 + 16*Zeta[3]) + 
            Nc^2*(31 - 62*x + 16*Zeta[3] + x^2*(31 + 16*Zeta[3]))))/
          (Nc*(-1 + x)^5)) + 
       (x*(-5*(8*Pi^4*(1 + x)^2*(1 + x^2) + 3*Pi^2*(-25 - 252*x - 42*x^2 + 
              252*x^3 + 67*x^4) - 36*(-72 + x*(252 - 58*Zeta[3]) + 
              4*x^2*(-27 + Zeta[3]) + 5*Zeta[3] + 18*x^3*(-14 + 13*Zeta[3]) + 
              3*x^4*(60 + 13*Zeta[3]))) + 
          Nc^2*(2*Pi^4*(1 + x)^2*(27 + 13*x^2) + 15*Pi^2*(-149 - 740*x - 
              42*x^2 + 740*x^3 + 191*x^4) - 180*(-110 + 37*Zeta[3] + 
              4*x^2*(-32 + 67*Zeta[3]) + 2*x*(174 + 83*Zeta[3]) + 
              x^4*(238 + 95*Zeta[3]) + x^3*(-348 + 362*Zeta[3])))))/
        (90*Nc*(-1 + x)^5*(1 + x))) - 
     (x*(-2*Pi^4*(17 + 37*x - 36*x^2 + 107*x^3 + 19*x^4) + 
        60*Pi^2*(1 + x)*(-5 + 12*Zeta[3] + 4*x^3*(1 + 3*Zeta[3]) + 
          2*x*(7 + 6*Zeta[3]) + x^2*(-13 + 12*Zeta[3])) + 
        180*(1 + x)*(-270 - 21*Zeta[3] + x*(810 - 429*Zeta[3] - 14*Zeta[5]) + 
          x^3*(270 + 9*Zeta[3] - 14*Zeta[5]) + x^2*(-810 + 441*Zeta[3] - 
            14*Zeta[5]) - 14*Zeta[5]) + 
        Nc^2*(Pi^4*(101 + 580*x + 360*x^2 + 284*x^3 + 115*x^4) + 
          60*Pi^2*(1 + x)*(-26*Zeta[3] + 2*x^2*(9 + Zeta[3]) + 
            x^3*(-9 + 2*Zeta[3]) - x*(9 + 26*Zeta[3])) - 
          180*(1 + x)*(-442 - 145*Zeta[3] + x*(1326 - 641*Zeta[3] - 
              40*Zeta[5]) - 40*Zeta[5] + x^3*(442 + 133*Zeta[3] + 
              12*Zeta[5]) + x^2*(-1326 + 653*Zeta[3] + 12*Zeta[5])))))/
      (90*Nc*(-1 + x)^5*(1 + x))) + 
   Log[x]*((4*x*(1 + x)*(-53*(1 + x^2) + Nc^2*(-25 + 131*x^2))*HPL[{-5}, x])/
      (Nc*(-1 + x)^5) + (8*x*(-17 - 67*x + 13*x^2 + 15*x^3 + 4*x^4 + 
        Nc^2*(5 + 25*x + 65*x^2 + 131*x^3 + 34*x^4))*HPL[{-4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (4*x*(12 + 19*x - x^2 - 63*x^3 - 23*x^4 + 
        Nc^2*(-1 + 25*x + 67*x^2 + 107*x^3 + 34*x^4))*HPL[{-2}, x]^2)/
      (Nc*(-1 + x)^5*(1 + x)) + 
     beta0*(-(x*(-24*Pi^2*(-1 + x)*x + Pi^4*(1 + x)^2))/(72*(-1 + x)^4) - 
       (Pi^2*x*(1 + x)^2*HPL[{-2}, x])/(6*(-1 + x)^4)) + 
     (x*(43 - 34*x - 16*x^2 + 98*x^3 - 27*x^4 + 
        Nc^2*(-57 - 154*x - 80*x^2 - 38*x^3 + 9*x^4))*HPL[{2}, x]^2)/
      (Nc*(-1 + x)^5*(1 + x)) + HPL[{-3}, x]*
      ((x*(Pi^2*(1 + x)^2*(1 + x^2) + 12*(4 + 94*x - 99*x^2 + 18*x^3 + 
            15*x^4) + Nc^2*(Pi^2*(1 + x)^2*(-37 + 35*x^2) - 
            12*(22 + 176*x + 321*x^2 + 496*x^3 + 137*x^4))))/
        (3*Nc*(-1 + x)^5*(1 + x)) - (4*x*(1 + x)*(25*(1 + x^2) + 
          Nc^2*(-53 + 3*x^2))*HPL[{-2}, x])/(Nc*(-1 + x)^5) - 
       (4*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-39 + 49*x^2))*HPL[{2}, x])/
        (Nc*(-1 + x)^5)) + (2*x*(-(Pi^2*(1 + x)^2*(1 + x^2)) - 
        16*(1 + 8*x - 10*x^2 + 8*x^3 + x^4) + Nc^2*(82 + 380*x + 800*x^2 + 
          1156*x^3 + 270*x^4 + Pi^2*(1 + x)^2*(-3 + 5*x^2)))*HPL[{3}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (4*x*(-27 - 130*x + 24*x^2 + 34*x^3 + 3*x^4 + 
        2*Nc^2*(9 + 46*x + 60*x^2 + 98*x^3 + 27*x^4))*HPL[{4}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - 
     (2*x*(1 + x)*(-89*(1 + x^2) + Nc^2*(73 + 105*x^2))*HPL[{5}, x])/
      (Nc*(-1 + x)^5) - (32*x*(1 + x)*(-20*(1 + x^2) + Nc^2*(31 + 9*x^2))*
       HPL[{-4, -1}, x])/(Nc*(-1 + x)^5) - 
     (8*x*(1 + x)*(49*(1 + x^2) + Nc^2*(-101 + 3*x^2))*HPL[{-4, 1}, x])/
      (Nc*(-1 + x)^5) + (32*x*(1 + x)*(-5*(1 + x^2) + 2*Nc^2*(-4 + 9*x^2))*
       HPL[{-3, -2}, x])/(Nc*(-1 + x)^5) + 
     (8*x*(37 - 30*x + 32*x^2 - 98*x^3 - 69*x^4 + 
        4*Nc^2*(-10 + 5*x + 40*x^2 + 91*x^3 + 34*x^4))*HPL[{-3, -1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (8*x*(17 - 34*x + 12*x^2 - 14*x^3 - 29*x^4 + 
        2*Nc^2*(-1 + 14*x + 30*x^2 + 58*x^3 + 19*x^4))*HPL[{-3, 1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) - (4*x*(3 + 681*x - 663*x^2 - 21*x^3 - 
        2*Pi^2*(1 + x + x^2 + x^3) + Nc^2*(2*Pi^2*(1 + x + x^2 + x^3) + 
          9*(-1 - 119*x + 117*x^2 + 3*x^3)))*HPL[{-2, -1}, x])/
      (3*Nc*(-1 + x)^5) + (2*x*(-9*Pi^2*(1 + x + x^2 + x^3) - 
        6*(-1 - 67*x + 67*x^2 + x^3) + Nc^2*(Pi^2*(17 + 17*x + x^2 + x^3) + 
          6*(-111 - 365*x + 365*x^2 + 111*x^3)))*HPL[{-2, 1}, x])/
      (3*Nc*(-1 + x)^5) - (32*x*(1 + x)*(-1 - x^2 + Nc^2*(-5 + 7*x^2))*
       HPL[{2, -3}, x])/(Nc*(-1 + x)^5) + 
     (16*x*(4 - 21*x + 5*x^2 + x^3 - 9*x^4 + Nc^2*(-10 - x + 25*x^2 + 
          61*x^3 + 25*x^4))*HPL[{2, -2}, x])/(Nc*(-1 + x)^5*(1 + x)) + 
     (2*x*(-9*Pi^2*(1 + x + x^2 + x^3) - 6*(-1 - 67*x + 67*x^2 + x^3) + 
        Nc^2*(Pi^2*(17 + 17*x + x^2 + x^3) + 6*(-111 - 365*x + 365*x^2 + 
            111*x^3)))*HPL[{2, -1}, x])/(3*Nc*(-1 + x)^5) - 
     (2*x*(-9*Pi^2*(1 + x + x^2 + x^3) + 6*(-5 + 9*x - 9*x^2 + 5*x^3) + 
        Nc^2*(Pi^2*(5 + 5*x + 13*x^2 + 13*x^3) + 6*(-43 - 197*x + 197*x^2 + 
            43*x^3)))*HPL[{2, 1}, x])/(3*Nc*(-1 + x)^5) - 
     (2*x*(39 - 130*x + 24*x^2 + 34*x^3 - 63*x^4 + 
        Nc^2*(-29 + 38*x + 120*x^2 + 250*x^3 + 101*x^4))*HPL[{2, 2}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + (2*x*(1 + x)*(-141*(1 + x^2) + 
        Nc^2*(-167 + 449*x^2))*HPL[{2, 3}, x])/(3*Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-13*(1 + x^2) + 2*Nc^2*(-7 + 20*x^2))*HPL[{3, -2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(17 - 34*x + 12*x^2 - 14*x^3 - 29*x^4 + 
        2*Nc^2*(-1 + 14*x + 30*x^2 + 58*x^3 + 19*x^4))*HPL[{3, -1}, x])/
      (Nc*(-1 + x)^5*(1 + x)) + 
     (2*x*(1 + x)*(-99*(1 + x^2) + Nc^2*(47 + 151*x^2))*HPL[{3, 2}, x])/
      (Nc*(-1 + x)^5) - (8*x*(1 + x)*(49*(1 + x^2) + Nc^2*(-101 + 3*x^2))*
       HPL[{4, -1}, x])/(Nc*(-1 + x)^5) - 
     (32*x*(1 + x)*(8*(1 + x^2) + Nc^2*(-21 + 5*x^2))*HPL[{-3, -1, -1}, x])/
      (Nc*(-1 + x)^5) + (32*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*
       HPL[{-3, -1, 1}, x])/(Nc*(-1 + x)^5) + 
     (32*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*HPL[{-3, 1, -1}, x])/
      (Nc*(-1 + x)^5) - (96*x*(1 + x)*(-1 - x^2 + Nc^2*(-2 + 4*x^2))*
       HPL[{-3, 1, 1}, x])/(Nc*(-1 + x)^5) + 
     (384*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, -2, -1}, x])/
      (Nc*(-1 + x)^5) + (416*(-1 + Nc^2)*x*(1 + x)^2*HPL[{-2, -1, -1}, x])/
      (Nc*(-1 + x)^4) - (16*x*(-9*(3 - 2*x + 3*x^2) + 
        2*Nc^2*(31 + 60*x + 31*x^2))*HPL[{-2, -1, 1}, x])/(Nc*(-1 + x)^4) + 
     (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(5 + x^2))*HPL[{-2, 1, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-9*(3 - 2*x + 3*x^2) + 
        2*Nc^2*(31 + 60*x + 31*x^2))*HPL[{-2, 1, -1}, x])/(Nc*(-1 + x)^4) + 
     (32*x*(-11 + 18*x - 11*x^2 + 2*Nc^2*(7 + 12*x + 7*x^2))*
       HPL[{-2, 1, 1}, x])/(Nc*(-1 + x)^4) - 
     (128*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -2, -1}, x])/
      (Nc*(-1 + x)^5) + (16*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(11 + 5*x^2))*
       HPL[{2, -2, 1}, x])/(Nc*(-1 + x)^5) + 
     (64*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(5 + x^2))*HPL[{2, -1, -2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(-9*(3 - 2*x + 3*x^2) + 
        2*Nc^2*(31 + 60*x + 31*x^2))*HPL[{2, -1, -1}, x])/(Nc*(-1 + x)^4) + 
     (32*x*(-11 + 18*x - 11*x^2 + 2*Nc^2*(7 + 12*x + 7*x^2))*
       HPL[{2, -1, 1}, x])/(Nc*(-1 + x)^4) + 
     (48*x*(1 + x)*(-1 - x^2 + Nc^2*(-2 + 4*x^2))*HPL[{2, -1, 2}, x])/
      (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-17*(1 + x^2) + Nc^2*(13 + 21*x^2))*
       HPL[{2, 1, -2}, x])/(Nc*(-1 + x)^5) + 
     (32*x*(-11 + 18*x - 11*x^2 + 2*Nc^2*(7 + 12*x + 7*x^2))*
       HPL[{2, 1, -1}, x])/(Nc*(-1 + x)^4) - 
     (8*x*(-29 + 62*x - 29*x^2 + Nc^2*(39 + 70*x + 39*x^2))*
       HPL[{2, 1, 1}, x])/(Nc*(-1 + x)^4) + 
     (8*x*(1 + x)*(-25*(1 + x^2) + Nc^2*(27 + 23*x^2))*HPL[{2, 1, 2}, x])/
      (3*Nc*(-1 + x)^5) + (16*x*(1 + x)*(-11*(1 + x^2) + Nc^2*(5 + 17*x^2))*
       HPL[{2, 2, -1}, x])/(Nc*(-1 + x)^5) - 
     (16*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(2 + 4*x^2))*HPL[{2, 2, 1}, x])/
      (Nc*(-1 + x)^5) + (32*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(-1 + 17*x^2))*
       HPL[{3, -1, -1}, x])/(Nc*(-1 + x)^5) + 
     (96*x*(1 + x)*(-1 - x^2 + Nc^2*(-2 + 4*x^2))*HPL[{3, 1, -1}, x])/
      (Nc*(-1 + x)^5) + (832*Nc*x*(1 + x)^2*HPL[{-2, -1, -1, 1}, x])/
      (-1 + x)^4 + (832*Nc*x*(1 + x)^2*HPL[{-2, -1, 1, -1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, -1, 1, 1}, x])/(-1 + x)^4 + 
     (832*Nc*x*(1 + x)^2*HPL[{-2, 1, -1, -1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, -1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{-2, 1, 1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{-2, 1, 1, 1}, x])/(-1 + x)^4 + 
     (832*Nc*x*(1 + x)^2*HPL[{2, -1, -1, -1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, -1, -1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, -1, 1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, -1, 1, 1}, x])/(-1 + x)^4 + 
     (256*Nc*x*(1 + x)^2*HPL[{2, 1, -1, -1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1, -1, 1}, x])/(-1 + x)^4 + 
     (64*Nc*x*(1 + x)^2*HPL[{2, 1, 1, -1}, x])/(-1 + x)^4 + 
     Log[1 + x]^2*((-64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3}, x])/
        (Nc*(-1 + x)^5) + (64*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3}, x])/
        (Nc*(-1 + x)^5) - (4*x*(1 + x)*(-33 + 66*x - 4*Zeta[3] - 
          x^2*(33 + 4*Zeta[3]) + Nc^2*(65 - 130*x + 4*Zeta[3] + 
            x^2*(65 + 4*Zeta[3]))))/(Nc*(-1 + x)^5)) + 
     HPL[{-2}, x]*((4*x*(1 - 16*x + 18*x^2 - 56*x^3 - 19*x^4 + 
          Nc^2*(17 + 88*x + 90*x^2 + 128*x^3 + 37*x^4))*HPL[{2}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (32*x*(1 + x)*(Nc^2*(-7 + x^2) + 
          3*(1 + x^2))*HPL[{3}, x])/(Nc*(-1 + x)^5) - 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-2, -1}, x])/
        (Nc*(-1 + x)^5) - (8*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-11 + 21*x^2))*
         HPL[{-2, 1}, x])/(Nc*(-1 + x)^5) - 
       (8*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(-11 + 21*x^2))*HPL[{2, -1}, x])/
        (Nc*(-1 + x)^5) + (136*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{2, 1}, x])/(Nc*(-1 + x)^5) + 
       (x*(Pi^2*(5 + 74*x - 44*x^2 + 38*x^3 + 23*x^4) + 
          12*(1 + x)*(-29 + 3*Zeta[3] + x^2*(-223 + 3*Zeta[3]) + 
            x^3*(-55 + 3*Zeta[3]) + x*(307 + 3*Zeta[3])) - 
          Nc^2*(Pi^2*(33 + 186*x + 124*x^2 + 150*x^3 + 51*x^4) + 
            12*(1 + x)*(x*(449 - 15*Zeta[3]) - 15*(1 + Zeta[3]) + 
              7*x^2*(-43 + 3*Zeta[3]) + 7*x^3*(-19 + 3*Zeta[3])))))/
        (6*Nc*(-1 + x)^5*(1 + x))) + HPL[{2}, x]*
      ((2*x*(1 + x)*(-3*(1 + x^2) + Nc^2*(-289 + 295*x^2))*HPL[{3}, x])/
        (3*Nc*(-1 + x)^5) + (72*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-2, -1}, x])/(Nc*(-1 + x)^5) - 
       (16*x*(1 + x)*(-5*(1 + x^2) + Nc^2*(9 + x^2))*HPL[{-2, 1}, x])/
        (Nc*(-1 + x)^5) - (16*x*(1 + x)*(-8*(1 + x^2) + Nc^2*(3 + 13*x^2))*
         HPL[{2, -1}, x])/(Nc*(-1 + x)^5) + 
       (16*x*(1 + x)*(-4*(1 + x^2) + Nc^2*(3 + 5*x^2))*HPL[{2, 1}, x])/
        (3*Nc*(-1 + x)^5) + 
       (x*(-(Pi^2*(5 + 40*x - 18*x^2 + 32*x^3 + 13*x^4)) + 
          6*(1 + x)*(1 + 6*Zeta[3] + x*(-99 + 6*Zeta[3]) + 
            x^3*(35 + 6*Zeta[3]) + x^2*(63 + 6*Zeta[3])) + 
          3*Nc^2*(Pi^2*(5 + 24*x + 30*x^2 + 48*x^3 + 13*x^4) - 
            2*(1 + x)*(-139 - 48*Zeta[3] + 5*x^2*(67 + 12*Zeta[3]) + 
              3*x^3*(61 + 20*Zeta[3]) - x*(379 + 48*Zeta[3])))))/
        (3*Nc*(-1 + x)^5*(1 + x))) + Log[1 + x]*
      ((-104*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-4}, x])/(Nc*(-1 + x)^5) + 
       (8*x*(-7 - 28*x + 22*x^2 - 28*x^3 - 7*x^4 + 
          Nc^2*(21 + 84*x + 62*x^2 + 84*x^3 + 21*x^4))*HPL[{-3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (32*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-2}, x]^2)/(Nc*(-1 + x)^5) - (6*(-1 + Nc^2)*Pi^2*x*(1 + x)*
         (1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5) + 
       (16*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x]^2)/(Nc*(-1 + x)^5) + 
       HPL[{-2}, x]*((4*(-1 + Nc^2)*x*(4*Pi^2*(1 + x + x^2 + x^3) + 
            3*(-5 + 5*x - 11*x^2 + 11*x^3)))/(3*Nc*(-1 + x)^5) - 
         (72*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2}, x])/(Nc*(-1 + x)^5)) + 
       (64*x*(1 + x*(4 + x*(-2 + x*(4 + x))) - 
          Nc^2*(3 + x*(12 + x*(10 + 3*x*(4 + x)))))*HPL[{3}, x])/
        (Nc*(-1 + x)^5*(1 + x)) + (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{4}, x])/(Nc*(-1 + x)^5) - (256*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*
         HPL[{-3, -1}, x])/(Nc*(-1 + x)^5) + 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{-3, 1}, x])/(Nc*(-1 + x)^5) - 
       (80*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, -2}, x])/(Nc*(-1 + x)^5) + 
       (48*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{2, 2}, x])/(Nc*(-1 + x)^5) + 
       (96*(-1 + Nc^2)*x*(1 + x)*(1 + x^2)*HPL[{3, -1}, x])/(Nc*(-1 + x)^5) + 
       (x*(4*Pi^4*(1 + x)^2*(1 + x^2) + 3*Pi^2*(-7 - 18*x^2 + 25*x^4) - 
          36*(2*x^2*(-154 + Zeta[3]) + 44*x*Zeta[3] + 44*x^3*Zeta[3] + 
            11*(14 + Zeta[3]) + 11*x^4*(14 + Zeta[3])) + 
          Nc^2*(-4*Pi^4*(1 + x)^2*(1 + x^2) + Pi^2*(21 + 54*x^2 - 75*x^4) + 
            36*(314 + 33*Zeta[3] + 132*x*Zeta[3] + 132*x^3*Zeta[3] + 
              x^4*(314 + 33*Zeta[3]) + 2*x^2*(-314 + 67*Zeta[3])))))/
        (18*Nc*(-1 + x)^5*(1 + x))) + 
     (x*(Pi^4*(-5 + 236*x + 50*x^2 - 596*x^3 - 85*x^4) - 
        60*Pi^2*(1 + x)*(-2 + 5*Zeta[3] + 5*x^2*(26 + Zeta[3]) + 
          x*(-154 + 5*Zeta[3]) + x^3*(26 + 5*Zeta[3])) + 
        360*(-16 - Zeta[3] - 2*x^2*(254 + 11*Zeta[3] - 52*Zeta[5]) + 
          52*Zeta[5] + x^4*(524 + 7*Zeta[3] + 52*Zeta[5]) + 
          2*x^3*(-270 + 121*Zeta[3] + 52*Zeta[5]) + 
          x*(540 - 66*Zeta[3] + 104*Zeta[5])) + 
        Nc^2*(Pi^4*(-59 + 272*x + 490*x^2 + 808*x^3 + 329*x^4) + 
          60*Pi^2*(1 + x)*(2 + 3*Zeta[3] + 7*x^2*(26 + Zeta[3]) + 
            x*(-242 + 3*Zeta[3]) + x^3*(58 + 7*Zeta[3])) - 
          360*(-16 - 5*Zeta[3] + 40*Zeta[5] + 2*x*(442 + 99*Zeta[3] + 
              40*Zeta[5]) + 2*x^2*(-426 + 311*Zeta[3] + 52*Zeta[5]) + 
            x^4*(868 + 247*Zeta[3] + 64*Zeta[5]) + 
            2*x^3*(-442 + 429*Zeta[3] + 64*Zeta[5])))))/
      (360*Nc*(-1 + x)^5*(1 + x)))}}


==> ancillary_material/ggH_ancillary_material/NLO_amplitude/ggH_M_finite_scale_in_Terms_of_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{eps^(-2), 0}, {eps^(-1), 0}, {1, (-2*beta0*x)/(-1 + x)^2 - 
   (6*(-1 + Nc^2)*x)/(Nc*(-1 + x)^2) - (3*(-1 + Nc^2)*x*(1 + x)*Log[x])/
    (Nc*(-1 + x)^3) + ((beta0*x*(1 + x)^2)/(2*(-1 + x)^4) + 
     (3*(-1 + Nc^2)*x*(1 + x*(6 + x)))/(2*Nc*(-1 + x)^4))*Log[x]^2}, 
 {eps, (12*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-3}, x])/(Nc*(-1 + x)^4) - 
   (6*(-1 + Nc^2)*x*(1 + x)*HPL[{-2}, x])/(Nc*(-1 + x)^3) + 
   ((2*beta0*x^2)/(-1 + x)^4 + (3*(-1 + Nc^2)*x*(-1 + 3*x))/(Nc*(-1 + x)^4))*
    Log[x]^2 + (-(beta0*x*(1 + x)^2)/(3*(-1 + x)^4) - 
     ((-1 + Nc^2)*x*(1 + x*(6 + x)))/(Nc*(-1 + x)^4))*Log[x]^3 + 
   Log[-(s12/muR)]*(-((beta0*x)/(-1 + x)^2) - (3*(-1 + Nc^2)*x)/
      (Nc*(-1 + x)^2) - (3*(-1 + Nc^2)*x*(1 + x)*Log[x])/(2*Nc*(-1 + x)^3) + 
     ((beta0*x*(1 + x)^2)/(4*(-1 + x)^4) + (3*(-1 + Nc^2)*x*(1 + x*(6 + x)))/
        (4*Nc*(-1 + x)^4))*Log[x]^2) + 
   Log[1 - x]*((-4*beta0*x)/(-1 + x)^2 - (12*(-1 + Nc^2)*x)/(Nc*(-1 + x)^2) - 
     (6*(-1 + Nc^2)*x*(1 + x)*Log[x])/(Nc*(-1 + x)^3) + 
     ((beta0*x*(1 + x)^2)/(-1 + x)^4 + (3*(-1 + Nc^2)*x*(1 + x*(6 + x)))/
        (Nc*(-1 + x)^4))*Log[x]^2) + 
   Log[x]*(-((-1 + Nc^2)*x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/
      (2*Nc*(-1 + x)^4) - (6*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-2}, x])/
      (Nc*(-1 + x)^4) + beta0*(-(x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
        (6*(-1 + x)^4) - (2*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
     (6*(-1 + Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3)) + 
   beta0*((-6*x)/(-1 + x)^2 + (4*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
     (3*x*(1 + x)^2*Zeta[3])/(-1 + x)^4) + 
   ((-1 + Nc^2)*x*(Pi^2*(-1 + x^2) - 18*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
        x*(-4 + 6*Zeta[3]))))/(2*Nc*(-1 + x)^4)}, 
 {eps^2, (-6*(-1 + Nc^2)*x*(1 - 12*x + 3*x^2)*HPL[{-3}, x])/(Nc*(-1 + x)^4) + 
   ((-1 + Nc^2)*x*(12*(-1 + x^2) + Pi^2*(1 + 6*x + x^2))*HPL[{-2}, x])/
    (Nc*(-1 + x)^4) - (6*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-2}, x]^2)/
    (Nc*(-1 + x)^4) - (12*(-1 + Nc^2)*x*(1 + x)*HPL[{-2, -1}, x])/
    (Nc*(-1 + x)^3) + ((-4*beta0*x^2)/(3*(-1 + x)^4) + 
     ((-1 + Nc^2)*x*(3 - 12*x + x^2))/(2*Nc*(-1 + x)^4))*Log[x]^3 + 
   ((beta0*x*(1 + x)^2)/(8*(-1 + x)^4) + (3*(-1 + Nc^2)*x*(1 + x*(6 + x)))/
      (8*Nc*(-1 + x)^4))*Log[x]^4 + Log[-(s12/muR)]^2*
    (-(beta0*x)/(3*(-1 + x)^2) - ((-1 + Nc^2)*x)/(Nc*(-1 + x)^2) - 
     ((-1 + Nc^2)*x*(1 + x)*Log[x])/(2*Nc*(-1 + x)^3) + 
     ((beta0*x*(1 + x)^2)/(12*(-1 + x)^4) + ((-1 + Nc^2)*x*(1 + x*(6 + x)))/
        (4*Nc*(-1 + x)^4))*Log[x]^2) + Log[1 - x]^2*
    ((-4*beta0*x)/(-1 + x)^2 - (12*(-1 + Nc^2)*x)/(Nc*(-1 + x)^2) - 
     (6*(-1 + Nc^2)*x*(1 + x)*Log[x])/(Nc*(-1 + x)^3) + 
     ((beta0*x*(1 + x)^2)/(-1 + x)^4 + (3*(-1 + Nc^2)*x*(1 + x*(6 + x)))/
        (Nc*(-1 + x)^4))*Log[x]^2) + 
   (-(((-1 + Nc^2)*Pi^2*x*(1 + x))/(Nc*(-1 + x)^3)) + 
     (12*(-1 + Nc^2)*x*(1 + x)*HPL[{-2}, x])/(Nc*(-1 + x)^3))*Log[1 + x] + 
   Log[x]^2*((3*(-1 + Nc^2)*x*(-16*(-2 + x)*x + Pi^2*(1 + 6*x + x^2)))/
      (8*Nc*(-1 + x)^4) + (3*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-2}, x])/
      (Nc*(-1 + x)^4) + beta0*((x*(-16*(-2 + x)*x + Pi^2*(1 + x)^2))/
        (8*(-1 + x)^4) + (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) - 
     (3*(-1 + Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3)) - 
   ((-1 + Nc^2)*x*(Pi^4*(1 + 6*x + x^2) + 12*Pi^2*(-1 - 2*x + 3*x^2) - 
      72*(-14 + x*(28 - 18*Zeta[3]) + Zeta[3] + x^2*(-14 + 5*Zeta[3]))))/
    (24*Nc*(-1 + x)^4) + 
   Log[x]*((-6*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-3}, x])/(Nc*(-1 + x)^4) + 
     (12*(-1 + Nc^2)*(-3 + x)*x^2*HPL[{-2}, x])/(Nc*(-1 + x)^4) + 
     (12*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-2, -1}, x])/(Nc*(-1 + x)^4) + 
     ((-4*beta0*x*(1 + x))/(-1 + x)^3 - (12*(-1 + Nc^2)*x*(1 + x))/
        (Nc*(-1 + x)^3))*Log[1 + x] - (6*(-1 + Nc^2)*x*(1 + x)*Log[1 + x]^2)/
      (Nc*(-1 + x)^3) + ((-1 + Nc^2)*x*(Pi^2*(3 - 12*x + x^2) + 
        12*(6*x*(-2 + Zeta[3]) + Zeta[3] + x^2*(12 + Zeta[3]))))/
      (4*Nc*(-1 + x)^4) + beta0*((-2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (8*x^2*HPL[{-2}, x])/(-1 + x)^4 + (4*x*(1 + x)^2*HPL[{-2, -1}, x])/
        (-1 + x)^4 + (x*(-2*x*(18 + Pi^2 - 3*Zeta[3]) + 3*Zeta[3] + 
          3*x^2*(12 + Zeta[3])))/(3*(-1 + x)^4))) + 
   beta0*((16*x^2*HPL[{-3}, x])/(-1 + x)^4 + 
     (x*(1 + x)*(12*(-1 + x) + Pi^2*(1 + x))*HPL[{-2}, x])/(3*(-1 + x)^4) - 
     (2*x*(1 + x)^2*HPL[{-2}, x]^2)/(-1 + x)^4 - 
     (x*(Pi^4*(1 + x)^2 + 12*Pi^2*(-1 - 2*x + 3*x^2) + 
        144*(7 + 7*x^2 + 2*x*(-7 + 3*Zeta[3]))))/(72*(-1 + x)^4)) + 
   Log[-(s12/muR)]*((6*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-3}, x])/
      (Nc*(-1 + x)^4) - (3*(-1 + Nc^2)*x*(1 + x)*HPL[{-2}, x])/
      (Nc*(-1 + x)^3) + ((beta0*x^2)/(-1 + x)^4 + 
       (3*(-1 + Nc^2)*x*(-1 + 3*x))/(2*Nc*(-1 + x)^4))*Log[x]^2 + 
     (-(beta0*x*(1 + x)^2)/(6*(-1 + x)^4) - ((-1 + Nc^2)*x*(1 + x*(6 + x)))/
        (2*Nc*(-1 + x)^4))*Log[x]^3 + Log[1 - x]*((-2*beta0*x)/(-1 + x)^2 - 
       (6*(-1 + Nc^2)*x)/(Nc*(-1 + x)^2) - (3*(-1 + Nc^2)*x*(1 + x)*Log[x])/
        (Nc*(-1 + x)^3) + ((beta0*x*(1 + x)^2)/(2*(-1 + x)^4) + 
         (3*(-1 + Nc^2)*x*(1 + x*(6 + x)))/(2*Nc*(-1 + x)^4))*Log[x]^2) + 
     Log[x]*(-((-1 + Nc^2)*x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/
        (4*Nc*(-1 + x)^4) - (3*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-2}, x])/
        (Nc*(-1 + x)^4) + beta0*(-(x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
          (12*(-1 + x)^4) - (x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
       (3*(-1 + Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3)) + 
     beta0*((-3*x)/(-1 + x)^2 + (2*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 - 
       (3*x*(1 + x)^2*Zeta[3])/(2*(-1 + x)^4)) + 
     ((-1 + Nc^2)*x*(Pi^2*(-1 + x^2) - 18*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
          x*(-4 + 6*Zeta[3]))))/(4*Nc*(-1 + x)^4)) + 
   Log[1 - x]*((24*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-3}, x])/
      (Nc*(-1 + x)^4) - (12*(-1 + Nc^2)*x*(1 + x)*HPL[{-2}, x])/
      (Nc*(-1 + x)^3) + ((4*beta0*x^2)/(-1 + x)^4 + 
       (6*(-1 + Nc^2)*x*(-1 + 3*x))/(Nc*(-1 + x)^4))*Log[x]^2 + 
     ((-2*beta0*x*(1 + x)^2)/(3*(-1 + x)^4) - 
       (2*(-1 + Nc^2)*x*(1 + x*(6 + x)))/(Nc*(-1 + x)^4))*Log[x]^3 + 
     Log[x]*(-(((-1 + Nc^2)*x*(-24*(-1 + x)*x + Pi^2*(1 + 6*x + x^2)))/
         (Nc*(-1 + x)^4)) - (12*(-1 + Nc^2)*x*(1 + x*(6 + x))*HPL[{-2}, x])/
        (Nc*(-1 + x)^4) + beta0*(-(x*(-24*(-1 + x)*x + Pi^2*(1 + x)^2))/
          (3*(-1 + x)^4) - (4*x*(1 + x)^2*HPL[{-2}, x])/(-1 + x)^4) + 
       (12*(-1 + Nc^2)*x*(1 + x)*Log[1 + x])/(Nc*(-1 + x)^3)) + 
     beta0*((8*x*(1 + x)^2*HPL[{-3}, x])/(-1 + x)^4 + 
       (6*x*(-2*(-1 + x)^2 - (1 + x)^2*Zeta[3]))/(-1 + x)^4) + 
     ((-1 + Nc^2)*x*(Pi^2*(-1 + x^2) - 18*(2 + Zeta[3] + x^2*(2 + Zeta[3]) + 
          x*(-4 + 6*Zeta[3]))))/(Nc*(-1 + x)^4))}}


==> ancillary_material/ggH_ancillary_material/master_integrals/ggH_Definition_Canonical_MI_LO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intLO[1] -> eps*i[0, 0, 2], intLO[2] -> (eps*mt^2*(-1 + x^2)*i[0, 1, 2])/x, 
 intLO[3] -> -((eps^2*mt^2*(-1 + x)^2*i[1, 1, 1])/x)}


==> ancillary_material/ggH_ancillary_material/master_integrals/ggH_Definition_Canonical_MI_NLO.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intA[1] -> eps^2*A[0, 2, 2, 0, 0, 0, 0], 
 intA[2] -> (eps^2*mt^2*(-1 + x^2)*A[0, 2, 2, 0, 1, 0, 0])/x, 
 intA[3] -> -((eps^2*mt^2*(-1 + x)^2*A[0, 2, 2, 1, 0, 0, 0])/x), 
 intA[4] -> (eps^2*mt^2*(-1 + x^2)*(2*A[0, 2, 1, 2, 0, 0, 0] + 
     A[0, 2, 2, 1, 0, 0, 0]))/(2*x), 
 intA[5] -> -((eps^2*mt^2*(-1 + x)^2*A[1, 2, 0, 2, 0, 0, 0])/x), 
 intA[6] -> -((eps^3*mt^2*(-1 + x)^2*A[0, 2, 1, 0, 1, 0, 1])/x), 
 intA[7] -> -((eps^3*mt^2*(-1 + x)^2*A[0, 2, 1, 0, 1, 1, 0])/x), 
 intA[8] -> -((eps^2*mt^4*(-1 + x)^2*A[0, 3, 1, 0, 1, 1, 0])/x), 
 intA[9] -> (-3*eps^2*mt^2*(-1 + x^2)*(3*eps*A[0, 2, 1, 0, 1, 1, 0] + 
     2*mt^2*(A[0, 2, 2, 0, 1, 1, 0] + A[0, 3, 1, 0, 1, 1, 0])))/(2*x), 
 intA[10] -> -((eps^3*mt^2*(-1 + x)^2*A[0, 2, 1, 1, 0, 0, 1])/x), 
 intA[11] -> -((eps^2*mt^4*(-1 + x)^3*(1 + x)*A[2, 0, 2, 1, 1, 0, 0])/x^2), 
 intA[12] -> (eps^3*(-1 + 2*eps)*mt^2*(-1 + x)^2*A[1, 1, 1, 1, 1, 0, 0])/x, 
 intB[1] -> -((eps^4*mt^2*(-1 + x)^2*B[1, 1, 0, 1, 0, 1, 1])/x), 
 intB[2] -> -((eps^4*mt^2*(-1 + x)^2*B[1, 1, 0, 1, 1, 1, 0])/x), 
 intB[3] -> -((eps^3*mt^4*(-1 + x)^3*(1 + x)*B[2, 1, 0, 1, 1, 1, 0])/x^2), 
 intB[4] -> (eps^4*mt^4*(-1 + x)^4*B[1, 1, 1, 1, 1, 1, 0])/x^2, 
 intC[1] -> (eps^2*mt^4*(-1 + x^2)^2*C[2, 0, 2, 0, 1, 1, 0])/x^2, 
 intC[2] -> -((eps^3*mt^4*(-1 + x)^3*(1 + x)*C[2, 0, 1, 1, 1, 1, 0])/x^2)}


==> ancillary_material/ggH_ancillary_material/master_integrals/ggH_Laurent_Coefficients_Canonical_MI.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{intLO[1, 0] -> 1, intLO[1, 1] -> 0, intLO[1, 2] -> Pi^2/12, 
 intLO[1, 3] -> -Zeta[3]/3, intLO[1, 4] -> Pi^4/160, 
 intLO[1, 5] -> -(Pi^2*Zeta[3])/36 - Zeta[5]/5, 
 intLO[1, 6] -> (61*Pi^6)/120960 + Zeta[3]^2/18, intLO[2, 1] -> -Log[x], 
 intLO[2, 2] -> (Pi^2 - 12*HPL[{-2}, x] - 3*Log[x]^2 + 12*Log[x]*Log[1 + x])/
   6, intLO[2, 3] -> -2*HPL[{-3}, x] - 4*HPL[{-2, -1}, x] + 
   (Pi^2*Log[x])/12 - Log[x]^3/6 + (-Pi^2/3 + 4*HPL[{-2}, x] + Log[x]^2)*
    Log[1 + x] - 2*Log[x]*Log[1 + x]^2 + 2*Zeta[3], 
 intLO[2, 4] -> (14*Pi^4 - 720*HPL[{-4}, x] - 60*Pi^2*HPL[{-2}, x] - 
    1440*HPL[{-3, -1}, x] - 2880*HPL[{-2, -1, -1}, x] + 15*Pi^2*Log[x]^2 - 
    15*Log[x]^4 + 1440*HPL[{-3}, x]*Log[1 + x] + 2880*HPL[{-2, -1}, x]*
     Log[1 + x] - 60*Pi^2*Log[x]*Log[1 + x] + 120*Log[x]^3*Log[1 + x] + 
    120*Pi^2*Log[1 + x]^2 - 1440*HPL[{-2}, x]*Log[1 + x]^2 - 
    360*Log[x]^2*Log[1 + x]^2 + 480*Log[x]*Log[1 + x]^3 + 
    840*Log[x]*Zeta[3] - 1440*Log[1 + x]*Zeta[3])/360, 
 intLO[2, 5] -> (-2880*HPL[{-5}, x] - 240*Pi^2*HPL[{-3}, x] - 
    5760*HPL[{-4, -1}, x] - 480*Pi^2*HPL[{-2, -1}, x] - 
    11520*HPL[{-3, -1, -1}, x] - 23040*HPL[{-2, -1, -1, -1}, x] + 
    47*Pi^4*Log[x] + 20*Pi^2*Log[x]^3 - 12*Log[x]^5 - 112*Pi^4*Log[1 + x] + 
    5760*HPL[{-4}, x]*Log[1 + x] + 480*Pi^2*HPL[{-2}, x]*Log[1 + x] + 
    11520*HPL[{-3, -1}, x]*Log[1 + x] + 23040*HPL[{-2, -1, -1}, x]*
     Log[1 + x] - 120*Pi^2*Log[x]^2*Log[1 + x] + 120*Log[x]^4*Log[1 + x] - 
    5760*HPL[{-3}, x]*Log[1 + x]^2 - 11520*HPL[{-2, -1}, x]*Log[1 + x]^2 + 
    240*Pi^2*Log[x]*Log[1 + x]^2 - 480*Log[x]^3*Log[1 + x]^2 - 
    320*Pi^2*Log[1 + x]^3 + 3840*HPL[{-2}, x]*Log[1 + x]^3 + 
    960*Log[x]^2*Log[1 + x]^3 - 960*Log[x]*Log[1 + x]^4 - 320*Pi^2*Zeta[3] + 
    960*HPL[{-2}, x]*Zeta[3] + 1680*Log[x]^2*Zeta[3] - 
    6720*Log[x]*Log[1 + x]*Zeta[3] + 5760*Log[1 + x]^2*Zeta[3] + 
    8640*Zeta[5])/1440, intLO[2, 6] -> 
  (505*Pi^6 - 120960*HPL[{-6}, x] - 10080*Pi^2*HPL[{-4}, x] - 
    756*Pi^4*HPL[{-2}, x] - 241920*HPL[{-5, -1}, x] - 
    20160*Pi^2*HPL[{-3, -1}, x] - 483840*HPL[{-4, -1, -1}, x] - 
    40320*Pi^2*HPL[{-2, -1, -1}, x] - 967680*HPL[{-3, -1, -1, -1}, x] - 
    1935360*HPL[{-2, -1, -1, -1, -1}, x] + 987*Pi^4*Log[x]^2 + 
    210*Pi^2*Log[x]^4 - 84*Log[x]^6 + 241920*HPL[{-5}, x]*Log[1 + x] + 
    20160*Pi^2*HPL[{-3}, x]*Log[1 + x] + 483840*HPL[{-4, -1}, x]*Log[1 + x] + 
    40320*Pi^2*HPL[{-2, -1}, x]*Log[1 + x] + 967680*HPL[{-3, -1, -1}, x]*
     Log[1 + x] + 1935360*HPL[{-2, -1, -1, -1}, x]*Log[1 + x] - 
    3948*Pi^4*Log[x]*Log[1 + x] - 1680*Pi^2*Log[x]^3*Log[1 + x] + 
    1008*Log[x]^5*Log[1 + x] + 4704*Pi^4*Log[1 + x]^2 - 
    241920*HPL[{-4}, x]*Log[1 + x]^2 - 20160*Pi^2*HPL[{-2}, x]*Log[1 + x]^2 - 
    483840*HPL[{-3, -1}, x]*Log[1 + x]^2 - 967680*HPL[{-2, -1, -1}, x]*
     Log[1 + x]^2 + 5040*Pi^2*Log[x]^2*Log[1 + x]^2 - 
    5040*Log[x]^4*Log[1 + x]^2 + 161280*HPL[{-3}, x]*Log[1 + x]^3 + 
    322560*HPL[{-2, -1}, x]*Log[1 + x]^3 - 6720*Pi^2*Log[x]*Log[1 + x]^3 + 
    13440*Log[x]^3*Log[1 + x]^3 + 6720*Pi^2*Log[1 + x]^4 - 
    80640*HPL[{-2}, x]*Log[1 + x]^4 - 20160*Log[x]^2*Log[1 + x]^4 + 
    16128*Log[x]*Log[1 + x]^5 + 40320*HPL[{-3}, x]*Zeta[3] + 
    80640*HPL[{-2, -1}, x]*Zeta[3] - 11760*Pi^2*Log[x]*Zeta[3] + 
    23520*Log[x]^3*Zeta[3] + 26880*Pi^2*Log[1 + x]*Zeta[3] - 
    80640*HPL[{-2}, x]*Log[1 + x]*Zeta[3] - 141120*Log[x]^2*Log[1 + x]*
     Zeta[3] + 282240*Log[x]*Log[1 + x]^2*Zeta[3] - 
    161280*Log[1 + x]^3*Zeta[3] - 161280*Zeta[3]^2 + 374976*Log[x]*Zeta[5] - 
    725760*Log[1 + x]*Zeta[5])/60480, intLO[3, 2] -> Log[x]^2/2, 
 intLO[3, 3] -> (24*HPL[{-3}, x] - Pi^2*Log[x] - 12*HPL[{-2}, x]*Log[x] + 
    Log[x]^3 - 18*Zeta[3])/6, intLO[3, 4] -> 
  (-Pi^4 + 24*Pi^2*HPL[{-2}, x] - 144*HPL[{-2}, x]^2 + 
    144*HPL[{-3}, x]*Log[x] + 288*HPL[{-2, -1}, x]*Log[x] - 3*Pi^2*Log[x]^2 - 
    72*HPL[{-2}, x]*Log[x]^2 + 3*Log[x]^4 - 144*Log[x]*Zeta[3])/72, 
 intLO[3, 5] -> (1440*HPL[{-5}, x] - 1440*HPL[{-3}, x]*HPL[{-2}, x] + 
    8640*HPL[{-4, -1}, x] + 2880*HPL[{-3, -2}, x] - 
    240*Pi^2*HPL[{-2, -1}, x] + 2880*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
    11520*HPL[{-3, -1, -1}, x] - 5760*HPL[{-2, -2, -1}, x] - 14*Pi^4*Log[x] - 
    720*HPL[{-4}, x]*Log[x] + 60*Pi^2*HPL[{-2}, x]*Log[x] - 
    1440*HPL[{-3, -1}, x]*Log[x] - 2880*HPL[{-2, -1, -1}, x]*Log[x] + 
    360*HPL[{-3}, x]*Log[x]^2 + 720*HPL[{-2, -1}, x]*Log[x]^2 - 
    5*Pi^2*Log[x]^3 - 120*HPL[{-2}, x]*Log[x]^3 + 3*Log[x]^5 + 
    30*Pi^2*Zeta[3] + 1440*HPL[{-2}, x]*Zeta[3] - 420*Log[x]^2*Zeta[3] - 
    2520*Zeta[5])/360, intLO[3, 6] -> 
  (-46*Pi^6 + 2880*Pi^2*HPL[{-4}, x] + 17280*HPL[{-3}, x]^2 + 
    672*Pi^4*HPL[{-2}, x] - 34560*HPL[{-4}, x]*HPL[{-2}, x] - 
    1440*Pi^2*HPL[{-2}, x]^2 + 5760*Pi^2*HPL[{-3, -1}, x] - 
    69120*HPL[{-2}, x]*HPL[{-3, -1}, x] + 69120*HPL[{-3}, x]*
     HPL[{-2, -1}, x] + 69120*HPL[{-2, -1}, x]^2 + 
    11520*Pi^2*HPL[{-2, -1, -1}, x] - 138240*HPL[{-2}, x]*
     HPL[{-2, -1, -1}, x] + 17280*HPL[{-5}, x]*Log[x] - 
    1440*Pi^2*HPL[{-3}, x]*Log[x] + 34560*HPL[{-4, -1}, x]*Log[x] - 
    2880*Pi^2*HPL[{-2, -1}, x]*Log[x] + 69120*HPL[{-3, -1, -1}, x]*Log[x] + 
    138240*HPL[{-2, -1, -1, -1}, x]*Log[x] - 141*Pi^4*Log[x]^2 - 
    8640*HPL[{-4}, x]*Log[x]^2 + 720*Pi^2*HPL[{-2}, x]*Log[x]^2 - 
    17280*HPL[{-3, -1}, x]*Log[x]^2 - 34560*HPL[{-2, -1, -1}, x]*Log[x]^2 + 
    2880*HPL[{-3}, x]*Log[x]^3 + 5760*HPL[{-2, -1}, x]*Log[x]^3 - 
    30*Pi^2*Log[x]^4 - 720*HPL[{-2}, x]*Log[x]^4 + 12*Log[x]^6 - 
    46080*HPL[{-3}, x]*Zeta[3] - 69120*HPL[{-2, -1}, x]*Zeta[3] + 
    1920*Pi^2*Log[x]*Zeta[3] + 40320*HPL[{-2}, x]*Log[x]*Zeta[3] - 
    3360*Log[x]^3*Zeta[3] + 25920*Zeta[3]^2 - 51840*Log[x]*Zeta[5])/8640, 
 intA[1, 0] -> 1, intA[1, 1] -> 0, intA[1, 2] -> Pi^2/6, 
 intA[1, 3] -> (-2*Zeta[3])/3, intA[1, 4] -> (7*Pi^4)/360, 
 intA[1, 5] -> (-5*Pi^2*Zeta[3] - 18*Zeta[5])/45, 
 intA[1, 6] -> (31*Pi^6 + 3360*Zeta[3]^2)/15120, 
 intA[1, 7] -> (-49*Pi^4*Zeta[3] - 252*Pi^2*Zeta[5] - 1080*Zeta[7])/3780, 
 intA[2, 0] -> 0, intA[2, 1] -> -Log[x], 
 intA[2, 2] -> (Pi^2 - 12*HPL[{-2}, x])/6 - Log[x]^2/2 + 2*Log[x]*Log[1 + x], 
 intA[2, 3] -> -Log[x]^3/6 + ((-Pi^2 + 12*HPL[{-2}, x])*Log[1 + x])/3 + 
   Log[x]^2*Log[1 + x] - 2*Log[x]*Log[1 + x]^2 - 
   2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]), 
 intA[2, 4] -> (19*Pi^4 - 720*HPL[{-4}, x] - 120*Pi^2*HPL[{-2}, x] - 
     1440*HPL[{-3, -1}, x] - 2880*HPL[{-2, -1, -1}, x])/360 - Log[x]^4/24 + 
   (Log[x]^3*Log[1 + x])/3 + ((Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^2)/3 - 
   Log[x]^2*Log[1 + x]^2 + 4*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 
     Zeta[3]) + Log[x]*((4*Log[1 + x]^3)/3 + (8*Zeta[3])/3), 
 intA[2, 5] -> -Log[x]^5/120 + 
   ((-19*Pi^4 + 720*HPL[{-4}, x] + 120*Pi^2*HPL[{-2}, x] + 
      1440*HPL[{-3, -1}, x] + 2880*HPL[{-2, -1, -1}, x])*Log[1 + x])/180 + 
   (Log[x]^4*Log[1 + x])/12 - (Log[x]^3*Log[1 + x]^2)/3 - 
   (2*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^3)/9 - 
   4*Log[1 + x]^2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]) + 
   Log[x]^2*((2*Log[1 + x]^3)/3 + (4*Zeta[3])/3) + 
   Log[x]*(Pi^4/30 - (2*Log[1 + x]^4)/3 - (16*Log[1 + x]*Zeta[3])/3) + 
   (-18*HPL[{-5}, x] - 3*Pi^2*HPL[{-3}, x] - 36*HPL[{-4, -1}, x] - 
     6*Pi^2*HPL[{-2, -1}, x] - 72*HPL[{-3, -1, -1}, x] - 
     144*HPL[{-2, -1, -1, -1}, x] - Pi^2*Zeta[3] + 12*HPL[{-2}, x]*Zeta[3] + 
     54*Zeta[5])/9, intA[2, 6] -> -Log[x]^6/720 + (Log[x]^5*Log[1 + x])/60 + 
   ((19*Pi^4 - 720*HPL[{-4}, x] - 120*Pi^2*HPL[{-2}, x] - 
      1440*HPL[{-3, -1}, x] - 2880*HPL[{-2, -1, -1}, x])*Log[1 + x]^2)/180 - 
   (Log[x]^4*Log[1 + x]^2)/12 + ((Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^4)/9 + 
   (8*Log[1 + x]^3*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]))/3 + 
   Log[x]^3*((2*Log[1 + x]^3)/9 + (4*Zeta[3])/9) + 
   Log[x]^2*(Pi^4/60 - Log[1 + x]^4/3 - (8*Log[1 + x]*Zeta[3])/3) + 
   (191*Pi^6 - 30240*HPL[{-6}, x] - 5040*Pi^2*HPL[{-4}, x] - 
     588*Pi^4*HPL[{-2}, x] - 60480*HPL[{-5, -1}, x] - 
     10080*Pi^2*HPL[{-3, -1}, x] - 120960*HPL[{-4, -1, -1}, x] - 
     20160*Pi^2*HPL[{-2, -1, -1}, x] - 241920*HPL[{-3, -1, -1, -1}, x] - 
     483840*HPL[{-2, -1, -1, -1, -1}, x] + 20160*HPL[{-3}, x]*Zeta[3] + 
     40320*HPL[{-2, -1}, x]*Zeta[3] - 50400*Zeta[3]^2)/15120 + 
   (2*Log[1 + x]*(18*HPL[{-5}, x] + 3*Pi^2*HPL[{-3}, x] + 
      36*HPL[{-4, -1}, x] + 6*Pi^2*HPL[{-2, -1}, x] + 
      72*HPL[{-3, -1, -1}, x] + 144*HPL[{-2, -1, -1, -1}, x] + Pi^2*Zeta[3] - 
      12*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/9 + 
   Log[x]*(-(Pi^4*Log[1 + x])/15 + (4*Log[1 + x]^5)/15 + 
     (16*Log[1 + x]^2*Zeta[3])/3 + (32*Zeta[5])/5), 
 intA[2, 7] -> -Log[x]^7/5040 + (Log[x]^6*Log[1 + x])/360 - 
   (Log[x]^5*Log[1 + x]^2)/60 - (Pi^2*(19*Pi^2 - 120*HPL[{-2}, x])*
     Log[1 + x]^3)/270 - (2*Pi^2*Log[1 + x]^5)/45 + 
   Log[x]^4*(Log[1 + x]^3/18 + Zeta[3]/9) + (4*Log[1 + x]^4*Zeta[3])/3 + 
   Log[x]^3*(Pi^4/180 - Log[1 + x]^4/9 - (8*Log[1 + x]*Zeta[3])/9) + 
   (Log[1 + x]*(-191*Pi^6 + 5040*Pi^2*HPL[{-4}, x] + 588*Pi^4*HPL[{-2}, x] + 
      10080*Pi^2*HPL[{-3, -1}, x] + 20160*Pi^2*HPL[{-2, -1, -1}, x] - 
      20160*HPL[{-3}, x]*Zeta[3] - 40320*HPL[{-2, -1}, x]*Zeta[3] + 
      50400*Zeta[3]^2))/7560 - 
   (2*Log[1 + x]^2*(3*Pi^2*HPL[{-3}, x] + 6*Pi^2*HPL[{-2, -1}, x] + 
      Pi^2*Zeta[3] - 12*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/9 + 
   Log[x]^2*(-(Pi^4*Log[1 + x])/30 + (2*Log[1 + x]^5)/15 + 
     (8*Log[1 + x]^2*Zeta[3])/3 + (16*Zeta[5])/5) + 
   Log[x]*((Pi^4*Log[1 + x]^2)/15 - (4*Log[1 + x]^6)/45 - 
     (32*Log[1 + x]^3*Zeta[3])/9 + (2*(Pi^6 - 336*Zeta[3]^2))/189 - 
     (64*Log[1 + x]*Zeta[5])/5) + 
   (-1080*HPL[{-7}, x] - 180*Pi^2*HPL[{-5}, x] - 21*Pi^4*HPL[{-3}, x] + 
     2160*HPL[{-6, -1}, x] + 2160*HPL[{-5, -2}, x] + 2160*HPL[{-4, -3}, x] - 
     360*Pi^2*HPL[{-4, -1}, x] + 2160*HPL[{-3, -4}, x] + 
     2160*HPL[{-2, -5}, x] - 42*Pi^4*HPL[{-2, -1}, x] + 
     2160*HPL[{-1, -6}, x] - 4320*HPL[{-5, -1, -1}, x] - 
     4320*HPL[{-4, -2, -1}, x] - 4320*HPL[{-4, -1, -2}, x] - 
     4320*HPL[{-3, -3, -1}, x] - 4320*HPL[{-3, -2, -2}, x] - 
     4320*HPL[{-3, -1, -3}, x] - 720*Pi^2*HPL[{-3, -1, -1}, x] - 
     4320*HPL[{-2, -4, -1}, x] - 4320*HPL[{-2, -3, -2}, x] - 
     4320*HPL[{-2, -2, -3}, x] - 4320*HPL[{-2, -1, -4}, x] - 
     4320*HPL[{-1, -5, -1}, x] - 4320*HPL[{-1, -4, -2}, x] - 
     4320*HPL[{-1, -3, -3}, x] - 4320*HPL[{-1, -2, -4}, x] - 
     4320*HPL[{-1, -1, -5}, x] + 8640*HPL[{-4, -1, -1, -1}, x] + 
     8640*HPL[{-3, -2, -1, -1}, x] + 8640*HPL[{-3, -1, -2, -1}, x] + 
     8640*HPL[{-3, -1, -1, -2}, x] + 8640*HPL[{-2, -3, -1, -1}, x] + 
     8640*HPL[{-2, -2, -2, -1}, x] + 8640*HPL[{-2, -2, -1, -2}, x] + 
     8640*HPL[{-2, -1, -3, -1}, x] + 8640*HPL[{-2, -1, -2, -2}, x] + 
     8640*HPL[{-2, -1, -1, -3}, x] - 1440*Pi^2*HPL[{-2, -1, -1, -1}, x] + 
     8640*HPL[{-1, -4, -1, -1}, x] + 8640*HPL[{-1, -3, -2, -1}, x] + 
     8640*HPL[{-1, -3, -1, -2}, x] + 8640*HPL[{-1, -2, -3, -1}, x] + 
     8640*HPL[{-1, -2, -2, -2}, x] + 8640*HPL[{-1, -2, -1, -3}, x] + 
     8640*HPL[{-1, -1, -4, -1}, x] + 8640*HPL[{-1, -1, -3, -2}, x] + 
     8640*HPL[{-1, -1, -2, -3}, x] + 8640*HPL[{-1, -1, -1, -4}, x] - 
     17280*HPL[{-3, -1, -1, -1, -1}, x] - 
     17280*HPL[{-2, -2, -1, -1, -1}, x] - 
     17280*HPL[{-2, -1, -2, -1, -1}, x] - 
     17280*HPL[{-2, -1, -1, -2, -1}, x] - 
     17280*HPL[{-2, -1, -1, -1, -2}, x] - 
     17280*HPL[{-1, -3, -1, -1, -1}, x] - 
     17280*HPL[{-1, -2, -2, -1, -1}, x] - 
     17280*HPL[{-1, -2, -1, -2, -1}, x] - 
     17280*HPL[{-1, -2, -1, -1, -2}, x] - 
     17280*HPL[{-1, -1, -3, -1, -1}, x] - 
     17280*HPL[{-1, -1, -2, -2, -1}, x] - 
     17280*HPL[{-1, -1, -2, -1, -2}, x] - 
     17280*HPL[{-1, -1, -1, -3, -1}, x] - 
     17280*HPL[{-1, -1, -1, -2, -2}, x] - 
     17280*HPL[{-1, -1, -1, -1, -3}, x] + 
     34560*HPL[{-2, -1, -1, -1, -1, -1}, x] + 
     34560*HPL[{-1, -2, -1, -1, -1, -1}, x] + 
     34560*HPL[{-1, -1, -2, -1, -1, -1}, x] + 
     34560*HPL[{-1, -1, -1, -2, -1, -1}, x] + 
     34560*HPL[{-1, -1, -1, -1, -2, -1}, x] + 
     34560*HPL[{-1, -1, -1, -1, -1, -2}, x] - 55*Pi^4*Zeta[3] + 
     720*HPL[{-4}, x]*Zeta[3] + 120*Pi^2*HPL[{-2}, x]*Zeta[3] + 
     1440*HPL[{-3, -1}, x]*Zeta[3] + 2880*HPL[{-2, -1, -1}, x]*Zeta[3] - 
     36*Pi^2*Zeta[5] + 432*HPL[{-2}, x]*Zeta[5] + 9720*Zeta[7])/540, 
 intA[3, 0] -> 0, intA[3, 1] -> 0, intA[3, 2] -> Log[x]^2, 
 intA[3, 3] -> ((-Pi^2 - 36*HPL[{-2}, x] + 24*HPL[{2}, x])*Log[x])/3 + 
   2*Log[1 - x]*Log[x]^2 + Log[x]^3 + 
   6*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3]), 
 intA[3, 4] -> (-13*Pi^4 - 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
     6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] + 
     4320*HPL[{-2}, x]*HPL[{2}, x] - 2520*HPL[{2}, x]^2 + 6480*HPL[{4}, x] + 
     8640*HPL[{-3, 1}, x] + 4320*HPL[{2, -2}, x] + 2160*HPL[{2, 2}, x] + 
     8640*HPL[{3, -1}, x])/180 + ((-Pi^2 - 72*HPL[{-2}, x] + 48*HPL[{2}, x])*
     Log[x]^2)/3 + 2*Log[1 - x]^2*Log[x]^2 + (7*Log[x]^4)/12 + 
   Log[1 - x]*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/3 + 
     2*Log[x]^3 + 12*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) + 
   4*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 18*HPL[{-2, -1}, x] - 
     12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 8*HPL[{2, 1}, x] - 4*Zeta[3]), 
 intA[3, 5] -> ((-Pi^4 - 48*HPL[{-4}, x] + 24*Pi^2*HPL[{-2}, x] - 
      16*Pi^2*HPL[{2}, x] - 160*HPL[{2}, x]^2 + 32*HPL[{4}, x] - 
      1440*HPL[{-3, -1}, x] + 960*HPL[{-3, 1}, x] + 320*HPL[{2, 2}, x] + 
      960*HPL[{3, -1}, x] - 1728*HPL[{-2, -1, -1}, x] + 
      1152*HPL[{-2, -1, 1}, x] + 1152*HPL[{-2, 1, -1}, x] - 
      768*HPL[{-2, 1, 1}, x] + 1152*HPL[{2, -1, -1}, x] - 
      768*HPL[{2, -1, 1}, x] - 768*HPL[{2, 1, -1}, x] + 
      512*HPL[{2, 1, 1}, x])*Log[x])/4 + (4*Log[1 - x]^3*Log[x]^2)/3 - 
   (2*(Pi^2 + 90*HPL[{-2}, x] - 60*HPL[{2}, x])*Log[x]^3)/9 + Log[x]^5/4 + 
   Log[1 - x]*((-13*Pi^4 - 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
       6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] + 4320*HPL[{-2}, x]*
        HPL[{2}, x] - 2520*HPL[{2}, x]^2 + 6480*HPL[{4}, x] + 
       8640*HPL[{-3, 1}, x] + 4320*HPL[{2, -2}, x] + 2160*HPL[{2, 2}, x] + 
       8640*HPL[{3, -1}, x])/90 - 
     (2*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/3 + 
     (7*Log[x]^4)/6 + 8*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
       18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
       8*HPL[{2, 1}, x] - 4*Zeta[3])) + 
   Log[1 - x]^2*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/3 + 
     2*Log[x]^3 + 12*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) + 
   (8*Log[x]^2*(18*HPL[{-3}, x] - 12*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
      36*HPL[{-2, 1}, x] - 36*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] - 
      7*Zeta[3]))/3 + (-144*HPL[{-5}, x] - 18*Pi^2*HPL[{-3}, x] - 
     864*HPL[{-3}, x]*HPL[{-2}, x] - 360*HPL[{-3}, x]*HPL[{2}, x] + 
     14*Pi^2*HPL[{3}, x] + 288*HPL[{-2}, x]*HPL[{3}, x] + 
     60*HPL[{2}, x]*HPL[{3}, x] + 180*HPL[{5}, x] + 5832*HPL[{-4, -1}, x] - 
     216*HPL[{-4, 1}, x] + 1944*HPL[{-3, -2}, x] - 36*Pi^2*HPL[{-2, -1}, x] + 
     1296*HPL[{-2}, x]*HPL[{-2, -1}, x] - 432*HPL[{2}, x]*HPL[{-2, -1}, x] + 
     24*Pi^2*HPL[{-2, 1}, x] - 216*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
     288*HPL[{2}, x]*HPL[{-2, 1}, x] + 936*HPL[{2, -3}, x] + 
     24*Pi^2*HPL[{2, -1}, x] - 216*HPL[{-2}, x]*HPL[{2, -1}, x] + 
     432*HPL[{2}, x]*HPL[{2, -1}, x] - 16*Pi^2*HPL[{2, 1}, x] - 
     144*HPL[{-2}, x]*HPL[{2, 1}, x] - 120*HPL[{2}, x]*HPL[{2, 1}, x] - 
     252*HPL[{2, 3}, x] + 864*HPL[{3, -2}, x] - 324*HPL[{3, 2}, x] - 
     216*HPL[{4, -1}, x] - 5184*HPL[{-3, -1, -1}, x] + 
     288*HPL[{-3, 1, 1}, x] - 2592*HPL[{-2, -2, -1}, x] - 
     648*HPL[{-2, 1, -2}, x] - 648*HPL[{2, -1, -2}, x] - 
     144*HPL[{2, -1, 2}, x] + 720*HPL[{2, 1, -2}, x] - 72*HPL[{2, 1, 2}, x] - 
     144*HPL[{2, 2, -1}, x] + 72*HPL[{2, 2, 1}, x] - 288*HPL[{3, 1, -1}, x] + 
     5*Pi^2*Zeta[3] + 396*HPL[{-2}, x]*Zeta[3] - 264*HPL[{2}, x]*Zeta[3] - 
     126*Zeta[5])/3, intA[3, 6] -> 
  ((-17*Pi^4 - 1440*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] + 
      6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] - 8640*HPL[{-2}, x]*
       HPL[{2}, x] - 1920*HPL[{2}, x]^2 + 960*HPL[{4}, x] - 
      43200*HPL[{-3, -1}, x] + 28800*HPL[{-3, 1}, x] + 9600*HPL[{2, 2}, x] + 
      28800*HPL[{3, -1}, x] - 51840*HPL[{-2, -1, -1}, x] + 
      34560*HPL[{-2, -1, 1}, x] + 34560*HPL[{-2, 1, -1}, x] - 
      23040*HPL[{-2, 1, 1}, x] + 34560*HPL[{2, -1, -1}, x] - 
      23040*HPL[{2, -1, 1}, x] - 23040*HPL[{2, 1, -1}, x] + 
      15360*HPL[{2, 1, 1}, x])*Log[x]^2)/60 + (2*Log[1 - x]^4*Log[x]^2)/3 + 
   ((-Pi^2 - 99*HPL[{-2}, x] + 66*HPL[{2}, x])*Log[x]^4)/9 + 
   (31*Log[x]^6)/360 + Log[1 - x]^2*
    ((-13*Pi^4 - 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
       6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] + 4320*HPL[{-2}, x]*
        HPL[{2}, x] - 2520*HPL[{2}, x]^2 + 6480*HPL[{4}, x] + 
       8640*HPL[{-3, 1}, x] + 4320*HPL[{2, -2}, x] + 2160*HPL[{2, 2}, x] + 
       8640*HPL[{3, -1}, x])/90 - 
     (2*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/3 + 
     (7*Log[x]^4)/6 + 8*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
       18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
       8*HPL[{2, 1}, x] - 4*Zeta[3])) + 
   Log[1 - x]^3*((-4*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/9 + 
     (4*Log[x]^3)/3 + 8*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) + 
   (4*Log[x]^3*(21*HPL[{-3}, x] - 14*HPL[{3}, x] + 90*HPL[{-2, -1}, x] - 
      60*HPL[{-2, 1}, x] - 60*HPL[{2, -1}, x] + 40*HPL[{2, 1}, x] - 
      10*Zeta[3]))/3 + (-62*Pi^6 - 170100*HPL[{-6}, x] - 
     3780*Pi^2*HPL[{-4}, x] - 136080*HPL[{-3}, x]^2 + 
     1827*Pi^4*HPL[{-2}, x] + 544320*HPL[{-4}, x]*HPL[{-2}, x] - 
     5670*Pi^2*HPL[{-2}, x]^2 - 1218*Pi^4*HPL[{2}, x] + 
     22680*HPL[{-4}, x]*HPL[{2}, x] + 3780*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 
     4095*Pi^2*HPL[{2}, x]^2 - 45360*HPL[{-2}, x]*HPL[{2}, x]^2 - 
     86940*HPL[{2}, x]^3 + 362880*HPL[{-3}, x]*HPL[{3}, x] - 
     500850*HPL[{3}, x]^2 + 4410*Pi^2*HPL[{4}, x] - 
     589680*HPL[{-2}, x]*HPL[{4}, x] + 773010*HPL[{2}, x]*HPL[{4}, x] + 
     170100*HPL[{6}, x] - 2449440*HPL[{-5, -1}, x] - 90720*HPL[{-5, 1}, x] - 
     612360*HPL[{-4, -2}, x] + 56700*Pi^2*HPL[{-3, -1}, x] - 
     1632960*HPL[{-2}, x]*HPL[{-3, -1}, x] + 680400*HPL[{2}, x]*
      HPL[{-3, -1}, x] - 30240*Pi^2*HPL[{-3, 1}, x] + 
     544320*HPL[{-2}, x]*HPL[{-3, 1}, x] - 453600*HPL[{2}, x]*
      HPL[{-3, 1}, x] + 1632960*HPL[{-3}, x]*HPL[{-2, -1}, x] - 
     544320*HPL[{3}, x]*HPL[{-2, -1}, x] + 1224720*HPL[{-2, -1}, x]^2 - 
     1088640*HPL[{-3}, x]*HPL[{-2, 1}, x] + 362880*HPL[{3}, x]*
      HPL[{-2, 1}, x] - 816480*HPL[{-2, -1}, x]*HPL[{-2, 1}, x] + 
     476280*HPL[{-2, 1}, x]^2 - 385560*HPL[{2, -4}, x] + 
     3780*Pi^2*HPL[{2, -2}, x] + 272160*HPL[{2}, x]*HPL[{2, -2}, x] + 
     136080*HPL[{-3}, x]*HPL[{2, -1}, x] + 408240*HPL[{3}, x]*
      HPL[{2, -1}, x] - 816480*HPL[{-2, -1}, x]*HPL[{2, -1}, x] + 
     544320*HPL[{-2, 1}, x]*HPL[{2, -1}, x] + 68040*HPL[{2, -1}, x]^2 + 
     226800*HPL[{-3}, x]*HPL[{2, 1}, x] + 393120*HPL[{3}, x]*HPL[{2, 1}, x] + 
     272160*HPL[{-2, -1}, x]*HPL[{2, 1}, x] - 181440*HPL[{-2, 1}, x]*
      HPL[{2, 1}, x] - 90720*HPL[{2, -1}, x]*HPL[{2, 1}, x] + 
     128520*HPL[{2, 1}, x]^2 - 10710*Pi^2*HPL[{2, 2}, x] + 
     90720*HPL[{-2}, x]*HPL[{2, 2}, x] - 37800*HPL[{2}, x]*HPL[{2, 2}, x] - 
     379890*HPL[{2, 4}, x] - 952560*HPL[{3, -3}, x] - 
     30240*Pi^2*HPL[{3, -1}, x] + 544320*HPL[{-2}, x]*HPL[{3, -1}, x] - 
     544320*HPL[{2}, x]*HPL[{3, -1}, x] - 1065960*HPL[{4, -2}, x] + 
     351540*HPL[{4, 2}, x] - 90720*HPL[{5, -1}, x] - 
     1224720*HPL[{-4, -1, -1}, x] + 3674160*HPL[{-4, -1, 1}, x] - 
     136080*HPL[{-4, 1, 1}, x] - 408240*HPL[{-3, -2, -1}, x] + 
     1224720*HPL[{-3, -2, 1}, x] - 408240*HPL[{-3, -1, -2}, x] + 
     816480*HPL[{-3, 1, -2}, x] + 68040*Pi^2*HPL[{-2, -1, -1}, x] - 
     2449440*HPL[{-2}, x]*HPL[{-2, -1, -1}, x] + 816480*HPL[{2}, x]*
      HPL[{-2, -1, -1}, x] - 45360*Pi^2*HPL[{-2, -1, 1}, x] + 
     1632960*HPL[{-2}, x]*HPL[{-2, -1, 1}, x] - 544320*HPL[{2}, x]*
      HPL[{-2, -1, 1}, x] - 45360*Pi^2*HPL[{-2, 1, -1}, x] + 
     816480*HPL[{-2}, x]*HPL[{-2, 1, -1}, x] - 544320*HPL[{2}, x]*
      HPL[{-2, 1, -1}, x] + 30240*Pi^2*HPL[{-2, 1, 1}, x] - 
     1088640*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] + 362880*HPL[{2}, x]*
      HPL[{-2, 1, 1}, x] - 2041200*HPL[{2, -3, -1}, x] - 
     1224720*HPL[{2, -2, -2}, x] - 317520*HPL[{2, -2, 2}, x] - 
     1224720*HPL[{2, -1, -3}, x] - 45360*Pi^2*HPL[{2, -1, -1}, x] + 
     1632960*HPL[{-2}, x]*HPL[{2, -1, -1}, x] - 544320*HPL[{2}, x]*
      HPL[{2, -1, -1}, x] + 30240*Pi^2*HPL[{2, -1, 1}, x] - 
     680400*HPL[{-2}, x]*HPL[{2, -1, 1}, x] + 362880*HPL[{2}, x]*
      HPL[{2, -1, 1}, x] - 45360*HPL[{2, -1, 3}, x] + 
     498960*HPL[{2, 1, -3}, x] + 30240*Pi^2*HPL[{2, 1, -1}, x] - 
     272160*HPL[{-2}, x]*HPL[{2, 1, -1}, x] + 272160*HPL[{2}, x]*
      HPL[{2, 1, -1}, x] - 20160*Pi^2*HPL[{2, 1, 1}, x] + 
     90720*HPL[{-2}, x]*HPL[{2, 1, 1}, x] - 309960*HPL[{2}, x]*
      HPL[{2, 1, 1}, x] - 635040*HPL[{2, 1, 3}, x] - 
     45360*HPL[{2, 2, -2}, x] + 90720*HPL[{2, 3, -1}, x] + 
     45360*HPL[{2, 3, 1}, x] - 3265920*HPL[{3, -2, -1}, x] - 
     1632960*HPL[{3, -1, -2}, x] - 816480*HPL[{3, 1, -2}, x] + 
     226800*HPL[{3, 1, 2}, x] + 136080*HPL[{3, 2, -1}, x] - 
     3674160*HPL[{4, -1, -1}, x] + 136080*HPL[{4, 1, -1}, x] - 
     3265920*HPL[{-3, -1, -1, 1}, x] + 181440*HPL[{-3, 1, 1, 1}, x] - 
     1632960*HPL[{-2, -2, -1, 1}, x] + 816480*HPL[{-2, 1, -2, -1}, x] - 
     408240*HPL[{-2, 1, -2, 1}, x] + 816480*HPL[{-2, 1, -1, -2}, x] - 
     1632960*HPL[{2, -2, -1, -1}, x] - 816480*HPL[{2, -1, -2, -1}, x] - 
     408240*HPL[{2, -1, -2, 1}, x] - 408240*HPL[{2, -1, 1, -2}, x] - 
     90720*HPL[{2, -1, 2, 1}, x] - 816480*HPL[{2, 1, -2, -1}, x] + 
     544320*HPL[{2, 1, -2, 1}, x] - 816480*HPL[{2, 1, -1, -2}, x] + 
     90720*HPL[{2, 1, -1, 2}, x] + 635040*HPL[{2, 1, 1, -2}, x] + 
     68040*HPL[{2, 1, 1, 2}, x] + 453600*HPL[{2, 1, 2, -1}, x] + 
     90720*HPL[{2, 2, 1, -1}, x] + 45360*HPL[{2, 2, 1, 1}, x] - 
     3265920*HPL[{3, -1, -1, -1}, x] + 181440*HPL[{3, 1, 1, -1}, x] - 
     230580*HPL[{-3}, x]*Zeta[3] + 151200*HPL[{3}, x]*Zeta[3] - 
     748440*HPL[{-2, -1}, x]*Zeta[3] + 498960*HPL[{-2, 1}, x]*Zeta[3] + 
     498960*HPL[{2, -1}, x]*Zeta[3] - 332640*HPL[{2, 1}, x]*Zeta[3] + 
     47250*Zeta[3]^2)/945 + 
   (2*Log[x]*(270*HPL[{-5}, x] - 27*Pi^2*HPL[{-3}, x] - 
      3888*HPL[{-3}, x]*HPL[{-2}, x] - 2592*HPL[{-3}, x]*HPL[{2}, x] + 
      18*Pi^2*HPL[{3}, x] + 2592*HPL[{-2}, x]*HPL[{3}, x] + 
      24*HPL[{2}, x]*HPL[{3}, x] - 180*HPL[{5}, x] + 23652*HPL[{-4, -1}, x] - 
      216*HPL[{-4, 1}, x] + 7776*HPL[{-3, -2}, x] - 
      162*Pi^2*HPL[{-2, -1}, x] + 108*Pi^2*HPL[{-2, 1}, x] + 
      5184*HPL[{2, -3}, x] + 108*Pi^2*HPL[{2, -1}, x] + 
      2160*HPL[{2}, x]*HPL[{2, -1}, x] - 72*Pi^2*HPL[{2, 1}, x] - 
      480*HPL[{2}, x]*HPL[{2, 1}, x] - 1752*HPL[{2, 3}, x] + 
      5184*HPL[{3, -2}, x] - 1800*HPL[{3, 2}, x] - 216*HPL[{4, -1}, x] + 
      9720*HPL[{-3, -1, -1}, x] - 6480*HPL[{-3, -1, 1}, x] - 
      6480*HPL[{-3, 1, -1}, x] + 4320*HPL[{-3, 1, 1}, x] - 
      2160*HPL[{2, -2, 1}, x] - 2160*HPL[{2, -1, 2}, x] + 
      480*HPL[{2, 1, 2}, x] - 4320*HPL[{2, 2, -1}, x] + 
      1440*HPL[{2, 2, 1}, x] - 6480*HPL[{3, -1, -1}, x] - 
      4320*HPL[{3, 1, -1}, x] + 11664*HPL[{-2, -1, -1, -1}, x] - 
      7776*HPL[{-2, -1, -1, 1}, x] - 7776*HPL[{-2, -1, 1, -1}, x] + 
      5184*HPL[{-2, -1, 1, 1}, x] - 7776*HPL[{-2, 1, -1, -1}, x] + 
      5184*HPL[{-2, 1, -1, 1}, x] + 5184*HPL[{-2, 1, 1, -1}, x] - 
      3456*HPL[{-2, 1, 1, 1}, x] - 7776*HPL[{2, -1, -1, -1}, x] + 
      5184*HPL[{2, -1, -1, 1}, x] + 5184*HPL[{2, -1, 1, -1}, x] - 
      3456*HPL[{2, -1, 1, 1}, x] + 5184*HPL[{2, 1, -1, -1}, x] - 
      3456*HPL[{2, 1, -1, 1}, x] - 3456*HPL[{2, 1, 1, -1}, x] + 
      2304*HPL[{2, 1, 1, 1}, x] + 16*Pi^2*Zeta[3] + 
      1440*HPL[{-2}, x]*Zeta[3] - 960*HPL[{2}, x]*Zeta[3] - 432*Zeta[5]))/9 + 
   Log[1 - x]*(((-Pi^4 - 48*HPL[{-4}, x] + 24*Pi^2*HPL[{-2}, x] - 
        16*Pi^2*HPL[{2}, x] - 160*HPL[{2}, x]^2 + 32*HPL[{4}, x] - 
        1440*HPL[{-3, -1}, x] + 960*HPL[{-3, 1}, x] + 320*HPL[{2, 2}, x] + 
        960*HPL[{3, -1}, x] - 1728*HPL[{-2, -1, -1}, x] + 
        1152*HPL[{-2, -1, 1}, x] + 1152*HPL[{-2, 1, -1}, x] - 
        768*HPL[{-2, 1, 1}, x] + 1152*HPL[{2, -1, -1}, x] - 
        768*HPL[{2, -1, 1}, x] - 768*HPL[{2, 1, -1}, x] + 
        512*HPL[{2, 1, 1}, x])*Log[x])/2 - 
     (4*(Pi^2 + 90*HPL[{-2}, x] - 60*HPL[{2}, x])*Log[x]^3)/9 + Log[x]^5/2 + 
     (16*Log[x]^2*(18*HPL[{-3}, x] - 12*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
        36*HPL[{-2, 1}, x] - 36*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] - 
        7*Zeta[3]))/3 - (2*(144*HPL[{-5}, x] + 18*Pi^2*HPL[{-3}, x] + 
        864*HPL[{-3}, x]*HPL[{-2}, x] + 360*HPL[{-3}, x]*HPL[{2}, x] - 
        14*Pi^2*HPL[{3}, x] - 288*HPL[{-2}, x]*HPL[{3}, x] - 
        60*HPL[{2}, x]*HPL[{3}, x] - 180*HPL[{5}, x] - 
        5832*HPL[{-4, -1}, x] + 216*HPL[{-4, 1}, x] - 1944*HPL[{-3, -2}, x] + 
        36*Pi^2*HPL[{-2, -1}, x] - 1296*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
        432*HPL[{2}, x]*HPL[{-2, -1}, x] - 24*Pi^2*HPL[{-2, 1}, x] + 
        216*HPL[{-2}, x]*HPL[{-2, 1}, x] - 288*HPL[{2}, x]*HPL[{-2, 1}, x] - 
        936*HPL[{2, -3}, x] - 24*Pi^2*HPL[{2, -1}, x] + 
        216*HPL[{-2}, x]*HPL[{2, -1}, x] - 432*HPL[{2}, x]*HPL[{2, -1}, x] + 
        16*Pi^2*HPL[{2, 1}, x] + 144*HPL[{-2}, x]*HPL[{2, 1}, x] + 
        120*HPL[{2}, x]*HPL[{2, 1}, x] + 252*HPL[{2, 3}, x] - 
        864*HPL[{3, -2}, x] + 324*HPL[{3, 2}, x] + 216*HPL[{4, -1}, x] + 
        5184*HPL[{-3, -1, -1}, x] - 288*HPL[{-3, 1, 1}, x] + 
        2592*HPL[{-2, -2, -1}, x] + 648*HPL[{-2, 1, -2}, x] + 
        648*HPL[{2, -1, -2}, x] + 144*HPL[{2, -1, 2}, x] - 
        720*HPL[{2, 1, -2}, x] + 72*HPL[{2, 1, 2}, x] + 
        144*HPL[{2, 2, -1}, x] - 72*HPL[{2, 2, 1}, x] + 
        288*HPL[{3, 1, -1}, x] - 5*Pi^2*Zeta[3] - 396*HPL[{-2}, x]*Zeta[3] + 
        264*HPL[{2}, x]*Zeta[3] + 126*Zeta[5]))/3), 
 intA[3, 7] -> (4*Log[1 - x]^5*Log[x]^2)/15 + 
   ((-3*Pi^4 - 300*HPL[{-4}, x] + 60*Pi^2*HPL[{-2}, x] + 
      1620*HPL[{-2}, x]^2 - 40*Pi^2*HPL[{2}, x] - 2160*HPL[{-2}, x]*
       HPL[{2}, x] - 280*HPL[{2}, x]^2 + 200*HPL[{4}, x] - 
      9000*HPL[{-3, -1}, x] + 6000*HPL[{-3, 1}, x] + 2000*HPL[{2, 2}, x] + 
      6000*HPL[{3, -1}, x] - 10800*HPL[{-2, -1, -1}, x] + 
      7200*HPL[{-2, -1, 1}, x] + 7200*HPL[{-2, 1, -1}, x] - 
      4800*HPL[{-2, 1, 1}, x] + 7200*HPL[{2, -1, -1}, x] - 
      4800*HPL[{2, -1, 1}, x] - 4800*HPL[{2, 1, -1}, x] + 
      3200*HPL[{2, 1, 1}, x])*Log[x]^3)/15 + 
   ((-2*Pi^2 - 207*HPL[{-2}, x] + 138*HPL[{2}, x])*Log[x]^5)/45 + 
   Log[x]^7/40 + Log[1 - x]^3*
    (-(Pi^2*(13*Pi^2 - 360*HPL[{-2}, x] + 240*HPL[{2}, x]))/135 - 
     (4*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/9 + 
     (7*Log[x]^4)/9 + (16*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
        18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
        8*HPL[{2, 1}, x] - 4*Zeta[3]))/3) + 
   (Log[x]^4*(117*HPL[{-3}, x] - 78*HPL[{3}, x] + 594*HPL[{-2, -1}, x] - 
      396*HPL[{-2, 1}, x] - 396*HPL[{2, -1}, x] + 264*HPL[{2, 1}, x] - 
      62*Zeta[3]))/9 + Log[1 - x]^4*
    ((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/9 + 
     (2*Log[x]^3)/3 - 4*Zeta[3]) + 
   (Log[x]*(-169*Pi^6 - 12960*HPL[{-6}, x] + 6480*Pi^2*HPL[{-4}, x] + 
      5292*Pi^4*HPL[{-2}, x] - 38880*Pi^2*HPL[{-2}, x]^2 - 
      466560*HPL[{-2}, x]^3 - 3528*Pi^4*HPL[{2}, x] + 
      51840*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 933120*HPL[{-2}, x]^2*
       HPL[{2}, x] + 4320*Pi^2*HPL[{2}, x]^2 - 622080*HPL[{-2}, x]*
       HPL[{2}, x]^2 - 456960*HPL[{2}, x]^3 - 43200*HPL[{3}, x]^2 - 
      4320*Pi^2*HPL[{4}, x] + 43200*HPL[{2}, x]*HPL[{4}, x] + 
      8640*HPL[{6}, x] - 388800*HPL[{-5, -1}, x] + 259200*HPL[{-5, 1}, x] + 
      194400*Pi^2*HPL[{-3, -1}, x] - 129600*Pi^2*HPL[{-3, 1}, x] + 
      5598720*HPL[{-3}, x]*HPL[{-2, -1}, x] - 3732480*HPL[{3}, x]*
       HPL[{-2, -1}, x] - 3732480*HPL[{-3}, x]*HPL[{-2, 1}, x] + 
      2488320*HPL[{3}, x]*HPL[{-2, 1}, x] + 2488320*HPL[{2}, x]*
       HPL[{2, -2}, x] + 3732480*HPL[{-3}, x]*HPL[{2, -1}, x] + 
      2557440*HPL[{3}, x]*HPL[{2, -1}, x] - 2488320*HPL[{-3}, x]*
       HPL[{2, 1}, x] + 1843200*HPL[{3}, x]*HPL[{2, 1}, x] + 
      2073600*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 691200*HPL[{2, 1}, x]^2 - 
      43200*Pi^2*HPL[{2, 2}, x] + 23040*HPL[{2}, x]*HPL[{2, 2}, x] - 
      43200*HPL[{2, 4}, x] - 129600*Pi^2*HPL[{3, -1}, x] - 
      138240*HPL[{2}, x]*HPL[{3, -1}, x] + 86400*HPL[{4, 2}, x] + 
      259200*HPL[{5, -1}, x] - 34058880*HPL[{-4, -1, -1}, x] + 
      22705920*HPL[{-4, -1, 1}, x] + 311040*HPL[{-4, 1, -1}, x] - 
      207360*HPL[{-4, 1, 1}, x] - 11197440*HPL[{-3, -2, -1}, x] + 
      7464960*HPL[{-3, -2, 1}, x] + 233280*Pi^2*HPL[{-2, -1, -1}, x] - 
      155520*Pi^2*HPL[{-2, -1, 1}, x] - 155520*Pi^2*HPL[{-2, 1, -1}, x] + 
      103680*Pi^2*HPL[{-2, 1, 1}, x] - 14929920*HPL[{2, -3, -1}, x] - 
      69120*HPL[{2, -3, 1}, x] - 7464960*HPL[{2, -2, -2}, x] - 
      2557440*HPL[{2, -2, 2}, x] - 7464960*HPL[{2, -1, -3}, x] - 
      155520*Pi^2*HPL[{2, -1, -1}, x] - 3110400*HPL[{2}, x]*
       HPL[{2, -1, -1}, x] + 103680*Pi^2*HPL[{2, -1, 1}, x] - 
      69120*HPL[{2, -1, 3}, x] + 4976640*HPL[{2, 1, -3}, x] + 
      103680*Pi^2*HPL[{2, 1, -1}, x] - 2073600*HPL[{2}, x]*
       HPL[{2, 1, -1}, x] - 69120*Pi^2*HPL[{2, 1, 1}, x] + 
      691200*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 3502080*HPL[{2, 1, 3}, x] + 
      69120*HPL[{2, 3, -1}, x] + 46080*HPL[{2, 3, 1}, x] - 
      22394880*HPL[{3, -2, -1}, x] - 14929920*HPL[{3, -1, -2}, x] + 
      46080*HPL[{3, 1, 2}, x] + 207360*HPL[{3, 2, -1}, x] - 
      22083840*HPL[{4, -1, -1}, x] + 207360*HPL[{4, 1, -1}, x] - 
      13996800*HPL[{-3, -1, -1, -1}, x] + 9331200*HPL[{-3, -1, -1, 1}, x] + 
      9331200*HPL[{-3, -1, 1, -1}, x] - 6220800*HPL[{-3, -1, 1, 1}, x] + 
      9331200*HPL[{-3, 1, -1, -1}, x] - 6220800*HPL[{-3, 1, -1, 1}, x] - 
      6220800*HPL[{-3, 1, 1, -1}, x] + 4147200*HPL[{-3, 1, 1, 1}, x] + 
      3110400*HPL[{2, -2, -1, 1}, x] + 3110400*HPL[{2, -2, 1, -1}, x] - 
      2073600*HPL[{2, -2, 1, 1}, x] + 3110400*HPL[{2, -1, -2, 1}, x] + 
      3110400*HPL[{2, -1, -1, 2}, x] + 3110400*HPL[{2, -1, 2, -1}, x] - 
      2073600*HPL[{2, -1, 2, 1}, x] + 2073600*HPL[{2, 1, -2, 1}, x] + 
      2073600*HPL[{2, 1, -1, 2}, x] - 691200*HPL[{2, 1, 1, 2}, x] + 
      6220800*HPL[{2, 2, -1, -1}, x] - 2073600*HPL[{2, 2, -1, 1}, x] + 
      1382400*HPL[{2, 2, 1, 1}, x] + 9331200*HPL[{3, -1, -1, -1}, x] + 
      6220800*HPL[{3, 1, -1, -1}, x] + 4147200*HPL[{3, 1, 1, -1}, x] - 
      16796160*HPL[{-2, -1, -1, -1, -1}, x] + 
      11197440*HPL[{-2, -1, -1, -1, 1}, x] + 
      11197440*HPL[{-2, -1, -1, 1, -1}, x] - 
      7464960*HPL[{-2, -1, -1, 1, 1}, x] + 11197440*HPL[{-2, -1, 1, -1, -1}, 
        x] - 7464960*HPL[{-2, -1, 1, -1, 1}, x] - 
      7464960*HPL[{-2, -1, 1, 1, -1}, x] + 4976640*HPL[{-2, -1, 1, 1, 1}, 
        x] + 11197440*HPL[{-2, 1, -1, -1, -1}, x] - 
      7464960*HPL[{-2, 1, -1, -1, 1}, x] - 7464960*HPL[{-2, 1, -1, 1, -1}, 
        x] + 4976640*HPL[{-2, 1, -1, 1, 1}, x] - 
      7464960*HPL[{-2, 1, 1, -1, -1}, x] + 4976640*HPL[{-2, 1, 1, -1, 1}, 
        x] + 4976640*HPL[{-2, 1, 1, 1, -1}, x] - 
      3317760*HPL[{-2, 1, 1, 1, 1}, x] + 11197440*HPL[{2, -1, -1, -1, -1}, 
        x] - 7464960*HPL[{2, -1, -1, -1, 1}, x] - 
      7464960*HPL[{2, -1, -1, 1, -1}, x] + 4976640*HPL[{2, -1, -1, 1, 1}, 
        x] - 7464960*HPL[{2, -1, 1, -1, -1}, x] + 
      4976640*HPL[{2, -1, 1, -1, 1}, x] + 4976640*HPL[{2, -1, 1, 1, -1}, x] - 
      3317760*HPL[{2, -1, 1, 1, 1}, x] - 7464960*HPL[{2, 1, -1, -1, -1}, x] + 
      4976640*HPL[{2, 1, -1, -1, 1}, x] + 4976640*HPL[{2, 1, -1, 1, -1}, x] - 
      3317760*HPL[{2, 1, -1, 1, 1}, x] + 4976640*HPL[{2, 1, 1, -1, -1}, x] - 
      3317760*HPL[{2, 1, 1, -1, 1}, x] - 3317760*HPL[{2, 1, 1, 1, -1}, x] + 
      2211840*HPL[{2, 1, 1, 1, 1}, x] - 483840*HPL[{-3}, x]*Zeta[3] + 
      322560*HPL[{3}, x]*Zeta[3] - 2073600*HPL[{-2, -1}, x]*Zeta[3] + 
      1382400*HPL[{-2, 1}, x]*Zeta[3] + 1382400*HPL[{2, -1}, x]*Zeta[3] - 
      921600*HPL[{2, 1}, x]*Zeta[3] + 115200*Zeta[3]^2))/1080 + 
   Log[1 - x]*(((-17*Pi^4 - 1440*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] + 
        6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] - 8640*HPL[{-2}, x]*
         HPL[{2}, x] - 1920*HPL[{2}, x]^2 + 960*HPL[{4}, x] - 
        43200*HPL[{-3, -1}, x] + 28800*HPL[{-3, 1}, x] + 
        9600*HPL[{2, 2}, x] + 28800*HPL[{3, -1}, x] - 
        51840*HPL[{-2, -1, -1}, x] + 34560*HPL[{-2, -1, 1}, x] + 
        34560*HPL[{-2, 1, -1}, x] - 23040*HPL[{-2, 1, 1}, x] + 
        34560*HPL[{2, -1, -1}, x] - 23040*HPL[{2, -1, 1}, x] - 
        23040*HPL[{2, 1, -1}, x] + 15360*HPL[{2, 1, 1}, x])*Log[x]^2)/30 - 
     (2*(Pi^2 + 99*HPL[{-2}, x] - 66*HPL[{2}, x])*Log[x]^4)/9 + 
     (31*Log[x]^6)/180 + (8*Log[x]^3*(21*HPL[{-3}, x] - 14*HPL[{3}, x] + 
        90*HPL[{-2, -1}, x] - 60*HPL[{-2, 1}, x] - 60*HPL[{2, -1}, x] + 
        40*HPL[{2, 1}, x] - 10*Zeta[3]))/3 - 
     (2*(62*Pi^6 + 3780*Pi^2*HPL[{-4}, x] - 1827*Pi^4*HPL[{-2}, x] + 
        5670*Pi^2*HPL[{-2}, x]^2 + 1218*Pi^4*HPL[{2}, x] - 
        3780*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 4095*Pi^2*HPL[{2}, x]^2 - 
        4410*Pi^2*HPL[{4}, x] - 56700*Pi^2*HPL[{-3, -1}, x] + 
        30240*Pi^2*HPL[{-3, 1}, x] - 3780*Pi^2*HPL[{2, -2}, x] + 
        10710*Pi^2*HPL[{2, 2}, x] + 30240*Pi^2*HPL[{3, -1}, x] - 
        68040*Pi^2*HPL[{-2, -1, -1}, x] + 45360*Pi^2*HPL[{-2, -1, 1}, x] + 
        45360*Pi^2*HPL[{-2, 1, -1}, x] - 30240*Pi^2*HPL[{-2, 1, 1}, x] + 
        45360*Pi^2*HPL[{2, -1, -1}, x] - 30240*Pi^2*HPL[{2, -1, 1}, x] - 
        30240*Pi^2*HPL[{2, 1, -1}, x] + 20160*Pi^2*HPL[{2, 1, 1}, x] + 
        230580*HPL[{-3}, x]*Zeta[3] - 151200*HPL[{3}, x]*Zeta[3] + 
        748440*HPL[{-2, -1}, x]*Zeta[3] - 498960*HPL[{-2, 1}, x]*Zeta[3] - 
        498960*HPL[{2, -1}, x]*Zeta[3] + 332640*HPL[{2, 1}, x]*Zeta[3] - 
        47250*Zeta[3]^2))/945 + 
     (4*Log[x]*(270*HPL[{-5}, x] - 27*Pi^2*HPL[{-3}, x] - 
        3888*HPL[{-3}, x]*HPL[{-2}, x] - 2592*HPL[{-3}, x]*HPL[{2}, x] + 
        18*Pi^2*HPL[{3}, x] + 2592*HPL[{-2}, x]*HPL[{3}, x] + 
        24*HPL[{2}, x]*HPL[{3}, x] - 180*HPL[{5}, x] + 
        23652*HPL[{-4, -1}, x] - 216*HPL[{-4, 1}, x] + 
        7776*HPL[{-3, -2}, x] - 162*Pi^2*HPL[{-2, -1}, x] + 
        108*Pi^2*HPL[{-2, 1}, x] + 5184*HPL[{2, -3}, x] + 
        108*Pi^2*HPL[{2, -1}, x] + 2160*HPL[{2}, x]*HPL[{2, -1}, x] - 
        72*Pi^2*HPL[{2, 1}, x] - 480*HPL[{2}, x]*HPL[{2, 1}, x] - 
        1752*HPL[{2, 3}, x] + 5184*HPL[{3, -2}, x] - 1800*HPL[{3, 2}, x] - 
        216*HPL[{4, -1}, x] + 9720*HPL[{-3, -1, -1}, x] - 
        6480*HPL[{-3, -1, 1}, x] - 6480*HPL[{-3, 1, -1}, x] + 
        4320*HPL[{-3, 1, 1}, x] - 2160*HPL[{2, -2, 1}, x] - 
        2160*HPL[{2, -1, 2}, x] + 480*HPL[{2, 1, 2}, x] - 
        4320*HPL[{2, 2, -1}, x] + 1440*HPL[{2, 2, 1}, x] - 
        6480*HPL[{3, -1, -1}, x] - 4320*HPL[{3, 1, -1}, x] + 
        11664*HPL[{-2, -1, -1, -1}, x] - 7776*HPL[{-2, -1, -1, 1}, x] - 
        7776*HPL[{-2, -1, 1, -1}, x] + 5184*HPL[{-2, -1, 1, 1}, x] - 
        7776*HPL[{-2, 1, -1, -1}, x] + 5184*HPL[{-2, 1, -1, 1}, x] + 
        5184*HPL[{-2, 1, 1, -1}, x] - 3456*HPL[{-2, 1, 1, 1}, x] - 
        7776*HPL[{2, -1, -1, -1}, x] + 5184*HPL[{2, -1, -1, 1}, x] + 
        5184*HPL[{2, -1, 1, -1}, x] - 3456*HPL[{2, -1, 1, 1}, x] + 
        5184*HPL[{2, 1, -1, -1}, x] - 3456*HPL[{2, 1, -1, 1}, x] - 
        3456*HPL[{2, 1, 1, -1}, x] + 2304*HPL[{2, 1, 1, 1}, x] + 
        16*Pi^2*Zeta[3] + 1440*HPL[{-2}, x]*Zeta[3] - 
        960*HPL[{2}, x]*Zeta[3] - 432*Zeta[5]))/9) + 
   (2*Log[x]^2*(1080*HPL[{-5}, x] - 135*Pi^2*HPL[{-3}, x] - 
      14580*HPL[{-3}, x]*HPL[{-2}, x] - 9720*HPL[{-3}, x]*HPL[{2}, x] + 
      90*Pi^2*HPL[{3}, x] + 9720*HPL[{-2}, x]*HPL[{3}, x] + 
      240*HPL[{2}, x]*HPL[{3}, x] - 720*HPL[{5}, x] + 
      90720*HPL[{-4, -1}, x] - 2160*HPL[{-4, 1}, x] + 
      29160*HPL[{-3, -2}, x] - 810*Pi^2*HPL[{-2, -1}, x] - 
      29160*HPL[{-2}, x]*HPL[{-2, -1}, x] + 19440*HPL[{2}, x]*
       HPL[{-2, -1}, x] + 540*Pi^2*HPL[{-2, 1}, x] - 
      12960*HPL[{2}, x]*HPL[{-2, 1}, x] + 19440*HPL[{2, -3}, x] + 
      540*Pi^2*HPL[{2, -1}, x] + 8640*HPL[{2}, x]*HPL[{2, -1}, x] - 
      360*Pi^2*HPL[{2, 1}, x] + 12960*HPL[{-2}, x]*HPL[{2, 1}, x] - 
      1920*HPL[{2}, x]*HPL[{2, 1}, x] - 6720*HPL[{2, 3}, x] + 
      19440*HPL[{3, -2}, x] - 7200*HPL[{3, 2}, x] - 2160*HPL[{4, -1}, x] + 
      213840*HPL[{-3, -1, -1}, x] - 64800*HPL[{-3, -1, 1}, x] - 
      64800*HPL[{-3, 1, -1}, x] + 43200*HPL[{-3, 1, 1}, x] + 
      58320*HPL[{-2, -2, -1}, x] + 19440*HPL[{-2, 1, -2}, x] - 
      21600*HPL[{2, -2, 1}, x] + 19440*HPL[{2, -1, -2}, x] - 
      21600*HPL[{2, -1, 2}, x] - 25920*HPL[{2, 1, -2}, x] + 
      10560*HPL[{2, 1, 2}, x] - 43200*HPL[{2, 2, -1}, x] + 
      14400*HPL[{2, 2, 1}, x] - 64800*HPL[{3, -1, -1}, x] - 
      43200*HPL[{3, 1, -1}, x] + 116640*HPL[{-2, -1, -1, -1}, x] - 
      77760*HPL[{-2, -1, -1, 1}, x] - 77760*HPL[{-2, -1, 1, -1}, x] + 
      51840*HPL[{-2, -1, 1, 1}, x] - 77760*HPL[{-2, 1, -1, -1}, x] + 
      51840*HPL[{-2, 1, -1, 1}, x] + 51840*HPL[{-2, 1, 1, -1}, x] - 
      34560*HPL[{-2, 1, 1, 1}, x] - 77760*HPL[{2, -1, -1, -1}, x] + 
      51840*HPL[{2, -1, -1, 1}, x] + 51840*HPL[{2, -1, 1, -1}, x] - 
      34560*HPL[{2, -1, 1, 1}, x] + 51840*HPL[{2, 1, -1, -1}, x] - 
      34560*HPL[{2, 1, -1, 1}, x] - 34560*HPL[{2, 1, 1, -1}, x] + 
      23040*HPL[{2, 1, 1, 1}, x] + 80*Pi^2*Zeta[3] + 
      7920*HPL[{-2}, x]*Zeta[3] - 5280*HPL[{2}, x]*Zeta[3] - 2304*Zeta[5]))/
    45 + Log[1 - x]^2*(((-Pi^4 - 48*HPL[{-4}, x] + 24*Pi^2*HPL[{-2}, x] - 
        16*Pi^2*HPL[{2}, x] - 160*HPL[{2}, x]^2 + 32*HPL[{4}, x] - 
        1440*HPL[{-3, -1}, x] + 960*HPL[{-3, 1}, x] + 320*HPL[{2, 2}, x] + 
        960*HPL[{3, -1}, x] - 1728*HPL[{-2, -1, -1}, x] + 
        1152*HPL[{-2, -1, 1}, x] + 1152*HPL[{-2, 1, -1}, x] - 
        768*HPL[{-2, 1, 1}, x] + 1152*HPL[{2, -1, -1}, x] - 
        768*HPL[{2, -1, 1}, x] - 768*HPL[{2, 1, -1}, x] + 
        512*HPL[{2, 1, 1}, x])*Log[x])/2 - 
     (4*(Pi^2 + 90*HPL[{-2}, x] - 60*HPL[{2}, x])*Log[x]^3)/9 + Log[x]^5/2 + 
     (16*Log[x]^2*(18*HPL[{-3}, x] - 12*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
        36*HPL[{-2, 1}, x] - 36*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] - 
        7*Zeta[3]))/3 - (2*(18*Pi^2*HPL[{-3}, x] - 14*Pi^2*HPL[{3}, x] + 
        36*Pi^2*HPL[{-2, -1}, x] - 24*Pi^2*HPL[{-2, 1}, x] - 
        24*Pi^2*HPL[{2, -1}, x] + 16*Pi^2*HPL[{2, 1}, x] - 5*Pi^2*Zeta[3] - 
        396*HPL[{-2}, x]*Zeta[3] + 264*HPL[{2}, x]*Zeta[3] + 126*Zeta[5]))/
      3) + (-181440*HPL[{-7}, x] - 9720*Pi^2*HPL[{-5}, x] - 
     2160*Pi^4*HPL[{-3}, x] + 51840*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 
     41040*Pi^2*HPL[{-3}, x]*HPL[{2}, x] + 1482*Pi^4*HPL[{3}, x] - 
     43200*Pi^2*HPL[{-2}, x]*HPL[{3}, x] + 1320*Pi^2*HPL[{2}, x]*
      HPL[{3}, x] + 9000*Pi^2*HPL[{5}, x] + 187920*HPL[{7}, x] + 
     583200*HPL[{-6, -1}, x] - 194400*HPL[{-6, 1}, x] + 
     816480*HPL[{-5, -2}, x] - 738720*HPL[{-5, 2}, x] + 
     1010880*HPL[{-4, -3}, x] - 298080*Pi^2*HPL[{-4, -1}, x] - 
     2160*Pi^2*HPL[{-4, 1}, x] - 1036800*HPL[{-4, 3}, x] + 
     933120*HPL[{-3, -4}, x] - 97200*Pi^2*HPL[{-3, -2}, x] - 
     1010880*HPL[{-3, 4}, x] + 544320*HPL[{-2, -5}, x] - 
     6264*Pi^4*HPL[{-2, -1}, x] + 38880*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
     12960*Pi^2*HPL[{2}, x]*HPL[{-2, -1}, x] + 4176*Pi^4*HPL[{-2, 1}, x] - 
     6480*Pi^2*HPL[{-2}, x]*HPL[{-2, 1}, x] + 8640*Pi^2*HPL[{2}, x]*
      HPL[{-2, 1}, x] - 648000*HPL[{-2, 5}, x] + 194400*HPL[{1, -6}, x] - 
     194400*HPL[{1, 6}, x] - 168480*HPL[{2, -5}, x] - 
     75600*Pi^2*HPL[{2, -3}, x] + 4176*Pi^4*HPL[{2, -1}, x] - 
     6480*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] - 30240*Pi^2*HPL[{2}, x]*
      HPL[{2, -1}, x] - 2784*Pi^4*HPL[{2, 1}, x] - 4320*Pi^2*HPL[{-2}, x]*
      HPL[{2, 1}, x] + 6000*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] + 
     27480*Pi^2*HPL[{2, 3}, x] + 237600*HPL[{2, 5}, x] - 
     427680*HPL[{3, -4}, x] - 77760*Pi^2*HPL[{3, -2}, x] + 
     26280*Pi^2*HPL[{3, 2}, x] + 479520*HPL[{3, 4}, x] - 
     479520*HPL[{4, -3}, x] - 2160*Pi^2*HPL[{4, -1}, x] + 
     496800*HPL[{4, 3}, x] - 349920*HPL[{5, -2}, x] + 298080*HPL[{5, 2}, x] - 
     194400*HPL[{6, -1}, x] - 64800*HPL[{6, 1}, x] - 
     933120*HPL[{-5, -1, -1}, x] + 311040*HPL[{-5, -1, 1}, x] + 
     311040*HPL[{-5, 1, -1}, x] - 103680*HPL[{-5, 1, 1}, x] - 
     2566080*HPL[{-4, -2, -1}, x] + 855360*HPL[{-4, -2, 1}, x] - 
     2566080*HPL[{-4, -1, -2}, x] + 2255040*HPL[{-4, -1, 2}, x] + 
     855360*HPL[{-4, 1, -2}, x] - 751680*HPL[{-4, 1, 2}, x] + 
     855360*HPL[{-4, 2, -1}, x] + 181440*HPL[{-4, 2, 1}, x] - 
     2799360*HPL[{-3, -3, -1}, x] + 933120*HPL[{-3, -3, 1}, x] + 
     933120*HPL[{-3, -2, 2}, x] - 2799360*HPL[{-3, -1, -3}, x] - 
     349920*Pi^2*HPL[{-3, -1, -1}, x] + 129600*Pi^2*HPL[{-3, -1, 1}, x] + 
     2799360*HPL[{-3, -1, 3}, x] + 933120*HPL[{-3, 1, -3}, x] + 
     129600*Pi^2*HPL[{-3, 1, -1}, x] - 77760*Pi^2*HPL[{-3, 1, 1}, x] - 
     933120*HPL[{-3, 1, 3}, x] - 933120*HPL[{-3, 2, -2}, x] + 
     311040*HPL[{-3, 2, 2}, x] + 933120*HPL[{-3, 3, -1}, x] + 
     311040*HPL[{-3, 3, 1}, x] - 1866240*HPL[{-2, -4, -1}, x] + 
     622080*HPL[{-2, -4, 1}, x] + 933120*HPL[{-2, -3, -2}, x] + 
     155520*HPL[{-2, -3, 2}, x] + 933120*HPL[{-2, -2, -3}, x] - 
     77760*Pi^2*HPL[{-2, -2, -1}, x] + 622080*HPL[{-2, -2, 3}, x] - 
     1866240*HPL[{-2, -1, -4}, x] + 2021760*HPL[{-2, -1, 4}, x] + 
     622080*HPL[{-2, 1, -4}, x] - 19440*Pi^2*HPL[{-2, 1, -2}, x] - 
     673920*HPL[{-2, 1, 4}, x] - 1244160*HPL[{-2, 2, -3}, x] + 
     259200*HPL[{-2, 2, 3}, x] - 1244160*HPL[{-2, 3, -2}, x] + 
     570240*HPL[{-2, 3, 2}, x] + 622080*HPL[{-2, 4, -1}, x] + 
     259200*HPL[{-2, 4, 1}, x] - 311040*HPL[{1, -5, -1}, x] + 
     103680*HPL[{1, -5, 1}, x] - 855360*HPL[{1, -4, -2}, x] + 
     751680*HPL[{1, -4, 2}, x] - 933120*HPL[{1, -3, -3}, x] + 
     933120*HPL[{1, -3, 3}, x] - 622080*HPL[{1, -2, -4}, x] + 
     673920*HPL[{1, -2, 4}, x] - 103680*HPL[{1, 1, -5}, x] + 
     129600*HPL[{1, 1, 5}, x] + 311040*HPL[{1, 2, -4}, x] - 
     319680*HPL[{1, 2, 4}, x] + 518400*HPL[{1, 3, -3}, x] - 
     492480*HPL[{1, 3, 3}, x] + 466560*HPL[{1, 4, -2}, x] - 
     371520*HPL[{1, 4, 2}, x] + 103680*HPL[{1, 5, -1}, x] + 
     60480*HPL[{1, 5, 1}, x] + 933120*HPL[{2, -4, -1}, x] - 
     311040*HPL[{2, -4, 1}, x] - 1477440*HPL[{2, -3, -2}, x] + 
     648000*HPL[{2, -3, 2}, x] - 1555200*HPL[{2, -2, -3}, x] + 
     43200*Pi^2*HPL[{2, -2, 1}, x] + 518400*HPL[{2, -2, 3}, x] + 
     622080*HPL[{2, -1, -4}, x] - 19440*Pi^2*HPL[{2, -1, -2}, x] + 
     38880*Pi^2*HPL[{2, -1, 2}, x] - 673920*HPL[{2, -1, 4}, x] - 
     103680*HPL[{2, 1, -4}, x] + 21600*Pi^2*HPL[{2, 1, -2}, x] - 
     11760*Pi^2*HPL[{2, 1, 2}, x] + 129600*HPL[{2, 1, 4}, x] + 
     1347840*HPL[{2, 2, -3}, x] + 82080*Pi^2*HPL[{2, 2, -1}, x] - 
     26640*Pi^2*HPL[{2, 2, 1}, x] - 665280*HPL[{2, 2, 3}, x] + 
     1296000*HPL[{2, 3, -2}, x] - 751680*HPL[{2, 3, 2}, x] - 
     311040*HPL[{2, 4, -1}, x] - 112320*HPL[{2, 4, 1}, x] + 
     1555200*HPL[{3, -3, -1}, x] - 518400*HPL[{3, -3, 1}, x] - 
     855360*HPL[{3, -2, -2}, x] + 129600*HPL[{3, -2, 2}, x] + 
     933120*HPL[{3, -1, -3}, x] + 129600*Pi^2*HPL[{3, -1, -1}, x] - 
     933120*HPL[{3, -1, 3}, x] - 103680*HPL[{3, 1, -3}, x] + 
     77760*Pi^2*HPL[{3, 1, -1}, x] + 129600*HPL[{3, 1, 3}, x] + 
     1088640*HPL[{3, 2, -2}, x] - 578880*HPL[{3, 2, 2}, x] - 
     518400*HPL[{3, 3, -1}, x] - 146880*HPL[{3, 3, 1}, x] + 
     1399680*HPL[{4, -2, -1}, x] - 466560*HPL[{4, -2, 1}, x] + 
     855360*HPL[{4, -1, -2}, x] - 751680*HPL[{4, -1, 2}, x] - 
     103680*HPL[{4, 1, -2}, x] + 129600*HPL[{4, 1, 2}, x] - 
     466560*HPL[{4, 2, -1}, x] - 60480*HPL[{4, 2, 1}, x] + 
     311040*HPL[{5, -1, -1}, x] - 103680*HPL[{5, -1, 1}, x] - 
     103680*HPL[{5, 1, -1}, x] + 129600*HPL[{5, 1, 1}, x] + 
     4199040*HPL[{-4, -1, -1, -1}, x] - 1399680*HPL[{-4, -1, -1, 1}, x] - 
     1399680*HPL[{-4, -1, 1, -1}, x] + 466560*HPL[{-4, -1, 1, 1}, x] - 
     1399680*HPL[{-4, 1, -1, -1}, x] + 466560*HPL[{-4, 1, -1, 1}, x] + 
     466560*HPL[{-4, 1, 1, -1}, x] - 155520*HPL[{-4, 1, 1, 1}, x] - 
     4199040*HPL[{-3, -2, -1, -1}, x] + 1399680*HPL[{-3, -2, -1, 1}, x] + 
     1399680*HPL[{-3, -2, 1, -1}, x] - 466560*HPL[{-3, -2, 1, 1}, x] - 
     4199040*HPL[{-3, -1, -2, -1}, x] + 1399680*HPL[{-3, -1, -2, 1}, x] - 
     4199040*HPL[{-3, -1, -1, -2}, x] + 1399680*HPL[{-3, -1, -1, 2}, x] + 
     1399680*HPL[{-3, -1, 1, -2}, x] - 466560*HPL[{-3, -1, 1, 2}, x] + 
     1399680*HPL[{-3, -1, 2, -1}, x] - 466560*HPL[{-3, -1, 2, 1}, x] + 
     1399680*HPL[{-3, 1, -2, -1}, x] - 466560*HPL[{-3, 1, -2, 1}, x] + 
     1399680*HPL[{-3, 1, -1, -2}, x] - 466560*HPL[{-3, 1, -1, 2}, x] - 
     466560*HPL[{-3, 1, 1, -2}, x] + 155520*HPL[{-3, 1, 1, 2}, x] - 
     466560*HPL[{-3, 1, 2, -1}, x] + 155520*HPL[{-3, 1, 2, 1}, x] + 
     1399680*HPL[{-3, 2, -1, -1}, x] - 466560*HPL[{-3, 2, -1, 1}, x] - 
     466560*HPL[{-3, 2, 1, -1}, x] + 155520*HPL[{-3, 2, 1, 1}, x] - 
     5598720*HPL[{-2, -3, -1, -1}, x] + 1866240*HPL[{-2, -3, -1, 1}, x] + 
     1866240*HPL[{-2, -3, 1, -1}, x] - 622080*HPL[{-2, -3, 1, 1}, x] - 
     5598720*HPL[{-2, -2, -2, -1}, x] + 1866240*HPL[{-2, -2, -2, 1}, x] - 
     5598720*HPL[{-2, -2, -1, -2}, x] + 1866240*HPL[{-2, -2, -1, 2}, x] + 
     1866240*HPL[{-2, -2, 1, -2}, x] - 622080*HPL[{-2, -2, 1, 2}, x] + 
     1866240*HPL[{-2, -2, 2, -1}, x] - 622080*HPL[{-2, -2, 2, 1}, x] - 
     5598720*HPL[{-2, -1, -3, -1}, x] + 1866240*HPL[{-2, -1, -3, 1}, x] - 
     5598720*HPL[{-2, -1, -2, -2}, x] + 1866240*HPL[{-2, -1, -2, 2}, x] - 
     5598720*HPL[{-2, -1, -1, -3}, x] - 233280*Pi^2*HPL[{-2, -1, -1, -1}, 
       x] + 155520*Pi^2*HPL[{-2, -1, -1, 1}, x] + 
     1866240*HPL[{-2, -1, -1, 3}, x] + 1866240*HPL[{-2, -1, 1, -3}, x] + 
     155520*Pi^2*HPL[{-2, -1, 1, -1}, x] - 103680*Pi^2*
      HPL[{-2, -1, 1, 1}, x] - 622080*HPL[{-2, -1, 1, 3}, x] + 
     1866240*HPL[{-2, -1, 2, -2}, x] - 622080*HPL[{-2, -1, 2, 2}, x] + 
     1866240*HPL[{-2, -1, 3, -1}, x] - 622080*HPL[{-2, -1, 3, 1}, x] + 
     1866240*HPL[{-2, 1, -3, -1}, x] - 622080*HPL[{-2, 1, -3, 1}, x] + 
     1866240*HPL[{-2, 1, -2, -2}, x] - 622080*HPL[{-2, 1, -2, 2}, x] + 
     1866240*HPL[{-2, 1, -1, -3}, x] + 155520*Pi^2*HPL[{-2, 1, -1, -1}, x] - 
     103680*Pi^2*HPL[{-2, 1, -1, 1}, x] - 622080*HPL[{-2, 1, -1, 3}, x] - 
     622080*HPL[{-2, 1, 1, -3}, x] - 103680*Pi^2*HPL[{-2, 1, 1, -1}, x] + 
     69120*Pi^2*HPL[{-2, 1, 1, 1}, x] + 207360*HPL[{-2, 1, 1, 3}, x] - 
     622080*HPL[{-2, 1, 2, -2}, x] + 207360*HPL[{-2, 1, 2, 2}, x] - 
     622080*HPL[{-2, 1, 3, -1}, x] + 207360*HPL[{-2, 1, 3, 1}, x] + 
     1866240*HPL[{-2, 2, -2, -1}, x] - 622080*HPL[{-2, 2, -2, 1}, x] + 
     1866240*HPL[{-2, 2, -1, -2}, x] - 622080*HPL[{-2, 2, -1, 2}, x] - 
     622080*HPL[{-2, 2, 1, -2}, x] + 207360*HPL[{-2, 2, 1, 2}, x] - 
     622080*HPL[{-2, 2, 2, -1}, x] + 207360*HPL[{-2, 2, 2, 1}, x] + 
     1866240*HPL[{-2, 3, -1, -1}, x] - 622080*HPL[{-2, 3, -1, 1}, x] - 
     622080*HPL[{-2, 3, 1, -1}, x] + 207360*HPL[{-2, 3, 1, 1}, x] + 
     1399680*HPL[{1, -4, -1, -1}, x] - 466560*HPL[{1, -4, -1, 1}, x] - 
     466560*HPL[{1, -4, 1, -1}, x] + 155520*HPL[{1, -4, 1, 1}, x] - 
     1399680*HPL[{1, -3, -2, -1}, x] + 466560*HPL[{1, -3, -2, 1}, x] - 
     1399680*HPL[{1, -3, -1, -2}, x] + 466560*HPL[{1, -3, -1, 2}, x] + 
     466560*HPL[{1, -3, 1, -2}, x] - 155520*HPL[{1, -3, 1, 2}, x] + 
     466560*HPL[{1, -3, 2, -1}, x] - 155520*HPL[{1, -3, 2, 1}, x] - 
     1866240*HPL[{1, -2, -3, -1}, x] + 622080*HPL[{1, -2, -3, 1}, x] - 
     1866240*HPL[{1, -2, -2, -2}, x] + 622080*HPL[{1, -2, -2, 2}, x] - 
     1866240*HPL[{1, -2, -1, -3}, x] + 622080*HPL[{1, -2, -1, 3}, x] + 
     622080*HPL[{1, -2, 1, -3}, x] - 207360*HPL[{1, -2, 1, 3}, x] + 
     622080*HPL[{1, -2, 2, -2}, x] - 207360*HPL[{1, -2, 2, 2}, x] + 
     622080*HPL[{1, -2, 3, -1}, x] - 207360*HPL[{1, -2, 3, 1}, x] + 
     466560*HPL[{1, 1, -4, -1}, x] - 155520*HPL[{1, 1, -4, 1}, x] - 
     466560*HPL[{1, 1, -3, -2}, x] + 155520*HPL[{1, 1, -3, 2}, x] - 
     622080*HPL[{1, 1, -2, -3}, x] + 207360*HPL[{1, 1, -2, 3}, x] + 
     155520*HPL[{1, 1, 1, -4}, x] - 155520*HPL[{1, 1, 1, 4}, x] + 
     570240*HPL[{1, 1, 2, -3}, x] - 293760*HPL[{1, 1, 2, 3}, x] + 
     466560*HPL[{1, 1, 3, -2}, x] - 259200*HPL[{1, 1, 3, 2}, x] - 
     155520*HPL[{1, 1, 4, -1}, x] - 51840*HPL[{1, 1, 4, 1}, x] + 
     1710720*HPL[{1, 2, -3, -1}, x] - 570240*HPL[{1, 2, -3, 1}, x] + 
     777600*HPL[{1, 2, -2, -2}, x] - 259200*HPL[{1, 2, -2, 2}, x] + 
     622080*HPL[{1, 2, -1, -3}, x] - 207360*HPL[{1, 2, -1, 3}, x] + 
     155520*HPL[{1, 2, 1, -3}, x] - 155520*HPL[{1, 2, 1, 3}, x] + 
     51840*HPL[{1, 2, 2, -2}, x] - 120960*HPL[{1, 2, 2, 2}, x] - 
     570240*HPL[{1, 2, 3, -1}, x] + 86400*HPL[{1, 2, 3, 1}, x] + 
     1399680*HPL[{1, 3, -2, -1}, x] - 466560*HPL[{1, 3, -2, 1}, x] + 
     466560*HPL[{1, 3, -1, -2}, x] - 155520*HPL[{1, 3, -1, 2}, x] + 
     155520*HPL[{1, 3, 1, -2}, x] - 155520*HPL[{1, 3, 1, 2}, x] - 
     466560*HPL[{1, 3, 2, -1}, x] + 51840*HPL[{1, 3, 2, 1}, x] - 
     466560*HPL[{1, 4, -1, -1}, x] + 155520*HPL[{1, 4, -1, 1}, x] + 
     155520*HPL[{1, 4, 1, -1}, x] - 155520*HPL[{1, 4, 1, 1}, x] + 
     5132160*HPL[{2, -3, -1, -1}, x] - 1710720*HPL[{2, -3, -1, 1}, x] - 
     1710720*HPL[{2, -3, 1, -1}, x] + 570240*HPL[{2, -3, 1, 1}, x] + 
     2332800*HPL[{2, -2, -2, -1}, x] - 777600*HPL[{2, -2, -2, 1}, x] + 
     2332800*HPL[{2, -2, -1, -2}, x] - 777600*HPL[{2, -2, -1, 2}, x] - 
     777600*HPL[{2, -2, 1, -2}, x] + 259200*HPL[{2, -2, 1, 2}, x] - 
     777600*HPL[{2, -2, 2, -1}, x] + 259200*HPL[{2, -2, 2, 1}, x] + 
     1866240*HPL[{2, -1, -3, -1}, x] - 622080*HPL[{2, -1, -3, 1}, x] + 
     1866240*HPL[{2, -1, -2, -2}, x] - 622080*HPL[{2, -1, -2, 2}, x] + 
     1866240*HPL[{2, -1, -1, -3}, x] + 155520*Pi^2*HPL[{2, -1, -1, -1}, x] - 
     103680*Pi^2*HPL[{2, -1, -1, 1}, x] - 622080*HPL[{2, -1, -1, 3}, x] - 
     622080*HPL[{2, -1, 1, -3}, x] - 103680*Pi^2*HPL[{2, -1, 1, -1}, x] + 
     69120*Pi^2*HPL[{2, -1, 1, 1}, x] + 207360*HPL[{2, -1, 1, 3}, x] - 
     622080*HPL[{2, -1, 2, -2}, x] + 207360*HPL[{2, -1, 2, 2}, x] - 
     622080*HPL[{2, -1, 3, -1}, x] + 207360*HPL[{2, -1, 3, 1}, x] + 
     466560*HPL[{2, 1, -3, -1}, x] - 155520*HPL[{2, 1, -3, 1}, x] - 
     466560*HPL[{2, 1, -2, -2}, x] + 155520*HPL[{2, 1, -2, 2}, x] - 
     622080*HPL[{2, 1, -1, -3}, x] - 103680*Pi^2*HPL[{2, 1, -1, -1}, x] + 
     69120*Pi^2*HPL[{2, 1, -1, 1}, x] + 207360*HPL[{2, 1, -1, 3}, x] + 
     570240*HPL[{2, 1, 1, -3}, x] + 69120*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     46080*Pi^2*HPL[{2, 1, 1, 1}, x] - 293760*HPL[{2, 1, 1, 3}, x] + 
     466560*HPL[{2, 1, 2, -2}, x] - 259200*HPL[{2, 1, 2, 2}, x] - 
     155520*HPL[{2, 1, 3, -1}, x] - 51840*HPL[{2, 1, 3, 1}, x] + 
     155520*HPL[{2, 2, -2, -1}, x] - 51840*HPL[{2, 2, -2, 1}, x] - 
     777600*HPL[{2, 2, -1, -2}, x] + 259200*HPL[{2, 2, -1, 2}, x] + 
     570240*HPL[{2, 2, 1, -2}, x] - 293760*HPL[{2, 2, 1, 2}, x] - 
     51840*HPL[{2, 2, 2, -1}, x] - 86400*HPL[{2, 2, 2, 1}, x] - 
     1710720*HPL[{2, 3, -1, -1}, x] + 570240*HPL[{2, 3, -1, 1}, x] + 
     570240*HPL[{2, 3, 1, -1}, x] - 293760*HPL[{2, 3, 1, 1}, x] + 
     4199040*HPL[{3, -2, -1, -1}, x] - 1399680*HPL[{3, -2, -1, 1}, x] - 
     1399680*HPL[{3, -2, 1, -1}, x] + 466560*HPL[{3, -2, 1, 1}, x] + 
     1399680*HPL[{3, -1, -2, -1}, x] - 466560*HPL[{3, -1, -2, 1}, x] + 
     1399680*HPL[{3, -1, -1, -2}, x] - 466560*HPL[{3, -1, -1, 2}, x] - 
     466560*HPL[{3, -1, 1, -2}, x] + 155520*HPL[{3, -1, 1, 2}, x] - 
     466560*HPL[{3, -1, 2, -1}, x] + 155520*HPL[{3, -1, 2, 1}, x] + 
     466560*HPL[{3, 1, -2, -1}, x] - 155520*HPL[{3, 1, -2, 1}, x] - 
     466560*HPL[{3, 1, -1, -2}, x] + 155520*HPL[{3, 1, -1, 2}, x] + 
     466560*HPL[{3, 1, 1, -2}, x] - 259200*HPL[{3, 1, 1, 2}, x] - 
     155520*HPL[{3, 1, 2, -1}, x] - 51840*HPL[{3, 1, 2, 1}, x] - 
     1399680*HPL[{3, 2, -1, -1}, x] + 466560*HPL[{3, 2, -1, 1}, x] + 
     466560*HPL[{3, 2, 1, -1}, x] - 259200*HPL[{3, 2, 1, 1}, x] - 
     1399680*HPL[{4, -1, -1, -1}, x] + 466560*HPL[{4, -1, -1, 1}, x] + 
     466560*HPL[{4, -1, 1, -1}, x] - 155520*HPL[{4, -1, 1, 1}, x] + 
     466560*HPL[{4, 1, -1, -1}, x] - 155520*HPL[{4, 1, -1, 1}, x] - 
     155520*HPL[{4, 1, 1, -1}, x] - 51840*HPL[{4, 1, 1, 1}, x] + 
     16796160*HPL[{-3, -1, -1, -1, -1}, x] - 
     5598720*HPL[{-3, -1, -1, -1, 1}, x] - 
     5598720*HPL[{-3, -1, -1, 1, -1}, x] + 
     1866240*HPL[{-3, -1, -1, 1, 1}, x] - 
     5598720*HPL[{-3, -1, 1, -1, -1}, x] + 
     1866240*HPL[{-3, -1, 1, -1, 1}, x] + 
     1866240*HPL[{-3, -1, 1, 1, -1}, x] - 622080*HPL[{-3, -1, 1, 1, 1}, x] - 
     5598720*HPL[{-3, 1, -1, -1, -1}, x] + 
     1866240*HPL[{-3, 1, -1, -1, 1}, x] + 
     1866240*HPL[{-3, 1, -1, 1, -1}, x] - 622080*HPL[{-3, 1, -1, 1, 1}, x] + 
     1866240*HPL[{-3, 1, 1, -1, -1}, x] - 622080*HPL[{-3, 1, 1, -1, 1}, x] - 
     622080*HPL[{-3, 1, 1, 1, -1}, x] + 207360*HPL[{-3, 1, 1, 1, 1}, x] + 
     8398080*HPL[{-2, -2, -1, -1, -1}, x] - 
     2799360*HPL[{-2, -2, -1, -1, 1}, x] - 
     2799360*HPL[{-2, -2, -1, 1, -1}, x] + 
     933120*HPL[{-2, -2, -1, 1, 1}, x] - 2799360*HPL[{-2, -2, 1, -1, -1}, 
       x] + 933120*HPL[{-2, -2, 1, -1, 1}, x] + 
     933120*HPL[{-2, -2, 1, 1, -1}, x] - 311040*HPL[{-2, -2, 1, 1, 1}, x] + 
     8398080*HPL[{-2, -1, -2, -1, -1}, x] - 
     2799360*HPL[{-2, -1, -2, -1, 1}, x] - 
     2799360*HPL[{-2, -1, -2, 1, -1}, x] + 
     933120*HPL[{-2, -1, -2, 1, 1}, x] + 8398080*HPL[{-2, -1, -1, -2, -1}, 
       x] - 2799360*HPL[{-2, -1, -1, -2, 1}, x] + 
     8398080*HPL[{-2, -1, -1, -1, -2}, x] - 
     2799360*HPL[{-2, -1, -1, -1, 2}, x] - 
     2799360*HPL[{-2, -1, -1, 1, -2}, x] + 
     933120*HPL[{-2, -1, -1, 1, 2}, x] - 2799360*HPL[{-2, -1, -1, 2, -1}, 
       x] + 933120*HPL[{-2, -1, -1, 2, 1}, x] - 
     2799360*HPL[{-2, -1, 1, -2, -1}, x] + 
     933120*HPL[{-2, -1, 1, -2, 1}, x] - 2799360*HPL[{-2, -1, 1, -1, -2}, 
       x] + 933120*HPL[{-2, -1, 1, -1, 2}, x] + 
     933120*HPL[{-2, -1, 1, 1, -2}, x] - 311040*HPL[{-2, -1, 1, 1, 2}, x] + 
     933120*HPL[{-2, -1, 1, 2, -1}, x] - 311040*HPL[{-2, -1, 1, 2, 1}, x] - 
     2799360*HPL[{-2, -1, 2, -1, -1}, x] + 
     933120*HPL[{-2, -1, 2, -1, 1}, x] + 933120*HPL[{-2, -1, 2, 1, -1}, x] - 
     311040*HPL[{-2, -1, 2, 1, 1}, x] - 2799360*HPL[{-2, 1, -2, -1, -1}, x] + 
     933120*HPL[{-2, 1, -2, -1, 1}, x] + 933120*HPL[{-2, 1, -2, 1, -1}, x] - 
     311040*HPL[{-2, 1, -2, 1, 1}, x] - 2799360*HPL[{-2, 1, -1, -2, -1}, x] + 
     933120*HPL[{-2, 1, -1, -2, 1}, x] - 2799360*HPL[{-2, 1, -1, -1, -2}, 
       x] + 933120*HPL[{-2, 1, -1, -1, 2}, x] + 
     933120*HPL[{-2, 1, -1, 1, -2}, x] - 311040*HPL[{-2, 1, -1, 1, 2}, x] + 
     933120*HPL[{-2, 1, -1, 2, -1}, x] - 311040*HPL[{-2, 1, -1, 2, 1}, x] + 
     933120*HPL[{-2, 1, 1, -2, -1}, x] - 311040*HPL[{-2, 1, 1, -2, 1}, x] + 
     933120*HPL[{-2, 1, 1, -1, -2}, x] - 311040*HPL[{-2, 1, 1, -1, 2}, x] - 
     311040*HPL[{-2, 1, 1, 1, -2}, x] + 103680*HPL[{-2, 1, 1, 1, 2}, x] - 
     311040*HPL[{-2, 1, 1, 2, -1}, x] + 103680*HPL[{-2, 1, 1, 2, 1}, x] + 
     933120*HPL[{-2, 1, 2, -1, -1}, x] - 311040*HPL[{-2, 1, 2, -1, 1}, x] - 
     311040*HPL[{-2, 1, 2, 1, -1}, x] + 103680*HPL[{-2, 1, 2, 1, 1}, x] - 
     2799360*HPL[{-2, 2, -1, -1, -1}, x] + 
     933120*HPL[{-2, 2, -1, -1, 1}, x] + 933120*HPL[{-2, 2, -1, 1, -1}, x] - 
     311040*HPL[{-2, 2, -1, 1, 1}, x] + 933120*HPL[{-2, 2, 1, -1, -1}, x] - 
     311040*HPL[{-2, 2, 1, -1, 1}, x] - 311040*HPL[{-2, 2, 1, 1, -1}, x] + 
     103680*HPL[{-2, 2, 1, 1, 1}, x] + 5598720*HPL[{1, -3, -1, -1, -1}, x] - 
     1866240*HPL[{1, -3, -1, -1, 1}, x] - 
     1866240*HPL[{1, -3, -1, 1, -1}, x] + 622080*HPL[{1, -3, -1, 1, 1}, x] - 
     1866240*HPL[{1, -3, 1, -1, -1}, x] + 622080*HPL[{1, -3, 1, -1, 1}, x] + 
     622080*HPL[{1, -3, 1, 1, -1}, x] - 207360*HPL[{1, -3, 1, 1, 1}, x] + 
     2799360*HPL[{1, -2, -2, -1, -1}, x] - 
     933120*HPL[{1, -2, -2, -1, 1}, x] - 933120*HPL[{1, -2, -2, 1, -1}, x] + 
     311040*HPL[{1, -2, -2, 1, 1}, x] + 2799360*HPL[{1, -2, -1, -2, -1}, x] - 
     933120*HPL[{1, -2, -1, -2, 1}, x] + 2799360*HPL[{1, -2, -1, -1, -2}, 
       x] - 933120*HPL[{1, -2, -1, -1, 2}, x] - 
     933120*HPL[{1, -2, -1, 1, -2}, x] + 311040*HPL[{1, -2, -1, 1, 2}, x] - 
     933120*HPL[{1, -2, -1, 2, -1}, x] + 311040*HPL[{1, -2, -1, 2, 1}, x] - 
     933120*HPL[{1, -2, 1, -2, -1}, x] + 311040*HPL[{1, -2, 1, -2, 1}, x] - 
     933120*HPL[{1, -2, 1, -1, -2}, x] + 311040*HPL[{1, -2, 1, -1, 2}, x] + 
     311040*HPL[{1, -2, 1, 1, -2}, x] - 103680*HPL[{1, -2, 1, 1, 2}, x] + 
     311040*HPL[{1, -2, 1, 2, -1}, x] - 103680*HPL[{1, -2, 1, 2, 1}, x] - 
     933120*HPL[{1, -2, 2, -1, -1}, x] + 311040*HPL[{1, -2, 2, -1, 1}, x] + 
     311040*HPL[{1, -2, 2, 1, -1}, x] - 103680*HPL[{1, -2, 2, 1, 1}, x] + 
     1866240*HPL[{1, 1, -3, -1, -1}, x] - 622080*HPL[{1, 1, -3, -1, 1}, x] - 
     622080*HPL[{1, 1, -3, 1, -1}, x] + 207360*HPL[{1, 1, -3, 1, 1}, x] + 
     933120*HPL[{1, 1, -2, -2, -1}, x] - 311040*HPL[{1, 1, -2, -2, 1}, x] + 
     933120*HPL[{1, 1, -2, -1, -2}, x] - 311040*HPL[{1, 1, -2, -1, 2}, x] - 
     311040*HPL[{1, 1, -2, 1, -2}, x] + 103680*HPL[{1, 1, -2, 1, 2}, x] - 
     311040*HPL[{1, 1, -2, 2, -1}, x] + 103680*HPL[{1, 1, -2, 2, 1}, x] + 
     622080*HPL[{1, 1, 1, -3, -1}, x] - 207360*HPL[{1, 1, 1, -3, 1}, x] + 
     311040*HPL[{1, 1, 1, -2, -2}, x] - 103680*HPL[{1, 1, 1, -2, 2}, x] + 
     207360*HPL[{1, 1, 1, 1, -3}, x] - 103680*HPL[{1, 1, 1, 1, 3}, x] - 
     34560*HPL[{1, 1, 1, 2, 2}, x] - 207360*HPL[{1, 1, 1, 3, -1}, x] + 
     34560*HPL[{1, 1, 1, 3, 1}, x] - 311040*HPL[{1, 1, 2, -1, -2}, x] + 
     103680*HPL[{1, 1, 2, -1, 2}, x] + 207360*HPL[{1, 1, 2, 1, -2}, x] - 
     103680*HPL[{1, 1, 2, 1, 2}, x] - 34560*HPL[{1, 1, 2, 2, 1}, x] - 
     622080*HPL[{1, 1, 3, -1, -1}, x] + 207360*HPL[{1, 1, 3, -1, 1}, x] + 
     207360*HPL[{1, 1, 3, 1, -1}, x] - 103680*HPL[{1, 1, 3, 1, 1}, x] - 
     933120*HPL[{1, 2, -1, -2, -1}, x] + 311040*HPL[{1, 2, -1, -2, 1}, x] - 
     933120*HPL[{1, 2, -1, -1, -2}, x] + 311040*HPL[{1, 2, -1, -1, 2}, x] + 
     311040*HPL[{1, 2, -1, 1, -2}, x] - 103680*HPL[{1, 2, -1, 1, 2}, x] + 
     311040*HPL[{1, 2, -1, 2, -1}, x] - 103680*HPL[{1, 2, -1, 2, 1}, x] + 
     622080*HPL[{1, 2, 1, -2, -1}, x] - 207360*HPL[{1, 2, 1, -2, 1}, x] + 
     311040*HPL[{1, 2, 1, -1, -2}, x] - 103680*HPL[{1, 2, 1, -1, 2}, x] - 
     34560*HPL[{1, 2, 1, 1, 2}, x] - 207360*HPL[{1, 2, 1, 2, -1}, x] + 
     34560*HPL[{1, 2, 1, 2, 1}, x] - 34560*HPL[{1, 2, 2, 1, 1}, x] - 
     1866240*HPL[{1, 3, -1, -1, -1}, x] + 622080*HPL[{1, 3, -1, -1, 1}, x] + 
     622080*HPL[{1, 3, -1, 1, -1}, x] - 207360*HPL[{1, 3, -1, 1, 1}, x] + 
     622080*HPL[{1, 3, 1, -1, -1}, x] - 207360*HPL[{1, 3, 1, -1, 1}, x] - 
     207360*HPL[{1, 3, 1, 1, -1}, x] + 34560*HPL[{1, 3, 1, 1, 1}, x] - 
     2799360*HPL[{2, -1, -2, -1, -1}, x] + 
     933120*HPL[{2, -1, -2, -1, 1}, x] + 933120*HPL[{2, -1, -2, 1, -1}, x] - 
     311040*HPL[{2, -1, -2, 1, 1}, x] - 2799360*HPL[{2, -1, -1, -2, -1}, x] + 
     933120*HPL[{2, -1, -1, -2, 1}, x] - 2799360*HPL[{2, -1, -1, -1, -2}, 
       x] + 933120*HPL[{2, -1, -1, -1, 2}, x] + 
     933120*HPL[{2, -1, -1, 1, -2}, x] - 311040*HPL[{2, -1, -1, 1, 2}, x] + 
     933120*HPL[{2, -1, -1, 2, -1}, x] - 311040*HPL[{2, -1, -1, 2, 1}, x] + 
     933120*HPL[{2, -1, 1, -2, -1}, x] - 311040*HPL[{2, -1, 1, -2, 1}, x] + 
     933120*HPL[{2, -1, 1, -1, -2}, x] - 311040*HPL[{2, -1, 1, -1, 2}, x] - 
     311040*HPL[{2, -1, 1, 1, -2}, x] + 103680*HPL[{2, -1, 1, 1, 2}, x] - 
     311040*HPL[{2, -1, 1, 2, -1}, x] + 103680*HPL[{2, -1, 1, 2, 1}, x] + 
     933120*HPL[{2, -1, 2, -1, -1}, x] - 311040*HPL[{2, -1, 2, -1, 1}, x] - 
     311040*HPL[{2, -1, 2, 1, -1}, x] + 103680*HPL[{2, -1, 2, 1, 1}, x] + 
     1866240*HPL[{2, 1, -2, -1, -1}, x] - 622080*HPL[{2, 1, -2, -1, 1}, x] - 
     622080*HPL[{2, 1, -2, 1, -1}, x] + 207360*HPL[{2, 1, -2, 1, 1}, x] + 
     933120*HPL[{2, 1, -1, -2, -1}, x] - 311040*HPL[{2, 1, -1, -2, 1}, x] + 
     933120*HPL[{2, 1, -1, -1, -2}, x] - 311040*HPL[{2, 1, -1, -1, 2}, x] - 
     311040*HPL[{2, 1, -1, 1, -2}, x] + 103680*HPL[{2, 1, -1, 1, 2}, x] - 
     311040*HPL[{2, 1, -1, 2, -1}, x] + 103680*HPL[{2, 1, -1, 2, 1}, x] - 
     311040*HPL[{2, 1, 1, -1, -2}, x] + 103680*HPL[{2, 1, 1, -1, 2}, x] + 
     207360*HPL[{2, 1, 1, 1, -2}, x] - 103680*HPL[{2, 1, 1, 1, 2}, x] - 
     34560*HPL[{2, 1, 1, 2, 1}, x] - 622080*HPL[{2, 1, 2, -1, -1}, x] + 
     207360*HPL[{2, 1, 2, -1, 1}, x] + 207360*HPL[{2, 1, 2, 1, -1}, x] - 
     103680*HPL[{2, 1, 2, 1, 1}, x] - 34560*HPL[{2, 2, 1, 1, 1}, x] - 
     5598720*HPL[{3, -1, -1, -1, -1}, x] + 
     1866240*HPL[{3, -1, -1, -1, 1}, x] + 
     1866240*HPL[{3, -1, -1, 1, -1}, x] - 622080*HPL[{3, -1, -1, 1, 1}, x] + 
     1866240*HPL[{3, -1, 1, -1, -1}, x] - 622080*HPL[{3, -1, 1, -1, 1}, x] - 
     622080*HPL[{3, -1, 1, 1, -1}, x] + 207360*HPL[{3, -1, 1, 1, 1}, x] + 
     1866240*HPL[{3, 1, -1, -1, -1}, x] - 622080*HPL[{3, 1, -1, -1, 1}, x] - 
     622080*HPL[{3, 1, -1, 1, -1}, x] + 207360*HPL[{3, 1, -1, 1, 1}, x] - 
     622080*HPL[{3, 1, 1, -1, -1}, x] + 207360*HPL[{3, 1, 1, -1, 1}, x] + 
     207360*HPL[{3, 1, 1, 1, -1}, x] - 103680*HPL[{3, 1, 1, 1, 1}, x] + 
     809*Pi^4*Zeta[3] + 84240*HPL[{-4}, x]*Zeta[3] - 
     16920*Pi^2*HPL[{-2}, x]*Zeta[3] - 336960*HPL[{-2}, x]^2*Zeta[3] + 
     11280*Pi^2*HPL[{2}, x]*Zeta[3] + 457920*HPL[{-2}, x]*HPL[{2}, x]*
      Zeta[3] + 87120*HPL[{2}, x]^2*Zeta[3] - 60480*HPL[{4}, x]*Zeta[3] + 
     2138400*HPL[{-3, -1}, x]*Zeta[3] - 1442880*HPL[{-3, 1}, x]*Zeta[3] - 
     8640*HPL[{2, -2}, x]*Zeta[3] - 479520*HPL[{2, 2}, x]*Zeta[3] - 
     1442880*HPL[{3, -1}, x]*Zeta[3] + 2566080*HPL[{-2, -1, -1}, x]*Zeta[3] - 
     1710720*HPL[{-2, -1, 1}, x]*Zeta[3] - 1710720*HPL[{-2, 1, -1}, x]*
      Zeta[3] + 1140480*HPL[{-2, 1, 1}, x]*Zeta[3] - 
     1710720*HPL[{2, -1, -1}, x]*Zeta[3] + 1140480*HPL[{2, -1, 1}, x]*
      Zeta[3] + 1140480*HPL[{2, 1, -1}, x]*Zeta[3] - 
     760320*HPL[{2, 1, 1}, x]*Zeta[3] + 4860*Pi^2*Zeta[5] + 
     447120*HPL[{-2}, x]*Zeta[5] - 298080*HPL[{2}, x]*Zeta[5] - 
     158760*Zeta[7])/540, intA[4, 0] -> 0, intA[4, 1] -> Log[x], 
 intA[4, 2] -> (-Pi^2 + 36*HPL[{-2}, x] - 12*HPL[{2}, x])/6 - 
   2*Log[1 - x]*Log[x] + 2*Log[x]^2 - 6*Log[x]*Log[1 + x], 
 intA[4, 3] -> 24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
   12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + 
   2*Log[1 - x]^2*Log[x] + (5*Log[x]^3)/3 + 
   (Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x] - 
   12*Log[x]^2*Log[1 + x] + Log[1 - x]*
    ((Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])/3 - 4*Log[x]^2 + 
     12*Log[x]*Log[1 + x]) + Log[x]*(-Pi^2/2 + 18*Log[1 + x]^2) - 11*Zeta[3], 
 intA[4, 4] -> (-29*Pi^4 - 8640*HPL[{-4}, x] + 180*Pi^2*HPL[{-2}, x] - 
     60*Pi^2*HPL[{2}, x] + 720*HPL[{2}, x]^2 + 9360*HPL[{4}, x] + 
     25920*HPL[{-3, -1}, x] - 8640*HPL[{-3, 1}, x] - 1440*HPL[{2, 2}, x] - 
     8640*HPL[{3, -1}, x] + 38880*HPL[{-2, -1, -1}, x] - 
     12960*HPL[{-2, -1, 1}, x] - 12960*HPL[{-2, 1, -1}, x] + 
     4320*HPL[{-2, 1, 1}, x] - 12960*HPL[{2, -1, -1}, x] + 
     4320*HPL[{2, -1, 1}, x] + 4320*HPL[{2, 1, -1}, x] - 
     1440*HPL[{2, 1, 1}, x])/180 - (4*Log[1 - x]^3*Log[x])/3 + 
   (11*Log[x]^4)/12 - 10*Log[x]^3*Log[1 + x] - 
   3*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x]^2 + 
   Log[1 - x]^2*((-Pi^2 + 36*HPL[{-2}, x] - 12*HPL[{2}, x])/3 + 4*Log[x]^2 - 
     12*Log[x]*Log[1 + x]) + 
   Log[x]^2*((-Pi^2 - 36*HPL[{-2}, x] + 24*HPL[{2}, x])/2 + 
     36*Log[1 + x]^2) + Log[1 - x]*((-10*Log[x]^3)/3 - 
     2*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x] + 
     24*Log[x]^2*Log[1 + x] + Log[x]*(Pi^2 - 36*Log[1 + x]^2) - 
     2*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
       12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
       11*Zeta[3])) + Log[x]*(3*Pi^2*Log[1 + x] - 36*Log[1 + x]^3 + 
     (8*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 10*Zeta[3]))/3) - 
   6*Log[1 + x]*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
     12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
     11*Zeta[3]), intA[4, 5] -> (2*Log[1 - x]^4*Log[x])/3 + 
   (23*Log[x]^5)/60 + ((29*Pi^4 + 8640*HPL[{-4}, x] - 180*Pi^2*HPL[{-2}, x] + 
      60*Pi^2*HPL[{2}, x] - 720*HPL[{2}, x]^2 - 9360*HPL[{4}, x] - 
      25920*HPL[{-3, -1}, x] + 8640*HPL[{-3, 1}, x] + 1440*HPL[{2, 2}, x] + 
      8640*HPL[{3, -1}, x] - 38880*HPL[{-2, -1, -1}, x] + 
      12960*HPL[{-2, -1, 1}, x] + 12960*HPL[{-2, 1, -1}, x] - 
      4320*HPL[{-2, 1, 1}, x] + 12960*HPL[{2, -1, -1}, x] - 
      4320*HPL[{2, -1, 1}, x] - 4320*HPL[{2, 1, -1}, x] + 
      1440*HPL[{2, 1, 1}, x])*Log[1 + x])/30 - (11*Log[x]^4*Log[1 + x])/2 + 
   6*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x]^3 + 
   Log[1 - x]^3*((2*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x]))/9 - 
     (8*Log[x]^2)/3 + 8*Log[x]*Log[1 + x]) + 
   Log[x]^3*((-Pi^2 - 54*HPL[{-2}, x] + 36*HPL[{2}, x])/3 + 
     30*Log[1 + x]^2) + Log[x]^2*(3*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*
      Log[1 + x] - 72*Log[1 + x]^3 + 
     (2*(81*HPL[{-3}, x] - 54*HPL[{3}, x] - 162*HPL[{-2, -1}, x] + 
        108*HPL[{-2, 1}, x] + 108*HPL[{2, -1}, x] - 72*HPL[{2, 1}, x] - 
        44*Zeta[3]))/3) + Log[1 - x]^2*((10*Log[x]^3)/3 + 
     2*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x] - 
     24*Log[x]^2*Log[1 + x] + Log[x]*(-Pi^2 + 36*Log[1 + x]^2) + 
     2*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
       12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
       11*Zeta[3])) + Log[1 - x]*
    ((29*Pi^4 + 8640*HPL[{-4}, x] - 180*Pi^2*HPL[{-2}, x] + 
       60*Pi^2*HPL[{2}, x] - 720*HPL[{2}, x]^2 - 9360*HPL[{4}, x] - 
       25920*HPL[{-3, -1}, x] + 8640*HPL[{-3, 1}, x] + 1440*HPL[{2, 2}, x] + 
       8640*HPL[{3, -1}, x] - 38880*HPL[{-2, -1, -1}, x] + 
       12960*HPL[{-2, -1, 1}, x] + 12960*HPL[{-2, 1, -1}, x] - 
       4320*HPL[{-2, 1, 1}, x] + 12960*HPL[{2, -1, -1}, x] - 
       4320*HPL[{2, -1, 1}, x] - 4320*HPL[{2, 1, -1}, x] + 
       1440*HPL[{2, 1, 1}, x])/90 - (11*Log[x]^4)/6 + 
     20*Log[x]^3*Log[1 + x] + 6*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*
      Log[1 + x]^2 + Log[x]^2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x] - 
       72*Log[1 + x]^2) + Log[x]*(-6*Pi^2*Log[1 + x] + 72*Log[1 + x]^3 - 
       (16*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 10*Zeta[3]))/3) + 
     12*Log[1 + x]*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
       12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
       11*Zeta[3])) + Log[x]*((-49*Pi^4 + 720*Pi^2*HPL[{-2}, x] + 
       12960*HPL[{-2}, x]^2 - 480*Pi^2*HPL[{2}, x] - 17280*HPL[{-2}, x]*
        HPL[{2}, x] + 5760*HPL[{2}, x]^2)/120 - 9*Pi^2*Log[1 + x]^2 + 
     54*Log[1 + x]^4 - 16*Log[1 + x]*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 
       10*Zeta[3])) + 18*Log[1 + x]^2*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 
     36*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
     4*HPL[{2, 1}, x] - 11*Zeta[3]) + 
   (-1512*HPL[{-5}, x] - 144*Pi^2*HPL[{-3}, x] - 7776*HPL[{-3}, x]*
      HPL[{-2}, x] - 2592*HPL[{-3}, x]*HPL[{2}, x] + 120*Pi^2*HPL[{3}, x] + 
     3888*HPL[{-2}, x]*HPL[{3}, x] - 744*HPL[{2}, x]*HPL[{3}, x] + 
     1800*HPL[{5}, x] + 41472*HPL[{-4, -1}, x] + 1728*HPL[{-4, 1}, x] + 
     15552*HPL[{-3, -2}, x] + 108*Pi^2*HPL[{-2, -1}, x] - 
     36*Pi^2*HPL[{-2, 1}, x] + 7776*HPL[{2, -3}, x] - 
     36*Pi^2*HPL[{2, -1}, x] + 864*HPL[{2}, x]*HPL[{2, -1}, x] + 
     12*Pi^2*HPL[{2, 1}, x] - 96*HPL[{2}, x]*HPL[{2, 1}, x] - 
     1848*HPL[{2, 3}, x] + 6480*HPL[{3, -2}, x] - 1224*HPL[{3, 2}, x] + 
     1728*HPL[{4, -1}, x] + 15552*HPL[{-3, -1, -1}, x] - 
     5184*HPL[{-3, -1, 1}, x] - 5184*HPL[{-3, 1, -1}, x] + 
     1728*HPL[{-3, 1, 1}, x] - 864*HPL[{2, -2, 1}, x] - 
     864*HPL[{2, -1, 2}, x] + 96*HPL[{2, 1, 2}, x] - 
     1728*HPL[{2, 2, -1}, x] + 288*HPL[{2, 2, 1}, x] - 
     5184*HPL[{3, -1, -1}, x] - 1728*HPL[{3, 1, -1}, x] + 
     23328*HPL[{-2, -1, -1, -1}, x] - 7776*HPL[{-2, -1, -1, 1}, x] - 
     7776*HPL[{-2, -1, 1, -1}, x] + 2592*HPL[{-2, -1, 1, 1}, x] - 
     7776*HPL[{-2, 1, -1, -1}, x] + 2592*HPL[{-2, 1, -1, 1}, x] + 
     2592*HPL[{-2, 1, 1, -1}, x] - 864*HPL[{-2, 1, 1, 1}, x] - 
     7776*HPL[{2, -1, -1, -1}, x] + 2592*HPL[{2, -1, -1, 1}, x] + 
     2592*HPL[{2, -1, 1, -1}, x] - 864*HPL[{2, -1, 1, 1}, x] + 
     2592*HPL[{2, 1, -1, -1}, x] - 864*HPL[{2, 1, -1, 1}, x] - 
     864*HPL[{2, 1, 1, -1}, x] + 288*HPL[{2, 1, 1, 1}, x] + 47*Pi^2*Zeta[3] + 
     1872*HPL[{-2}, x]*Zeta[3] - 1272*HPL[{2}, x]*Zeta[3] - 1242*Zeta[5])/18, 
 intA[4, 6] -> (-4*Log[1 - x]^5*Log[x])/15 + (47*Log[x]^6)/360 - 
   (23*Log[x]^5*Log[1 + x])/10 + 
   ((-29*Pi^4 - 8640*HPL[{-4}, x] + 180*Pi^2*HPL[{-2}, x] - 
      60*Pi^2*HPL[{2}, x] + 720*HPL[{2}, x]^2 + 9360*HPL[{4}, x] + 
      25920*HPL[{-3, -1}, x] - 8640*HPL[{-3, 1}, x] - 1440*HPL[{2, 2}, x] - 
      8640*HPL[{3, -1}, x] + 38880*HPL[{-2, -1, -1}, x] - 
      12960*HPL[{-2, -1, 1}, x] - 12960*HPL[{-2, 1, -1}, x] + 
      4320*HPL[{-2, 1, 1}, x] - 12960*HPL[{2, -1, -1}, x] + 
      4320*HPL[{2, -1, 1}, x] + 4320*HPL[{2, 1, -1}, x] - 
      1440*HPL[{2, 1, 1}, x])*Log[1 + x]^2)/10 - 
   9*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x]^4 + 
   Log[1 - x]^4*((-Pi^2 + 36*HPL[{-2}, x] - 12*HPL[{2}, x])/9 + 
     (4*Log[x]^2)/3 - 4*Log[x]*Log[1 + x]) + 
   Log[x]^4*((-Pi^2 - 63*HPL[{-2}, x] + 42*HPL[{2}, x])/6 + 
     (33*Log[1 + x]^2)/2) + 
   Log[x]^3*(2*(Pi^2 + 54*HPL[{-2}, x] - 36*HPL[{2}, x])*Log[1 + x] - 
     60*Log[1 + x]^3 + (2*(135*HPL[{-3}, x] - 90*HPL[{3}, x] - 
        486*HPL[{-2, -1}, x] + 324*HPL[{-2, 1}, x] + 324*HPL[{2, -1}, x] - 
        216*HPL[{2, 1}, x] - 92*Zeta[3]))/9) + 
   Log[x]^2*((-53*Pi^4 - 2160*HPL[{-4}, x] + 720*Pi^2*HPL[{-2}, x] + 
       25920*HPL[{-2}, x]^2 - 480*Pi^2*HPL[{2}, x] - 34560*HPL[{-2}, x]*
        HPL[{2}, x] + 4320*HPL[{2}, x]^2 + 1440*HPL[{4}, x] - 
       64800*HPL[{-3, -1}, x] + 43200*HPL[{-3, 1}, x] + 
       14400*HPL[{2, 2}, x] + 43200*HPL[{3, -1}, x] - 
       77760*HPL[{-2, -1, -1}, x] + 51840*HPL[{-2, -1, 1}, x] + 
       51840*HPL[{-2, 1, -1}, x] - 34560*HPL[{-2, 1, 1}, x] + 
       51840*HPL[{2, -1, -1}, x] - 34560*HPL[{2, -1, 1}, x] - 
       34560*HPL[{2, 1, -1}, x] + 23040*HPL[{2, 1, 1}, x])/120 - 
     9*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[1 + x]^2 + 
     108*Log[1 + x]^4 - 4*Log[1 + x]*(81*HPL[{-3}, x] - 54*HPL[{3}, x] - 
       162*HPL[{-2, -1}, x] + 108*HPL[{-2, 1}, x] + 108*HPL[{2, -1}, x] - 
       72*HPL[{2, 1}, x] - 44*Zeta[3])) + 
   Log[1 - x]^3*((-20*Log[x]^3)/9 - 
     (4*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x])/3 + 
     16*Log[x]^2*Log[1 + x] + Log[x]*((2*Pi^2)/3 - 24*Log[1 + x]^2) - 
     (4*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
        12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
        11*Zeta[3]))/3) + Log[1 - x]^2*
    ((-29*Pi^4 - 8640*HPL[{-4}, x] + 180*Pi^2*HPL[{-2}, x] - 
       60*Pi^2*HPL[{2}, x] + 720*HPL[{2}, x]^2 + 9360*HPL[{4}, x] + 
       25920*HPL[{-3, -1}, x] - 8640*HPL[{-3, 1}, x] - 1440*HPL[{2, 2}, x] - 
       8640*HPL[{3, -1}, x] + 38880*HPL[{-2, -1, -1}, x] - 
       12960*HPL[{-2, -1, 1}, x] - 12960*HPL[{-2, 1, -1}, x] + 
       4320*HPL[{-2, 1, 1}, x] - 12960*HPL[{2, -1, -1}, x] + 
       4320*HPL[{2, -1, 1}, x] + 4320*HPL[{2, 1, -1}, x] - 
       1440*HPL[{2, 1, 1}, x])/90 + (11*Log[x]^4)/6 - 
     20*Log[x]^3*Log[1 + x] - 6*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*
      Log[1 + x]^2 + Log[x]^2*(-Pi^2 - 36*HPL[{-2}, x] + 24*HPL[{2}, x] + 
       72*Log[1 + x]^2) + Log[x]*(6*Pi^2*Log[1 + x] - 72*Log[1 + x]^3 + 
       (16*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 10*Zeta[3]))/3) - 
     12*Log[1 + x]*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
       12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
       11*Zeta[3])) - 36*Log[1 + x]^3*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 
     36*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
     4*HPL[{2, 1}, x] - 11*Zeta[3]) + (-1679*Pi^6 - 3991680*HPL[{-6}, x] - 
     120960*Pi^2*HPL[{-4}, x] - 3265920*HPL[{-3}, x]^2 + 
     21420*Pi^4*HPL[{-2}, x] + 9797760*HPL[{-4}, x]*HPL[{-2}, x] - 
     272160*Pi^2*HPL[{-2}, x]^2 + 3265920*HPL[{-2}, x]^3 - 
     13692*Pi^4*HPL[{2}, x] + 362880*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 
     3265920*HPL[{-2}, x]^2*HPL[{2}, x] - 110880*Pi^2*HPL[{2}, x]^2 + 
     3810240*HPL[{-2}, x]*HPL[{2}, x]^2 - 2049600*HPL[{2}, x]^3 + 
     7620480*HPL[{-3}, x]*HPL[{3}, x] - 9828000*HPL[{3}, x]^2 + 
     131040*Pi^2*HPL[{4}, x] - 9797760*HPL[{-2}, x]*HPL[{4}, x] + 
     13819680*HPL[{2}, x]*HPL[{4}, x] + 4052160*HPL[{6}, x] - 
     46811520*HPL[{-5, -1}, x] + 2540160*HPL[{-5, 1}, x] - 
     9797760*HPL[{-4, -2}, x] + 362880*Pi^2*HPL[{-3, -1}, x] - 
     120960*Pi^2*HPL[{-3, 1}, x] - 13063680*HPL[{-2}, x]*HPL[{-3, 1}, x] - 
     39191040*HPL[{-3}, x]*HPL[{-2, -1}, x] + 19595520*HPL[{3}, x]*
      HPL[{-2, -1}, x] + 26127360*HPL[{-3}, x]*HPL[{-2, 1}, x] - 
     13063680*HPL[{3}, x]*HPL[{-2, 1}, x] - 6531840*HPL[{2, -4}, x] - 
     6531840*HPL[{-2}, x]*HPL[{2, -2}, x] - 5443200*HPL[{2}, x]*
      HPL[{2, -2}, x] - 12096000*HPL[{3}, x]*HPL[{2, -1}, x] + 
     4354560*HPL[{-3}, x]*HPL[{2, 1}, x] + 9999360*HPL[{3}, x]*
      HPL[{2, 1}, x] - 1451520*HPL[{2, -1}, x]*HPL[{2, 1}, x] + 
     241920*HPL[{2, 1}, x]^2 - 20160*Pi^2*HPL[{2, 2}, x] - 
     3265920*HPL[{-2}, x]*HPL[{2, 2}, x] + 2701440*HPL[{2}, x]*
      HPL[{2, 2}, x] - 7287840*HPL[{2, 4}, x] - 16329600*HPL[{3, -3}, x] - 
     120960*Pi^2*HPL[{3, -1}, x] - 13063680*HPL[{-2}, x]*HPL[{3, -1}, x] - 
     1935360*HPL[{2}, x]*HPL[{3, -1}, x] - 19595520*HPL[{4, -2}, x] + 
     8043840*HPL[{4, 2}, x] + 2540160*HPL[{5, -1}, x] + 
     209018880*HPL[{-4, -1, -1}, x] - 69672960*HPL[{-4, -1, 1}, x] + 
     8709120*HPL[{-4, 1, -1}, x] - 2903040*HPL[{-4, 1, 1}, x] + 
     78382080*HPL[{-3, -2, -1}, x] - 26127360*HPL[{-3, -2, 1}, x] + 
     13063680*HPL[{-3, 1, -2}, x] + 544320*Pi^2*HPL[{-2, -1, -1}, x] - 
     181440*Pi^2*HPL[{-2, -1, 1}, x] - 181440*Pi^2*HPL[{-2, 1, -1}, x] + 
     60480*Pi^2*HPL[{-2, 1, 1}, x] + 65318400*HPL[{2, -3, -1}, x] - 
     3144960*HPL[{2, -3, 1}, x] + 32659200*HPL[{2, -2, -2}, x] + 
     4475520*HPL[{2, -2, 2}, x] + 26127360*HPL[{2, -1, -3}, x] - 
     181440*Pi^2*HPL[{2, -1, -1}, x] + 4354560*HPL[{2}, x]*
      HPL[{2, -1, -1}, x] + 60480*Pi^2*HPL[{2, -1, 1}, x] - 
     967680*HPL[{2, -1, 3}, x] - 21772800*HPL[{2, 1, -3}, x] + 
     60480*Pi^2*HPL[{2, 1, -1}, x] + 1451520*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 
     20160*Pi^2*HPL[{2, 1, 1}, x] - 241920*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 
     1290240*HPL[{2, 1, 3}, x] - 6531840*HPL[{2, 2, -2}, x] - 
     1209600*HPL[{2, 3, -1}, x] + 1048320*HPL[{2, 3, 1}, x] + 
     84913920*HPL[{3, -2, -1}, x] + 65318400*HPL[{3, -1, -2}, x] - 
     19595520*HPL[{3, 1, -2}, x] + 5402880*HPL[{3, 1, 2}, x] + 
     2903040*HPL[{3, 2, -1}, x] + 87091200*HPL[{4, -1, -1}, x] + 
     2903040*HPL[{4, 1, -1}, x] + 78382080*HPL[{-3, -1, -1, -1}, x] - 
     26127360*HPL[{-3, -1, -1, 1}, x] - 26127360*HPL[{-3, -1, 1, -1}, x] + 
     8709120*HPL[{-3, -1, 1, 1}, x] - 26127360*HPL[{-3, 1, -1, -1}, x] + 
     8709120*HPL[{-3, 1, -1, 1}, x] + 8709120*HPL[{-3, 1, 1, -1}, x] - 
     2903040*HPL[{-3, 1, 1, 1}, x] - 4354560*HPL[{2, -2, -1, 1}, x] - 
     4354560*HPL[{2, -2, 1, -1}, x] + 1451520*HPL[{2, -2, 1, 1}, x] - 
     4354560*HPL[{2, -1, -2, 1}, x] - 4354560*HPL[{2, -1, -1, 2}, x] - 
     4354560*HPL[{2, -1, 2, -1}, x] + 1451520*HPL[{2, -1, 2, 1}, x] - 
     1451520*HPL[{2, 1, -2, 1}, x] - 1451520*HPL[{2, 1, -1, 2}, x] + 
     241920*HPL[{2, 1, 1, 2}, x] - 8709120*HPL[{2, 2, -1, -1}, x] + 
     1451520*HPL[{2, 2, -1, 1}, x] - 483840*HPL[{2, 2, 1, 1}, x] - 
     26127360*HPL[{3, -1, -1, -1}, x] - 8709120*HPL[{3, 1, -1, -1}, x] - 
     2903040*HPL[{3, 1, 1, -1}, x] + 117573120*HPL[{-2, -1, -1, -1, -1}, x] - 
     39191040*HPL[{-2, -1, -1, -1, 1}, x] - 
     39191040*HPL[{-2, -1, -1, 1, -1}, x] + 
     13063680*HPL[{-2, -1, -1, 1, 1}, x] - 
     39191040*HPL[{-2, -1, 1, -1, -1}, x] + 
     13063680*HPL[{-2, -1, 1, -1, 1}, x] + 
     13063680*HPL[{-2, -1, 1, 1, -1}, x] - 
     4354560*HPL[{-2, -1, 1, 1, 1}, x] - 39191040*HPL[{-2, 1, -1, -1, -1}, 
       x] + 13063680*HPL[{-2, 1, -1, -1, 1}, x] + 
     13063680*HPL[{-2, 1, -1, 1, -1}, x] - 
     4354560*HPL[{-2, 1, -1, 1, 1}, x] + 13063680*HPL[{-2, 1, 1, -1, -1}, 
       x] - 4354560*HPL[{-2, 1, 1, -1, 1}, x] - 
     4354560*HPL[{-2, 1, 1, 1, -1}, x] + 1451520*HPL[{-2, 1, 1, 1, 1}, x] - 
     39191040*HPL[{2, -1, -1, -1, -1}, x] + 
     13063680*HPL[{2, -1, -1, -1, 1}, x] + 
     13063680*HPL[{2, -1, -1, 1, -1}, x] - 
     4354560*HPL[{2, -1, -1, 1, 1}, x] + 13063680*HPL[{2, -1, 1, -1, -1}, 
       x] - 4354560*HPL[{2, -1, 1, -1, 1}, x] - 
     4354560*HPL[{2, -1, 1, 1, -1}, x] + 1451520*HPL[{2, -1, 1, 1, 1}, x] + 
     13063680*HPL[{2, 1, -1, -1, -1}, x] - 
     4354560*HPL[{2, 1, -1, -1, 1}, x] - 4354560*HPL[{2, 1, -1, 1, -1}, x] + 
     1451520*HPL[{2, 1, -1, 1, 1}, x] - 4354560*HPL[{2, 1, 1, -1, -1}, x] + 
     1451520*HPL[{2, 1, 1, -1, 1}, x] + 1451520*HPL[{2, 1, 1, 1, -1}, x] - 
     483840*HPL[{2, 1, 1, 1, 1}, x] - 4052160*HPL[{-3}, x]*Zeta[3] + 
     2620800*HPL[{3}, x]*Zeta[3] + 9434880*HPL[{-2, -1}, x]*Zeta[3] - 
     6410880*HPL[{-2, 1}, x]*Zeta[3] - 6410880*HPL[{2, -1}, x]*Zeta[3] + 
     4314240*HPL[{2, 1}, x]*Zeta[3] + 1184400*Zeta[3]^2)/15120 + 
   Log[x]*(((49*Pi^4 - 720*Pi^2*HPL[{-2}, x] - 12960*HPL[{-2}, x]^2 + 
        480*Pi^2*HPL[{2}, x] + 17280*HPL[{-2}, x]*HPL[{2}, x] - 
        5760*HPL[{2}, x]^2)*Log[1 + x])/20 + 18*Pi^2*Log[1 + x]^3 - 
     (324*Log[1 + x]^5)/5 + 48*Log[1 + x]^2*(27*HPL[{-3}, x] - 
       18*HPL[{3}, x] - 10*Zeta[3]) + 
     (2*(540*HPL[{-5}, x] - 45*Pi^2*HPL[{-3}, x] - 8100*HPL[{-3}, x]*
         HPL[{-2}, x] - 5400*HPL[{-3}, x]*HPL[{2}, x] + 30*Pi^2*HPL[{3}, x] + 
        5400*HPL[{-2}, x]*HPL[{3}, x] - 360*HPL[{5}, x] + 
        48600*HPL[{-4, -1}, x] + 16200*HPL[{-3, -2}, x] + 
        270*Pi^2*HPL[{-2, -1}, x] + 9720*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
        6480*HPL[{2}, x]*HPL[{-2, -1}, x] - 180*Pi^2*HPL[{-2, 1}, x] + 
        4320*HPL[{2}, x]*HPL[{-2, 1}, x] + 10800*HPL[{2, -3}, x] - 
        180*Pi^2*HPL[{2, -1}, x] + 4320*HPL[{2}, x]*HPL[{2, -1}, x] + 
        120*Pi^2*HPL[{2, 1}, x] - 4320*HPL[{-2}, x]*HPL[{2, 1}, x] - 
        960*HPL[{2}, x]*HPL[{2, 1}, x] - 3600*HPL[{2, 3}, x] + 
        10800*HPL[{3, -2}, x] - 3600*HPL[{3, 2}, x] - 
        38880*HPL[{-3, -1, -1}, x] - 19440*HPL[{-2, -2, -1}, x] - 
        6480*HPL[{-2, 1, -2}, x] - 6480*HPL[{2, -1, -2}, x] + 
        8640*HPL[{2, 1, -2}, x] - 1920*HPL[{2, 1, 2}, x] + 40*Pi^2*Zeta[3] + 
        2160*HPL[{-2}, x]*Zeta[3] - 1440*HPL[{2}, x]*Zeta[3] - 1128*Zeta[5]))/
      15) + (Log[1 + x]*(1512*HPL[{-5}, x] + 144*Pi^2*HPL[{-3}, x] + 
      7776*HPL[{-3}, x]*HPL[{-2}, x] + 2592*HPL[{-3}, x]*HPL[{2}, x] - 
      120*Pi^2*HPL[{3}, x] - 3888*HPL[{-2}, x]*HPL[{3}, x] + 
      744*HPL[{2}, x]*HPL[{3}, x] - 1800*HPL[{5}, x] - 
      41472*HPL[{-4, -1}, x] - 1728*HPL[{-4, 1}, x] - 
      15552*HPL[{-3, -2}, x] - 108*Pi^2*HPL[{-2, -1}, x] + 
      36*Pi^2*HPL[{-2, 1}, x] - 7776*HPL[{2, -3}, x] + 
      36*Pi^2*HPL[{2, -1}, x] - 864*HPL[{2}, x]*HPL[{2, -1}, x] - 
      12*Pi^2*HPL[{2, 1}, x] + 96*HPL[{2}, x]*HPL[{2, 1}, x] + 
      1848*HPL[{2, 3}, x] - 6480*HPL[{3, -2}, x] + 1224*HPL[{3, 2}, x] - 
      1728*HPL[{4, -1}, x] - 15552*HPL[{-3, -1, -1}, x] + 
      5184*HPL[{-3, -1, 1}, x] + 5184*HPL[{-3, 1, -1}, x] - 
      1728*HPL[{-3, 1, 1}, x] + 864*HPL[{2, -2, 1}, x] + 
      864*HPL[{2, -1, 2}, x] - 96*HPL[{2, 1, 2}, x] + 
      1728*HPL[{2, 2, -1}, x] - 288*HPL[{2, 2, 1}, x] + 
      5184*HPL[{3, -1, -1}, x] + 1728*HPL[{3, 1, -1}, x] - 
      23328*HPL[{-2, -1, -1, -1}, x] + 7776*HPL[{-2, -1, -1, 1}, x] + 
      7776*HPL[{-2, -1, 1, -1}, x] - 2592*HPL[{-2, -1, 1, 1}, x] + 
      7776*HPL[{-2, 1, -1, -1}, x] - 2592*HPL[{-2, 1, -1, 1}, x] - 
      2592*HPL[{-2, 1, 1, -1}, x] + 864*HPL[{-2, 1, 1, 1}, x] + 
      7776*HPL[{2, -1, -1, -1}, x] - 2592*HPL[{2, -1, -1, 1}, x] - 
      2592*HPL[{2, -1, 1, -1}, x] + 864*HPL[{2, -1, 1, 1}, x] - 
      2592*HPL[{2, 1, -1, -1}, x] + 864*HPL[{2, 1, -1, 1}, x] + 
      864*HPL[{2, 1, 1, -1}, x] - 288*HPL[{2, 1, 1, 1}, x] - 
      47*Pi^2*Zeta[3] - 1872*HPL[{-2}, x]*Zeta[3] + 
      1272*HPL[{2}, x]*Zeta[3] + 1242*Zeta[5]))/3 + 
   Log[1 - x]*((-23*Log[x]^5)/30 + 
     ((-29*Pi^4 - 8640*HPL[{-4}, x] + 180*Pi^2*HPL[{-2}, x] - 
        60*Pi^2*HPL[{2}, x] + 720*HPL[{2}, x]^2 + 9360*HPL[{4}, x] + 
        25920*HPL[{-3, -1}, x] - 8640*HPL[{-3, 1}, x] - 1440*HPL[{2, 2}, x] - 
        8640*HPL[{3, -1}, x] + 38880*HPL[{-2, -1, -1}, x] - 
        12960*HPL[{-2, -1, 1}, x] - 12960*HPL[{-2, 1, -1}, x] + 
        4320*HPL[{-2, 1, 1}, x] - 12960*HPL[{2, -1, -1}, x] + 
        4320*HPL[{2, -1, 1}, x] + 4320*HPL[{2, 1, -1}, x] - 
        1440*HPL[{2, 1, 1}, x])*Log[1 + x])/15 + 11*Log[x]^4*Log[1 + x] - 
     12*(Pi^2 - 36*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x]^3 + 
     Log[x]^3*((2*(Pi^2 + 54*HPL[{-2}, x] - 36*HPL[{2}, x]))/3 - 
       60*Log[1 + x]^2) + Log[x]^2*
      (-6*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[1 + x] + 
       144*Log[1 + x]^3 - (4*(81*HPL[{-3}, x] - 54*HPL[{3}, x] - 
          162*HPL[{-2, -1}, x] + 108*HPL[{-2, 1}, x] + 108*HPL[{2, -1}, x] - 
          72*HPL[{2, 1}, x] - 44*Zeta[3]))/3) + 
     Log[x]*((49*Pi^4 - 720*Pi^2*HPL[{-2}, x] - 12960*HPL[{-2}, x]^2 + 
         480*Pi^2*HPL[{2}, x] + 17280*HPL[{-2}, x]*HPL[{2}, x] - 
         5760*HPL[{2}, x]^2)/60 + 18*Pi^2*Log[1 + x]^2 - 108*Log[1 + x]^4 + 
       32*Log[1 + x]*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 10*Zeta[3])) - 
     36*Log[1 + x]^2*(24*HPL[{-3}, x] - 8*HPL[{3}, x] + 36*HPL[{-2, -1}, x] - 
       12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - 
       11*Zeta[3]) + (1512*HPL[{-5}, x] + 144*Pi^2*HPL[{-3}, x] + 
       7776*HPL[{-3}, x]*HPL[{-2}, x] + 2592*HPL[{-3}, x]*HPL[{2}, x] - 
       120*Pi^2*HPL[{3}, x] - 3888*HPL[{-2}, x]*HPL[{3}, x] + 
       744*HPL[{2}, x]*HPL[{3}, x] - 1800*HPL[{5}, x] - 
       41472*HPL[{-4, -1}, x] - 1728*HPL[{-4, 1}, x] - 
       15552*HPL[{-3, -2}, x] - 108*Pi^2*HPL[{-2, -1}, x] + 
       36*Pi^2*HPL[{-2, 1}, x] - 7776*HPL[{2, -3}, x] + 
       36*Pi^2*HPL[{2, -1}, x] - 864*HPL[{2}, x]*HPL[{2, -1}, x] - 
       12*Pi^2*HPL[{2, 1}, x] + 96*HPL[{2}, x]*HPL[{2, 1}, x] + 
       1848*HPL[{2, 3}, x] - 6480*HPL[{3, -2}, x] + 1224*HPL[{3, 2}, x] - 
       1728*HPL[{4, -1}, x] - 15552*HPL[{-3, -1, -1}, x] + 
       5184*HPL[{-3, -1, 1}, x] + 5184*HPL[{-3, 1, -1}, x] - 
       1728*HPL[{-3, 1, 1}, x] + 864*HPL[{2, -2, 1}, x] + 
       864*HPL[{2, -1, 2}, x] - 96*HPL[{2, 1, 2}, x] + 
       1728*HPL[{2, 2, -1}, x] - 288*HPL[{2, 2, 1}, x] + 
       5184*HPL[{3, -1, -1}, x] + 1728*HPL[{3, 1, -1}, x] - 
       23328*HPL[{-2, -1, -1, -1}, x] + 7776*HPL[{-2, -1, -1, 1}, x] + 
       7776*HPL[{-2, -1, 1, -1}, x] - 2592*HPL[{-2, -1, 1, 1}, x] + 
       7776*HPL[{-2, 1, -1, -1}, x] - 2592*HPL[{-2, 1, -1, 1}, x] - 
       2592*HPL[{-2, 1, 1, -1}, x] + 864*HPL[{-2, 1, 1, 1}, x] + 
       7776*HPL[{2, -1, -1, -1}, x] - 2592*HPL[{2, -1, -1, 1}, x] - 
       2592*HPL[{2, -1, 1, -1}, x] + 864*HPL[{2, -1, 1, 1}, x] - 
       2592*HPL[{2, 1, -1, -1}, x] + 864*HPL[{2, 1, -1, 1}, x] + 
       864*HPL[{2, 1, 1, -1}, x] - 288*HPL[{2, 1, 1, 1}, x] - 
       47*Pi^2*Zeta[3] - 1872*HPL[{-2}, x]*Zeta[3] + 
       1272*HPL[{2}, x]*Zeta[3] + 1242*Zeta[5])/9), 
 intA[4, 7] -> (4*Log[1 - x]^6*Log[x])/45 + (19*Log[x]^7)/504 - 
   (47*Log[x]^6*Log[1 + x])/60 + 
   (Pi^2*(29*Pi^2 - 180*HPL[{-2}, x] + 60*HPL[{2}, x])*Log[1 + x]^3)/5 + 
   (54*Pi^2*Log[1 + x]^5)/5 + Log[1 - x]^5*((2*Pi^2)/45 - (8*Log[x]^2)/15 + 
     (8*Log[x]*Log[1 + x])/5) + 
   Log[x]^5*((-2*Pi^2 - 135*HPL[{-2}, x] + 90*HPL[{2}, x])/30 + 
     (69*Log[1 + x]^2)/10) + 
   Log[x]^4*((Pi^2 + 63*HPL[{-2}, x] - 42*HPL[{2}, x])*Log[1 + x] - 
     33*Log[1 + x]^3 + (243*HPL[{-3}, x] - 162*HPL[{3}, x] - 
       1134*HPL[{-2, -1}, x] + 756*HPL[{-2, 1}, x] + 756*HPL[{2, -1}, x] - 
       504*HPL[{2, 1}, x] - 188*Zeta[3])/18) + 
   Log[x]^3*((-11*Pi^4 - 648*HPL[{-4}, x] + 144*Pi^2*HPL[{-2}, x] + 
       6480*HPL[{-2}, x]^2 - 96*Pi^2*HPL[{2}, x] - 8640*HPL[{-2}, x]*
        HPL[{2}, x] + 720*HPL[{2}, x]^2 + 432*HPL[{4}, x] - 
       19440*HPL[{-3, -1}, x] + 12960*HPL[{-3, 1}, x] + 4320*HPL[{2, 2}, x] + 
       12960*HPL[{3, -1}, x] - 23328*HPL[{-2, -1, -1}, x] + 
       15552*HPL[{-2, -1, 1}, x] + 15552*HPL[{-2, 1, -1}, x] - 
       10368*HPL[{-2, 1, 1}, x] + 15552*HPL[{2, -1, -1}, x] - 
       10368*HPL[{2, -1, 1}, x] - 10368*HPL[{2, 1, -1}, x] + 
       6912*HPL[{2, 1, 1}, x])/36 - 6*(Pi^2 + 54*HPL[{-2}, x] - 
       36*HPL[{2}, x])*Log[1 + x]^2 + 90*Log[1 + x]^4 - 
     (4*Log[1 + x]*(135*HPL[{-3}, x] - 90*HPL[{3}, x] - 
        486*HPL[{-2, -1}, x] + 324*HPL[{-2, 1}, x] + 324*HPL[{2, -1}, x] - 
        216*HPL[{2, 1}, x] - 92*Zeta[3]))/3) + 
   Log[1 - x]^4*((10*Log[x]^3)/9 + (2*Pi^2*Log[1 + x])/3 - 
     8*Log[x]^2*Log[1 + x] + Log[x]*(-Pi^2/3 + 12*Log[1 + x]^2) - 
     (22*Zeta[3])/3) - 594*Log[1 + x]^4*Zeta[3] + 
   Log[1 - x]^3*((Pi^2*(29*Pi^2 - 180*HPL[{-2}, x] + 60*HPL[{2}, x]))/135 - 
     (11*Log[x]^4)/9 + (40*Log[x]^3*Log[1 + x])/3 + 4*Pi^2*Log[1 + x]^2 + 
     Log[x]^2*((2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x]))/3 - 
       48*Log[1 + x]^2) + Log[x]*(-4*Pi^2*Log[1 + x] + 48*Log[1 + x]^3 - 
       (32*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 10*Zeta[3]))/9) - 
     88*Log[1 + x]*Zeta[3]) + 
   (Log[1 + x]*(1679*Pi^6 + 120960*Pi^2*HPL[{-4}, x] - 
      21420*Pi^4*HPL[{-2}, x] + 272160*Pi^2*HPL[{-2}, x]^2 + 
      13692*Pi^4*HPL[{2}, x] - 362880*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 
      110880*Pi^2*HPL[{2}, x]^2 - 131040*Pi^2*HPL[{4}, x] - 
      362880*Pi^2*HPL[{-3, -1}, x] + 120960*Pi^2*HPL[{-3, 1}, x] + 
      20160*Pi^2*HPL[{2, 2}, x] + 120960*Pi^2*HPL[{3, -1}, x] - 
      544320*Pi^2*HPL[{-2, -1, -1}, x] + 181440*Pi^2*HPL[{-2, -1, 1}, x] + 
      181440*Pi^2*HPL[{-2, 1, -1}, x] - 60480*Pi^2*HPL[{-2, 1, 1}, x] + 
      181440*Pi^2*HPL[{2, -1, -1}, x] - 60480*Pi^2*HPL[{2, -1, 1}, x] - 
      60480*Pi^2*HPL[{2, 1, -1}, x] + 20160*Pi^2*HPL[{2, 1, 1}, x] + 
      4052160*HPL[{-3}, x]*Zeta[3] - 2620800*HPL[{3}, x]*Zeta[3] - 
      9434880*HPL[{-2, -1}, x]*Zeta[3] + 6410880*HPL[{-2, 1}, x]*Zeta[3] + 
      6410880*HPL[{2, -1}, x]*Zeta[3] - 4314240*HPL[{2, 1}, x]*Zeta[3] - 
      1184400*Zeta[3]^2))/2520 + Log[1 - x]^2*((23*Log[x]^5)/30 + 
     (Pi^2*(29*Pi^2 - 180*HPL[{-2}, x] + 60*HPL[{2}, x])*Log[1 + x])/15 - 
     11*Log[x]^4*Log[1 + x] + 12*Pi^2*Log[1 + x]^3 + 
     Log[x]^3*((-2*(Pi^2 + 54*HPL[{-2}, x] - 36*HPL[{2}, x]))/3 + 
       60*Log[1 + x]^2) + Log[x]^2*
      (6*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[1 + x] - 
       144*Log[1 + x]^3 + (4*(81*HPL[{-3}, x] - 54*HPL[{3}, x] - 
          162*HPL[{-2, -1}, x] + 108*HPL[{-2, 1}, x] + 108*HPL[{2, -1}, x] - 
          72*HPL[{2, 1}, x] - 44*Zeta[3]))/3) + 
     Log[x]*((-49*Pi^4 + 720*Pi^2*HPL[{-2}, x] + 12960*HPL[{-2}, x]^2 - 
         480*Pi^2*HPL[{2}, x] - 17280*HPL[{-2}, x]*HPL[{2}, x] + 
         5760*HPL[{2}, x]^2)/60 - 18*Pi^2*Log[1 + x]^2 + 108*Log[1 + x]^4 - 
       32*Log[1 + x]*(27*HPL[{-3}, x] - 18*HPL[{3}, x] - 10*Zeta[3])) - 
     396*Log[1 + x]^2*Zeta[3] + (-144*Pi^2*HPL[{-3}, x] + 
       120*Pi^2*HPL[{3}, x] + 108*Pi^2*HPL[{-2, -1}, x] - 
       36*Pi^2*HPL[{-2, 1}, x] - 36*Pi^2*HPL[{2, -1}, x] + 
       12*Pi^2*HPL[{2, 1}, x] + 47*Pi^2*Zeta[3] + 1872*HPL[{-2}, x]*Zeta[3] - 
       1272*HPL[{2}, x]*Zeta[3] - 1242*Zeta[5])/9) + 
   Log[x]^2*(((53*Pi^4 + 2160*HPL[{-4}, x] - 720*Pi^2*HPL[{-2}, x] - 
        25920*HPL[{-2}, x]^2 + 480*Pi^2*HPL[{2}, x] + 34560*HPL[{-2}, x]*
         HPL[{2}, x] - 4320*HPL[{2}, x]^2 - 1440*HPL[{4}, x] + 
        64800*HPL[{-3, -1}, x] - 43200*HPL[{-3, 1}, x] - 
        14400*HPL[{2, 2}, x] - 43200*HPL[{3, -1}, x] + 
        77760*HPL[{-2, -1, -1}, x] - 51840*HPL[{-2, -1, 1}, x] - 
        51840*HPL[{-2, 1, -1}, x] + 34560*HPL[{-2, 1, 1}, x] - 
        51840*HPL[{2, -1, -1}, x] + 34560*HPL[{2, -1, 1}, x] + 
        34560*HPL[{2, 1, -1}, x] - 23040*HPL[{2, 1, 1}, x])*Log[1 + x])/20 + 
     18*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[1 + x]^3 - 
     (648*Log[1 + x]^5)/5 + 12*Log[1 + x]^2*(81*HPL[{-3}, x] - 
       54*HPL[{3}, x] - 162*HPL[{-2, -1}, x] + 108*HPL[{-2, 1}, x] + 
       108*HPL[{2, -1}, x] - 72*HPL[{2, 1}, x] - 44*Zeta[3]) + 
     (2*(405*HPL[{-5}, x] - 45*Pi^2*HPL[{-3}, x] - 6480*HPL[{-3}, x]*
         HPL[{-2}, x] - 4320*HPL[{-3}, x]*HPL[{2}, x] + 30*Pi^2*HPL[{3}, x] + 
        4320*HPL[{-2}, x]*HPL[{3}, x] - 60*HPL[{2}, x]*HPL[{3}, x] - 
        270*HPL[{5}, x] + 38070*HPL[{-4, -1}, x] + 540*HPL[{-4, 1}, x] + 
        12960*HPL[{-3, -2}, x] + 270*Pi^2*HPL[{-2, -1}, x] + 
        19440*HPL[{-2}, x]*HPL[{-2, -1}, x] - 12960*HPL[{2}, x]*
         HPL[{-2, -1}, x] - 180*Pi^2*HPL[{-2, 1}, x] + 
        8640*HPL[{2}, x]*HPL[{-2, 1}, x] + 8640*HPL[{2, -3}, x] - 
        180*Pi^2*HPL[{2, -1}, x] + 3240*HPL[{2}, x]*HPL[{2, -1}, x] + 
        120*Pi^2*HPL[{2, 1}, x] - 8640*HPL[{-2}, x]*HPL[{2, 1}, x] - 
        720*HPL[{2}, x]*HPL[{2, 1}, x] - 2820*HPL[{2, 3}, x] + 
        8640*HPL[{3, -2}, x] - 2700*HPL[{3, 2}, x] + 540*HPL[{4, -1}, x] - 
        102060*HPL[{-3, -1, -1}, x] + 16200*HPL[{-3, -1, 1}, x] + 
        16200*HPL[{-3, 1, -1}, x] - 10800*HPL[{-3, 1, 1}, x] - 
        38880*HPL[{-2, -2, -1}, x] - 12960*HPL[{-2, 1, -2}, x] + 
        5400*HPL[{2, -2, 1}, x] - 12960*HPL[{2, -1, -2}, x] + 
        5400*HPL[{2, -1, 2}, x] + 17280*HPL[{2, 1, -2}, x] - 
        5040*HPL[{2, 1, 2}, x] + 10800*HPL[{2, 2, -1}, x] - 
        3600*HPL[{2, 2, 1}, x] + 16200*HPL[{3, -1, -1}, x] + 
        10800*HPL[{3, 1, -1}, x] - 29160*HPL[{-2, -1, -1, -1}, x] + 
        19440*HPL[{-2, -1, -1, 1}, x] + 19440*HPL[{-2, -1, 1, -1}, x] - 
        12960*HPL[{-2, -1, 1, 1}, x] + 19440*HPL[{-2, 1, -1, -1}, x] - 
        12960*HPL[{-2, 1, -1, 1}, x] - 12960*HPL[{-2, 1, 1, -1}, x] + 
        8640*HPL[{-2, 1, 1, 1}, x] + 19440*HPL[{2, -1, -1, -1}, x] - 
        12960*HPL[{2, -1, -1, 1}, x] - 12960*HPL[{2, -1, 1, -1}, x] + 
        8640*HPL[{2, -1, 1, 1}, x] - 12960*HPL[{2, 1, -1, -1}, x] + 
        8640*HPL[{2, 1, -1, 1}, x] + 8640*HPL[{2, 1, 1, -1}, x] - 
        5760*HPL[{2, 1, 1, 1}, x] + 40*Pi^2*Zeta[3] + 2520*HPL[{-2}, x]*
         Zeta[3] - 1680*HPL[{2}, x]*Zeta[3] - 1176*Zeta[5]))/15) + 
   Log[x]*((-3*(49*Pi^4 - 720*Pi^2*HPL[{-2}, x] - 12960*HPL[{-2}, x]^2 + 
        480*Pi^2*HPL[{2}, x] + 17280*HPL[{-2}, x]*HPL[{2}, x] - 
        5760*HPL[{2}, x]^2)*Log[1 + x]^2)/20 - 27*Pi^2*Log[1 + x]^4 + 
     (324*Log[1 + x]^6)/5 - 96*Log[1 + x]^3*(27*HPL[{-3}, x] - 
       18*HPL[{3}, x] - 10*Zeta[3]) + (-3709*Pi^6 + 90720*Pi^2*HPL[{-4}, x] - 
       1632960*HPL[{-3}, x]^2 + 68040*Pi^4*HPL[{-2}, x] + 
       3265920*HPL[{-4}, x]*HPL[{-2}, x] - 816480*Pi^2*HPL[{-2}, x]^2 - 
       45360*Pi^4*HPL[{2}, x] - 2177280*HPL[{-4}, x]*HPL[{2}, x] + 
       1088640*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 60480*Pi^2*HPL[{2}, x]^2 + 
       10886400*HPL[{-2}, x]*HPL[{2}, x]^2 - 7257600*HPL[{2}, x]^3 + 
       2177280*HPL[{-3}, x]*HPL[{3}, x] - 725760*HPL[{3}, x]^2 - 
       60480*Pi^2*HPL[{4}, x] - 2177280*HPL[{-2}, x]*HPL[{4}, x] + 
       1451520*HPL[{2}, x]*HPL[{4}, x] + 2721600*Pi^2*HPL[{-3, -1}, x] + 
       97977600*HPL[{-2}, x]*HPL[{-3, -1}, x] - 65318400*HPL[{2}, x]*
        HPL[{-3, -1}, x] - 1814400*Pi^2*HPL[{-3, 1}, x] - 
       65318400*HPL[{-2}, x]*HPL[{-3, 1}, x] + 43545600*HPL[{2}, x]*
        HPL[{-3, 1}, x] - 97977600*HPL[{-3}, x]*HPL[{-2, -1}, x] + 
       65318400*HPL[{3}, x]*HPL[{-2, -1}, x] - 58786560*HPL[{-2, -1}, x]^2 + 
       65318400*HPL[{-3}, x]*HPL[{-2, 1}, x] - 43545600*HPL[{3}, x]*
        HPL[{-2, 1}, x] + 78382080*HPL[{-2, -1}, x]*HPL[{-2, 1}, x] - 
       26127360*HPL[{-2, 1}, x]^2 + 65318400*HPL[{-3}, x]*HPL[{2, -1}, x] - 
       43545600*HPL[{3}, x]*HPL[{2, -1}, x] + 78382080*HPL[{-2, -1}, x]*
        HPL[{2, -1}, x] - 52254720*HPL[{-2, 1}, x]*HPL[{2, -1}, x] - 
       26127360*HPL[{2, -1}, x]^2 - 43545600*HPL[{-3}, x]*HPL[{2, 1}, x] + 
       29030400*HPL[{3}, x]*HPL[{2, 1}, x] - 52254720*HPL[{-2, -1}, x]*
        HPL[{2, 1}, x] + 34836480*HPL[{-2, 1}, x]*HPL[{2, 1}, x] + 
       34836480*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 11612160*HPL[{2, 1}, x]^2 - 
       604800*Pi^2*HPL[{2, 2}, x] - 21772800*HPL[{-2}, x]*HPL[{2, 2}, x] + 
       14515200*HPL[{2}, x]*HPL[{2, 2}, x] - 1814400*Pi^2*HPL[{3, -1}, x] - 
       65318400*HPL[{-2}, x]*HPL[{3, -1}, x] + 43545600*HPL[{2}, x]*
        HPL[{3, -1}, x] + 3265920*Pi^2*HPL[{-2, -1, -1}, x] + 
       117573120*HPL[{-2}, x]*HPL[{-2, -1, -1}, x] - 78382080*HPL[{2}, x]*
        HPL[{-2, -1, -1}, x] - 2177280*Pi^2*HPL[{-2, -1, 1}, x] - 
       78382080*HPL[{-2}, x]*HPL[{-2, -1, 1}, x] + 52254720*HPL[{2}, x]*
        HPL[{-2, -1, 1}, x] - 2177280*Pi^2*HPL[{-2, 1, -1}, x] - 
       78382080*HPL[{-2}, x]*HPL[{-2, 1, -1}, x] + 52254720*HPL[{2}, x]*
        HPL[{-2, 1, -1}, x] + 1451520*Pi^2*HPL[{-2, 1, 1}, x] + 
       52254720*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] - 34836480*HPL[{2}, x]*
        HPL[{-2, 1, 1}, x] - 2177280*Pi^2*HPL[{2, -1, -1}, x] - 
       78382080*HPL[{-2}, x]*HPL[{2, -1, -1}, x] + 52254720*HPL[{2}, x]*
        HPL[{2, -1, -1}, x] + 1451520*Pi^2*HPL[{2, -1, 1}, x] + 
       52254720*HPL[{-2}, x]*HPL[{2, -1, 1}, x] - 34836480*HPL[{2}, x]*
        HPL[{2, -1, 1}, x] + 1451520*Pi^2*HPL[{2, 1, -1}, x] + 
       52254720*HPL[{-2}, x]*HPL[{2, 1, -1}, x] - 34836480*HPL[{2}, x]*
        HPL[{2, 1, -1}, x] - 967680*Pi^2*HPL[{2, 1, 1}, x] - 
       34836480*HPL[{-2}, x]*HPL[{2, 1, 1}, x] + 23224320*HPL[{2}, x]*
        HPL[{2, 1, 1}, x] - 7257600*HPL[{-3}, x]*Zeta[3] + 
       4838400*HPL[{3}, x]*Zeta[3] + 26127360*HPL[{-2, -1}, x]*Zeta[3] - 
       17418240*HPL[{-2, 1}, x]*Zeta[3] - 17418240*HPL[{2, -1}, x]*Zeta[3] + 
       11612160*HPL[{2, 1}, x]*Zeta[3] + 2472960*Zeta[3]^2)/15120 - 
     (4*Log[1 + x]*(540*HPL[{-5}, x] - 45*Pi^2*HPL[{-3}, x] - 
        8100*HPL[{-3}, x]*HPL[{-2}, x] - 5400*HPL[{-3}, x]*HPL[{2}, x] + 
        30*Pi^2*HPL[{3}, x] + 5400*HPL[{-2}, x]*HPL[{3}, x] - 
        360*HPL[{5}, x] + 48600*HPL[{-4, -1}, x] + 16200*HPL[{-3, -2}, x] + 
        270*Pi^2*HPL[{-2, -1}, x] + 9720*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
        6480*HPL[{2}, x]*HPL[{-2, -1}, x] - 180*Pi^2*HPL[{-2, 1}, x] + 
        4320*HPL[{2}, x]*HPL[{-2, 1}, x] + 10800*HPL[{2, -3}, x] - 
        180*Pi^2*HPL[{2, -1}, x] + 4320*HPL[{2}, x]*HPL[{2, -1}, x] + 
        120*Pi^2*HPL[{2, 1}, x] - 4320*HPL[{-2}, x]*HPL[{2, 1}, x] - 
        960*HPL[{2}, x]*HPL[{2, 1}, x] - 3600*HPL[{2, 3}, x] + 
        10800*HPL[{3, -2}, x] - 3600*HPL[{3, 2}, x] - 
        38880*HPL[{-3, -1, -1}, x] - 19440*HPL[{-2, -2, -1}, x] - 
        6480*HPL[{-2, 1, -2}, x] - 6480*HPL[{2, -1, -2}, x] + 
        8640*HPL[{2, 1, -2}, x] - 1920*HPL[{2, 1, 2}, x] + 40*Pi^2*Zeta[3] + 
        2160*HPL[{-2}, x]*Zeta[3] - 1440*HPL[{2}, x]*Zeta[3] - 1128*Zeta[5]))/
      5) + Log[1 + x]^2*(-144*Pi^2*HPL[{-3}, x] + 120*Pi^2*HPL[{3}, x] + 
     108*Pi^2*HPL[{-2, -1}, x] - 36*Pi^2*HPL[{-2, 1}, x] - 
     36*Pi^2*HPL[{2, -1}, x] + 12*Pi^2*HPL[{2, 1}, x] + 47*Pi^2*Zeta[3] + 
     1872*HPL[{-2}, x]*Zeta[3] - 1272*HPL[{2}, x]*Zeta[3] - 1242*Zeta[5]) + 
   Log[1 - x]*((-47*Log[x]^6)/180 + (23*Log[x]^5*Log[1 + x])/5 + 
     (Pi^2*(29*Pi^2 - 180*HPL[{-2}, x] + 60*HPL[{2}, x])*Log[1 + x]^2)/5 + 
     18*Pi^2*Log[1 + x]^4 + Log[x]^4*
      ((Pi^2 + 63*HPL[{-2}, x] - 42*HPL[{2}, x])/3 - 33*Log[1 + x]^2) + 
     Log[x]^3*(-4*(Pi^2 + 54*HPL[{-2}, x] - 36*HPL[{2}, x])*Log[1 + x] + 
       120*Log[1 + x]^3 - (4*(135*HPL[{-3}, x] - 90*HPL[{3}, x] - 
          486*HPL[{-2, -1}, x] + 324*HPL[{-2, 1}, x] + 324*HPL[{2, -1}, x] - 
          216*HPL[{2, 1}, x] - 92*Zeta[3]))/9) + 
     Log[x]^2*((53*Pi^4 + 2160*HPL[{-4}, x] - 720*Pi^2*HPL[{-2}, x] - 
         25920*HPL[{-2}, x]^2 + 480*Pi^2*HPL[{2}, x] + 34560*HPL[{-2}, x]*
          HPL[{2}, x] - 4320*HPL[{2}, x]^2 - 1440*HPL[{4}, x] + 
         64800*HPL[{-3, -1}, x] - 43200*HPL[{-3, 1}, x] - 
         14400*HPL[{2, 2}, x] - 43200*HPL[{3, -1}, x] + 
         77760*HPL[{-2, -1, -1}, x] - 51840*HPL[{-2, -1, 1}, x] - 
         51840*HPL[{-2, 1, -1}, x] + 34560*HPL[{-2, 1, 1}, x] - 
         51840*HPL[{2, -1, -1}, x] + 34560*HPL[{2, -1, 1}, x] + 
         34560*HPL[{2, 1, -1}, x] - 23040*HPL[{2, 1, 1}, x])/60 + 
       18*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[1 + x]^2 - 
       216*Log[1 + x]^4 + 8*Log[1 + x]*(81*HPL[{-3}, x] - 54*HPL[{3}, x] - 
         162*HPL[{-2, -1}, x] + 108*HPL[{-2, 1}, x] + 108*HPL[{2, -1}, x] - 
         72*HPL[{2, 1}, x] - 44*Zeta[3])) - 792*Log[1 + x]^3*Zeta[3] + 
     (1679*Pi^6 + 120960*Pi^2*HPL[{-4}, x] - 21420*Pi^4*HPL[{-2}, x] + 
       272160*Pi^2*HPL[{-2}, x]^2 + 13692*Pi^4*HPL[{2}, x] - 
       362880*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 110880*Pi^2*HPL[{2}, x]^2 - 
       131040*Pi^2*HPL[{4}, x] - 362880*Pi^2*HPL[{-3, -1}, x] + 
       120960*Pi^2*HPL[{-3, 1}, x] + 20160*Pi^2*HPL[{2, 2}, x] + 
       120960*Pi^2*HPL[{3, -1}, x] - 544320*Pi^2*HPL[{-2, -1, -1}, x] + 
       181440*Pi^2*HPL[{-2, -1, 1}, x] + 181440*Pi^2*HPL[{-2, 1, -1}, x] - 
       60480*Pi^2*HPL[{-2, 1, 1}, x] + 181440*Pi^2*HPL[{2, -1, -1}, x] - 
       60480*Pi^2*HPL[{2, -1, 1}, x] - 60480*Pi^2*HPL[{2, 1, -1}, x] + 
       20160*Pi^2*HPL[{2, 1, 1}, x] + 4052160*HPL[{-3}, x]*Zeta[3] - 
       2620800*HPL[{3}, x]*Zeta[3] - 9434880*HPL[{-2, -1}, x]*Zeta[3] + 
       6410880*HPL[{-2, 1}, x]*Zeta[3] + 6410880*HPL[{2, -1}, x]*Zeta[3] - 
       4314240*HPL[{2, 1}, x]*Zeta[3] - 1184400*Zeta[3]^2)/7560 + 
     Log[x]*(((-49*Pi^4 + 720*Pi^2*HPL[{-2}, x] + 12960*HPL[{-2}, x]^2 - 
          480*Pi^2*HPL[{2}, x] - 17280*HPL[{-2}, x]*HPL[{2}, x] + 
          5760*HPL[{2}, x]^2)*Log[1 + x])/10 - 36*Pi^2*Log[1 + x]^3 + 
       (648*Log[1 + x]^5)/5 - 96*Log[1 + x]^2*(27*HPL[{-3}, x] - 
         18*HPL[{3}, x] - 10*Zeta[3]) - 
       (4*(540*HPL[{-5}, x] - 45*Pi^2*HPL[{-3}, x] - 8100*HPL[{-3}, x]*
           HPL[{-2}, x] - 5400*HPL[{-3}, x]*HPL[{2}, x] + 
          30*Pi^2*HPL[{3}, x] + 5400*HPL[{-2}, x]*HPL[{3}, x] - 
          360*HPL[{5}, x] + 48600*HPL[{-4, -1}, x] + 16200*HPL[{-3, -2}, x] + 
          270*Pi^2*HPL[{-2, -1}, x] + 9720*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
          6480*HPL[{2}, x]*HPL[{-2, -1}, x] - 180*Pi^2*HPL[{-2, 1}, x] + 
          4320*HPL[{2}, x]*HPL[{-2, 1}, x] + 10800*HPL[{2, -3}, x] - 
          180*Pi^2*HPL[{2, -1}, x] + 4320*HPL[{2}, x]*HPL[{2, -1}, x] + 
          120*Pi^2*HPL[{2, 1}, x] - 4320*HPL[{-2}, x]*HPL[{2, 1}, x] - 
          960*HPL[{2}, x]*HPL[{2, 1}, x] - 3600*HPL[{2, 3}, x] + 
          10800*HPL[{3, -2}, x] - 3600*HPL[{3, 2}, x] - 
          38880*HPL[{-3, -1, -1}, x] - 19440*HPL[{-2, -2, -1}, x] - 
          6480*HPL[{-2, 1, -2}, x] - 6480*HPL[{2, -1, -2}, x] + 
          8640*HPL[{2, 1, -2}, x] - 1920*HPL[{2, 1, 2}, x] + 
          40*Pi^2*Zeta[3] + 2160*HPL[{-2}, x]*Zeta[3] - 1440*HPL[{2}, x]*
           Zeta[3] - 1128*Zeta[5]))/15) - 
     (2*Log[1 + x]*(144*Pi^2*HPL[{-3}, x] - 120*Pi^2*HPL[{3}, x] - 
        108*Pi^2*HPL[{-2, -1}, x] + 36*Pi^2*HPL[{-2, 1}, x] + 
        36*Pi^2*HPL[{2, -1}, x] - 12*Pi^2*HPL[{2, 1}, x] - 47*Pi^2*Zeta[3] - 
        1872*HPL[{-2}, x]*Zeta[3] + 1272*HPL[{2}, x]*Zeta[3] + 1242*Zeta[5]))/
      3) + (-557280*HPL[{-7}, x] - 28080*Pi^2*HPL[{-5}, x] - 
     5004*Pi^4*HPL[{-3}, x] + 116640*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 
     103680*Pi^2*HPL[{-3}, x]*HPL[{2}, x] + 3504*Pi^4*HPL[{3}, x] - 
     90720*Pi^2*HPL[{-2}, x]*HPL[{3}, x] - 7440*Pi^2*HPL[{2}, x]*
      HPL[{3}, x] + 26640*Pi^2*HPL[{5}, x] + 574560*HPL[{7}, x] + 
     1710720*HPL[{-6, -1}, x] - 570240*HPL[{-6, 1}, x] + 
     2643840*HPL[{-5, -2}, x] - 2358720*HPL[{-5, 2}, x] + 
     3343680*HPL[{-4, -3}, x] - 751680*Pi^2*HPL[{-4, -1}, x] + 
     17280*Pi^2*HPL[{-4, 1}, x] - 3369600*HPL[{-4, 3}, x] + 
     3343680*HPL[{-3, -4}, x] - 233280*Pi^2*HPL[{-3, -2}, x] - 
     3525120*HPL[{-3, 4}, x] + 2643840*HPL[{-2, -5}, x] + 
     9180*Pi^4*HPL[{-2, -1}, x] - 233280*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
     155520*Pi^2*HPL[{2}, x]*HPL[{-2, -1}, x] - 5868*Pi^4*HPL[{-2, 1}, x] - 
     103680*Pi^2*HPL[{2}, x]*HPL[{-2, 1}, x] - 2903040*HPL[{-2, 5}, x] + 
     1710720*HPL[{-1, -6}, x] - 1736640*HPL[{-1, 6}, x] - 
     570240*HPL[{1, -6}, x] + 578880*HPL[{1, 6}, x] - 
     1192320*HPL[{2, -5}, x] - 181440*Pi^2*HPL[{2, -3}, x] - 
     5868*Pi^4*HPL[{2, -1}, x] - 95040*Pi^2*HPL[{2}, x]*HPL[{2, -1}, x] + 
     3828*Pi^4*HPL[{2, 1}, x] + 103680*Pi^2*HPL[{-2}, x]*HPL[{2, 1}, x] + 
     22080*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] + 67920*Pi^2*HPL[{2, 3}, x] + 
     1356480*HPL[{2, 5}, x] - 1658880*HPL[{3, -4}, x] - 
     194400*Pi^2*HPL[{3, -2}, x] + 74160*Pi^2*HPL[{3, 2}, x] + 
     1771200*HPL[{3, 4}, x] - 1658880*HPL[{4, -3}, x] + 
     17280*Pi^2*HPL[{4, -1}, x] + 1667520*HPL[{4, 3}, x] - 
     1192320*HPL[{5, -2}, x] + 993600*HPL[{5, 2}, x] - 
     570240*HPL[{6, -1}, x] - 198720*HPL[{6, 1}, x] - 
     3265920*HPL[{-5, -1, -1}, x] + 1088640*HPL[{-5, -1, 1}, x] + 
     1088640*HPL[{-5, 1, -1}, x] - 362880*HPL[{-5, 1, 1}, x] - 
     7464960*HPL[{-4, -2, -1}, x] + 2488320*HPL[{-4, -2, 1}, x] - 
     7464960*HPL[{-4, -1, -2}, x] + 6687360*HPL[{-4, -1, 2}, x] + 
     2488320*HPL[{-4, 1, -2}, x] - 2229120*HPL[{-4, 1, 2}, x] + 
     2488320*HPL[{-4, 2, -1}, x] + 570240*HPL[{-4, 2, 1}, x] - 
     8864640*HPL[{-3, -3, -1}, x] + 2954880*HPL[{-3, -3, 1}, x] - 
     3265920*HPL[{-3, -2, -2}, x] + 5287680*HPL[{-3, -2, 2}, x] - 
     8864640*HPL[{-3, -1, -3}, x] + 1088640*Pi^2*HPL[{-3, -1, -1}, x] - 
     51840*Pi^2*HPL[{-3, -1, 1}, x] + 9020160*HPL[{-3, -1, 3}, x] + 
     2954880*HPL[{-3, 1, -3}, x] - 51840*Pi^2*HPL[{-3, 1, -1}, x] + 
     17280*Pi^2*HPL[{-3, 1, 1}, x] - 3006720*HPL[{-3, 1, 3}, x] - 
     777600*HPL[{-3, 2, -2}, x] - 518400*HPL[{-3, 2, 2}, x] + 
     2954880*HPL[{-3, 3, -1}, x] + 1036800*HPL[{-3, 3, 1}, x] - 
     7464960*HPL[{-2, -4, -1}, x] + 2488320*HPL[{-2, -4, 1}, x] - 
     3265920*HPL[{-2, -3, -2}, x] + 5287680*HPL[{-2, -3, 2}, x] - 
     3265920*HPL[{-2, -2, -3}, x] + 466560*Pi^2*HPL[{-2, -2, -1}, x] + 
     7153920*HPL[{-2, -2, 3}, x] - 7464960*HPL[{-2, -1, -4}, x] + 
     8087040*HPL[{-2, -1, 4}, x] + 2488320*HPL[{-2, 1, -4}, x] + 
     155520*Pi^2*HPL[{-2, 1, -2}, x] - 2695680*HPL[{-2, 1, 4}, x] - 
     311040*HPL[{-2, 2, -3}, x] - 2073600*HPL[{-2, 2, 3}, x] - 
     311040*HPL[{-2, 3, -2}, x] - 829440*HPL[{-2, 3, 2}, x] + 
     2488320*HPL[{-2, 4, -1}, x] + 1036800*HPL[{-2, 4, 1}, x] - 
     3265920*HPL[{-1, -5, -1}, x] + 1088640*HPL[{-1, -5, 1}, x] - 
     7464960*HPL[{-1, -4, -2}, x] + 6687360*HPL[{-1, -4, 2}, x] - 
     8864640*HPL[{-1, -3, -3}, x] + 9020160*HPL[{-1, -3, 3}, x] - 
     7464960*HPL[{-1, -2, -4}, x] + 8087040*HPL[{-1, -2, 4}, x] - 
     3265920*HPL[{-1, -1, -5}, x] + 3888000*HPL[{-1, -1, 5}, x] + 
     1088640*HPL[{-1, 1, -5}, x] - 1296000*HPL[{-1, 1, 5}, x] + 
     3888000*HPL[{-1, 2, -4}, x] - 4095360*HPL[{-1, 2, 4}, x] + 
     4821120*HPL[{-1, 3, -3}, x] - 4717440*HPL[{-1, 3, 3}, x] + 
     3888000*HPL[{-1, 4, -2}, x] - 3162240*HPL[{-1, 4, 2}, x] + 
     1088640*HPL[{-1, 5, -1}, x] + 570240*HPL[{-1, 5, 1}, x] + 
     1088640*HPL[{1, -5, -1}, x] - 362880*HPL[{1, -5, 1}, x] + 
     2488320*HPL[{1, -4, -2}, x] - 2229120*HPL[{1, -4, 2}, x] + 
     2954880*HPL[{1, -3, -3}, x] - 3006720*HPL[{1, -3, 3}, x] + 
     2488320*HPL[{1, -2, -4}, x] - 2695680*HPL[{1, -2, 4}, x] + 
     1088640*HPL[{1, -1, -5}, x] - 1296000*HPL[{1, -1, 5}, x] - 
     362880*HPL[{1, 1, -5}, x] + 432000*HPL[{1, 1, 5}, x] - 
     1296000*HPL[{1, 2, -4}, x] + 1365120*HPL[{1, 2, 4}, x] - 
     1607040*HPL[{1, 3, -3}, x] + 1572480*HPL[{1, 3, 3}, x] - 
     1296000*HPL[{1, 4, -2}, x] + 1054080*HPL[{1, 4, 2}, x] - 
     362880*HPL[{1, 5, -1}, x] - 190080*HPL[{1, 5, 1}, x] + 
     3888000*HPL[{2, -4, -1}, x] - 1296000*HPL[{2, -4, 1}, x] - 
     311040*HPL[{2, -3, -2}, x] - 1296000*HPL[{2, -3, 2}, x] - 
     777600*HPL[{2, -2, -3}, x] - 8640*Pi^2*HPL[{2, -2, 1}, x] - 
     1762560*HPL[{2, -2, 3}, x] + 2488320*HPL[{2, -1, -4}, x] + 
     155520*Pi^2*HPL[{2, -1, -2}, x] - 8640*Pi^2*HPL[{2, -1, 2}, x] - 
     2695680*HPL[{2, -1, 4}, x] - 362880*HPL[{2, 1, -4}, x] - 
     207360*Pi^2*HPL[{2, 1, -2}, x] + 47040*Pi^2*HPL[{2, 1, 2}, x] + 
     432000*HPL[{2, 1, 4}, x] + 1814400*HPL[{2, 2, -3}, x] - 
     17280*Pi^2*HPL[{2, 2, -1}, x] + 2880*Pi^2*HPL[{2, 2, 1}, x] - 
     190080*HPL[{2, 2, 3}, x] + 1503360*HPL[{2, 3, -2}, x] - 
     501120*HPL[{2, 3, 2}, x] - 1296000*HPL[{2, 4, -1}, x] - 
     501120*HPL[{2, 4, 1}, x] + 4821120*HPL[{3, -3, -1}, x] - 
     1607040*HPL[{3, -3, 1}, x] - 311040*HPL[{3, -2, -2}, x] - 
     1296000*HPL[{3, -2, 2}, x] + 2954880*HPL[{3, -1, -3}, x] - 
     51840*Pi^2*HPL[{3, -1, -1}, x] - 3006720*HPL[{3, -1, 3}, x] - 
     362880*HPL[{3, 1, -3}, x] - 17280*Pi^2*HPL[{3, 1, -1}, x] + 
     432000*HPL[{3, 1, 3}, x] + 1814400*HPL[{3, 2, -2}, x] - 
     708480*HPL[{3, 2, 2}, x] - 1607040*HPL[{3, 3, -1}, x] - 
     501120*HPL[{3, 3, 1}, x] + 3888000*HPL[{4, -2, -1}, x] - 
     1296000*HPL[{4, -2, 1}, x] + 2488320*HPL[{4, -1, -2}, x] - 
     2229120*HPL[{4, -1, 2}, x] - 362880*HPL[{4, 1, -2}, x] + 
     432000*HPL[{4, 1, 2}, x] - 1296000*HPL[{4, 2, -1}, x] - 
     190080*HPL[{4, 2, 1}, x] + 1088640*HPL[{5, -1, -1}, x] - 
     362880*HPL[{5, -1, 1}, x] - 362880*HPL[{5, 1, -1}, x] + 
     432000*HPL[{5, 1, 1}, x] + 11197440*HPL[{-4, -1, -1, -1}, x] - 
     3732480*HPL[{-4, -1, -1, 1}, x] - 3732480*HPL[{-4, -1, 1, -1}, x] + 
     1244160*HPL[{-4, -1, 1, 1}, x] - 3732480*HPL[{-4, 1, -1, -1}, x] + 
     1244160*HPL[{-4, 1, -1, 1}, x] + 1244160*HPL[{-4, 1, 1, -1}, x] - 
     414720*HPL[{-4, 1, 1, 1}, x] - 5598720*HPL[{-3, -2, -1, -1}, x] + 
     1866240*HPL[{-3, -2, -1, 1}, x] + 1866240*HPL[{-3, -2, 1, -1}, x] - 
     622080*HPL[{-3, -2, 1, 1}, x] - 5598720*HPL[{-3, -1, -2, -1}, x] + 
     1866240*HPL[{-3, -1, -2, 1}, x] - 5598720*HPL[{-3, -1, -1, -2}, x] - 
     933120*HPL[{-3, -1, -1, 2}, x] + 1866240*HPL[{-3, -1, 1, -2}, x] + 
     311040*HPL[{-3, -1, 1, 2}, x] + 1866240*HPL[{-3, -1, 2, -1}, x] - 
     1555200*HPL[{-3, -1, 2, 1}, x] + 1866240*HPL[{-3, 1, -2, -1}, x] - 
     622080*HPL[{-3, 1, -2, 1}, x] + 1866240*HPL[{-3, 1, -1, -2}, x] + 
     311040*HPL[{-3, 1, -1, 2}, x] - 622080*HPL[{-3, 1, 1, -2}, x] - 
     103680*HPL[{-3, 1, 1, 2}, x] - 622080*HPL[{-3, 1, 2, -1}, x] + 
     518400*HPL[{-3, 1, 2, 1}, x] + 1866240*HPL[{-3, 2, -1, -1}, x] - 
     622080*HPL[{-3, 2, -1, 1}, x] - 622080*HPL[{-3, 2, 1, -1}, x] - 
     103680*HPL[{-3, 2, 1, 1}, x] - 5598720*HPL[{-2, -3, -1, -1}, x] + 
     1866240*HPL[{-2, -3, -1, 1}, x] + 1866240*HPL[{-2, -3, 1, -1}, x] - 
     622080*HPL[{-2, -3, 1, 1}, x] - 13996800*HPL[{-2, -2, -2, -1}, x] + 
     4665600*HPL[{-2, -2, -2, 1}, x] - 13996800*HPL[{-2, -2, -1, -2}, x] + 
     1866240*HPL[{-2, -2, -1, 2}, x] + 4665600*HPL[{-2, -2, 1, -2}, x] - 
     622080*HPL[{-2, -2, 1, 2}, x] + 4665600*HPL[{-2, -2, 2, -1}, x] - 
     2488320*HPL[{-2, -2, 2, 1}, x] - 5598720*HPL[{-2, -1, -3, -1}, x] + 
     1866240*HPL[{-2, -1, -3, 1}, x] - 13996800*HPL[{-2, -1, -2, -2}, x] + 
     1866240*HPL[{-2, -1, -2, 2}, x] - 5598720*HPL[{-2, -1, -1, -3}, x] + 
     233280*Pi^2*HPL[{-2, -1, -1, -1}, x] - 
     77760*Pi^2*HPL[{-2, -1, -1, 1}, x] - 3732480*HPL[{-2, -1, -1, 3}, x] + 
     1866240*HPL[{-2, -1, 1, -3}, x] - 77760*Pi^2*HPL[{-2, -1, 1, -1}, x] + 
     25920*Pi^2*HPL[{-2, -1, 1, 1}, x] + 1244160*HPL[{-2, -1, 1, 3}, x] + 
     7464960*HPL[{-2, -1, 2, -2}, x] - 2488320*HPL[{-2, -1, 2, 2}, x] + 
     1866240*HPL[{-2, -1, 3, -1}, x] - 2488320*HPL[{-2, -1, 3, 1}, x] + 
     1866240*HPL[{-2, 1, -3, -1}, x] - 622080*HPL[{-2, 1, -3, 1}, x] + 
     4665600*HPL[{-2, 1, -2, -2}, x] - 622080*HPL[{-2, 1, -2, 2}, x] + 
     1866240*HPL[{-2, 1, -1, -3}, x] - 77760*Pi^2*HPL[{-2, 1, -1, -1}, x] + 
     25920*Pi^2*HPL[{-2, 1, -1, 1}, x] + 1244160*HPL[{-2, 1, -1, 3}, x] - 
     622080*HPL[{-2, 1, 1, -3}, x] + 25920*Pi^2*HPL[{-2, 1, 1, -1}, x] - 
     8640*Pi^2*HPL[{-2, 1, 1, 1}, x] - 414720*HPL[{-2, 1, 1, 3}, x] - 
     2488320*HPL[{-2, 1, 2, -2}, x] + 829440*HPL[{-2, 1, 2, 2}, x] - 
     622080*HPL[{-2, 1, 3, -1}, x] + 829440*HPL[{-2, 1, 3, 1}, x] + 
     7464960*HPL[{-2, 2, -2, -1}, x] - 2488320*HPL[{-2, 2, -2, 1}, x] + 
     4665600*HPL[{-2, 2, -1, -2}, x] - 622080*HPL[{-2, 2, -1, 2}, x] - 
     622080*HPL[{-2, 2, 1, -2}, x] - 414720*HPL[{-2, 2, 1, 2}, x] - 
     2488320*HPL[{-2, 2, 2, -1}, x] + 829440*HPL[{-2, 2, 2, 1}, x] + 
     1866240*HPL[{-2, 3, -1, -1}, x] - 622080*HPL[{-2, 3, -1, 1}, x] - 
     622080*HPL[{-2, 3, 1, -1}, x] - 414720*HPL[{-2, 3, 1, 1}, x] + 
     11197440*HPL[{-1, -4, -1, -1}, x] - 3732480*HPL[{-1, -4, -1, 1}, x] - 
     3732480*HPL[{-1, -4, 1, -1}, x] + 1244160*HPL[{-1, -4, 1, 1}, x] - 
     5598720*HPL[{-1, -3, -2, -1}, x] + 1866240*HPL[{-1, -3, -2, 1}, x] - 
     5598720*HPL[{-1, -3, -1, -2}, x] - 933120*HPL[{-1, -3, -1, 2}, x] + 
     1866240*HPL[{-1, -3, 1, -2}, x] + 311040*HPL[{-1, -3, 1, 2}, x] + 
     1866240*HPL[{-1, -3, 2, -1}, x] - 1555200*HPL[{-1, -3, 2, 1}, x] - 
     5598720*HPL[{-1, -2, -3, -1}, x] + 1866240*HPL[{-1, -2, -3, 1}, x] - 
     13996800*HPL[{-1, -2, -2, -2}, x] + 1866240*HPL[{-1, -2, -2, 2}, x] - 
     5598720*HPL[{-1, -2, -1, -3}, x] - 3732480*HPL[{-1, -2, -1, 3}, x] + 
     1866240*HPL[{-1, -2, 1, -3}, x] + 1244160*HPL[{-1, -2, 1, 3}, x] + 
     7464960*HPL[{-1, -2, 2, -2}, x] - 2488320*HPL[{-1, -2, 2, 2}, x] + 
     1866240*HPL[{-1, -2, 3, -1}, x] - 2488320*HPL[{-1, -2, 3, 1}, x] + 
     11197440*HPL[{-1, -1, -4, -1}, x] - 3732480*HPL[{-1, -1, -4, 1}, x] - 
     5598720*HPL[{-1, -1, -3, -2}, x] - 933120*HPL[{-1, -1, -3, 2}, x] - 
     5598720*HPL[{-1, -1, -2, -3}, x] - 3732480*HPL[{-1, -1, -2, 3}, x] + 
     11197440*HPL[{-1, -1, -1, -4}, x] - 12130560*HPL[{-1, -1, -1, 4}, x] - 
     3732480*HPL[{-1, -1, 1, -4}, x] + 4043520*HPL[{-1, -1, 1, 4}, x] + 
     7464960*HPL[{-1, -1, 2, -3}, x] - 1555200*HPL[{-1, -1, 2, 3}, x] + 
     7464960*HPL[{-1, -1, 3, -2}, x] - 3421440*HPL[{-1, -1, 3, 2}, x] - 
     3732480*HPL[{-1, -1, 4, -1}, x] - 1555200*HPL[{-1, -1, 4, 1}, x] - 
     3732480*HPL[{-1, 1, -4, -1}, x] + 1244160*HPL[{-1, 1, -4, 1}, x] + 
     1866240*HPL[{-1, 1, -3, -2}, x] + 311040*HPL[{-1, 1, -3, 2}, x] + 
     1866240*HPL[{-1, 1, -2, -3}, x] + 1244160*HPL[{-1, 1, -2, 3}, x] - 
     3732480*HPL[{-1, 1, -1, -4}, x] + 4043520*HPL[{-1, 1, -1, 4}, x] + 
     1244160*HPL[{-1, 1, 1, -4}, x] - 1347840*HPL[{-1, 1, 1, 4}, x] - 
     2488320*HPL[{-1, 1, 2, -3}, x] + 518400*HPL[{-1, 1, 2, 3}, x] - 
     2488320*HPL[{-1, 1, 3, -2}, x] + 1140480*HPL[{-1, 1, 3, 2}, x] + 
     1244160*HPL[{-1, 1, 4, -1}, x] + 518400*HPL[{-1, 1, 4, 1}, x] + 
     7464960*HPL[{-1, 2, -3, -1}, x] - 2488320*HPL[{-1, 2, -3, 1}, x] + 
     7464960*HPL[{-1, 2, -2, -2}, x] - 1555200*HPL[{-1, 2, -2, 2}, x] + 
     1866240*HPL[{-1, 2, -1, -3}, x] + 1244160*HPL[{-1, 2, -1, 3}, x] + 
     1244160*HPL[{-1, 2, 1, -3}, x] - 1347840*HPL[{-1, 2, 1, 3}, x] - 
     2488320*HPL[{-1, 2, 2, -2}, x] + 518400*HPL[{-1, 2, 2, 2}, x] - 
     2488320*HPL[{-1, 2, 3, -1}, x] + 1140480*HPL[{-1, 2, 3, 1}, x] + 
     7464960*HPL[{-1, 3, -2, -1}, x] - 2488320*HPL[{-1, 3, -2, 1}, x] + 
     1866240*HPL[{-1, 3, -1, -2}, x] + 311040*HPL[{-1, 3, -1, 2}, x] + 
     1244160*HPL[{-1, 3, 1, -2}, x] - 1347840*HPL[{-1, 3, 1, 2}, x] - 
     2488320*HPL[{-1, 3, 2, -1}, x] + 518400*HPL[{-1, 3, 2, 1}, x] - 
     3732480*HPL[{-1, 4, -1, -1}, x] + 1244160*HPL[{-1, 4, -1, 1}, x] + 
     1244160*HPL[{-1, 4, 1, -1}, x] - 1347840*HPL[{-1, 4, 1, 1}, x] - 
     3732480*HPL[{1, -4, -1, -1}, x] + 1244160*HPL[{1, -4, -1, 1}, x] + 
     1244160*HPL[{1, -4, 1, -1}, x] - 414720*HPL[{1, -4, 1, 1}, x] + 
     1866240*HPL[{1, -3, -2, -1}, x] - 622080*HPL[{1, -3, -2, 1}, x] + 
     1866240*HPL[{1, -3, -1, -2}, x] + 311040*HPL[{1, -3, -1, 2}, x] - 
     622080*HPL[{1, -3, 1, -2}, x] - 103680*HPL[{1, -3, 1, 2}, x] - 
     622080*HPL[{1, -3, 2, -1}, x] + 518400*HPL[{1, -3, 2, 1}, x] + 
     1866240*HPL[{1, -2, -3, -1}, x] - 622080*HPL[{1, -2, -3, 1}, x] + 
     4665600*HPL[{1, -2, -2, -2}, x] - 622080*HPL[{1, -2, -2, 2}, x] + 
     1866240*HPL[{1, -2, -1, -3}, x] + 1244160*HPL[{1, -2, -1, 3}, x] - 
     622080*HPL[{1, -2, 1, -3}, x] - 414720*HPL[{1, -2, 1, 3}, x] - 
     2488320*HPL[{1, -2, 2, -2}, x] + 829440*HPL[{1, -2, 2, 2}, x] - 
     622080*HPL[{1, -2, 3, -1}, x] + 829440*HPL[{1, -2, 3, 1}, x] - 
     3732480*HPL[{1, -1, -4, -1}, x] + 1244160*HPL[{1, -1, -4, 1}, x] + 
     1866240*HPL[{1, -1, -3, -2}, x] + 311040*HPL[{1, -1, -3, 2}, x] + 
     1866240*HPL[{1, -1, -2, -3}, x] + 1244160*HPL[{1, -1, -2, 3}, x] - 
     3732480*HPL[{1, -1, -1, -4}, x] + 4043520*HPL[{1, -1, -1, 4}, x] + 
     1244160*HPL[{1, -1, 1, -4}, x] - 1347840*HPL[{1, -1, 1, 4}, x] - 
     2488320*HPL[{1, -1, 2, -3}, x] + 518400*HPL[{1, -1, 2, 3}, x] - 
     2488320*HPL[{1, -1, 3, -2}, x] + 1140480*HPL[{1, -1, 3, 2}, x] + 
     1244160*HPL[{1, -1, 4, -1}, x] + 518400*HPL[{1, -1, 4, 1}, x] + 
     1244160*HPL[{1, 1, -4, -1}, x] - 414720*HPL[{1, 1, -4, 1}, x] - 
     622080*HPL[{1, 1, -3, -2}, x] - 103680*HPL[{1, 1, -3, 2}, x] - 
     622080*HPL[{1, 1, -2, -3}, x] - 414720*HPL[{1, 1, -2, 3}, x] + 
     1244160*HPL[{1, 1, -1, -4}, x] - 1347840*HPL[{1, 1, -1, 4}, x] - 
     414720*HPL[{1, 1, 1, -4}, x] + 449280*HPL[{1, 1, 1, 4}, x] + 
     829440*HPL[{1, 1, 2, -3}, x] - 172800*HPL[{1, 1, 2, 3}, x] + 
     829440*HPL[{1, 1, 3, -2}, x] - 380160*HPL[{1, 1, 3, 2}, x] - 
     414720*HPL[{1, 1, 4, -1}, x] - 172800*HPL[{1, 1, 4, 1}, x] - 
     2488320*HPL[{1, 2, -3, -1}, x] + 829440*HPL[{1, 2, -3, 1}, x] - 
     2488320*HPL[{1, 2, -2, -2}, x] + 518400*HPL[{1, 2, -2, 2}, x] - 
     622080*HPL[{1, 2, -1, -3}, x] - 414720*HPL[{1, 2, -1, 3}, x] - 
     414720*HPL[{1, 2, 1, -3}, x] + 449280*HPL[{1, 2, 1, 3}, x] + 
     829440*HPL[{1, 2, 2, -2}, x] - 172800*HPL[{1, 2, 2, 2}, x] + 
     829440*HPL[{1, 2, 3, -1}, x] - 380160*HPL[{1, 2, 3, 1}, x] - 
     2488320*HPL[{1, 3, -2, -1}, x] + 829440*HPL[{1, 3, -2, 1}, x] - 
     622080*HPL[{1, 3, -1, -2}, x] - 103680*HPL[{1, 3, -1, 2}, x] - 
     414720*HPL[{1, 3, 1, -2}, x] + 449280*HPL[{1, 3, 1, 2}, x] + 
     829440*HPL[{1, 3, 2, -1}, x] - 172800*HPL[{1, 3, 2, 1}, x] + 
     1244160*HPL[{1, 4, -1, -1}, x] - 414720*HPL[{1, 4, -1, 1}, x] - 
     414720*HPL[{1, 4, 1, -1}, x] + 449280*HPL[{1, 4, 1, 1}, x] + 
     7464960*HPL[{2, -3, -1, -1}, x] - 2488320*HPL[{2, -3, -1, 1}, x] - 
     2488320*HPL[{2, -3, 1, -1}, x] + 829440*HPL[{2, -3, 1, 1}, x] + 
     7464960*HPL[{2, -2, -2, -1}, x] - 2488320*HPL[{2, -2, -2, 1}, x] + 
     7464960*HPL[{2, -2, -1, -2}, x] - 1555200*HPL[{2, -2, -1, 2}, x] - 
     2488320*HPL[{2, -2, 1, -2}, x] + 518400*HPL[{2, -2, 1, 2}, x] - 
     2488320*HPL[{2, -2, 2, -1}, x] + 1140480*HPL[{2, -2, 2, 1}, x] + 
     1866240*HPL[{2, -1, -3, -1}, x] - 622080*HPL[{2, -1, -3, 1}, x] + 
     4665600*HPL[{2, -1, -2, -2}, x] - 622080*HPL[{2, -1, -2, 2}, x] + 
     1866240*HPL[{2, -1, -1, -3}, x] - 77760*Pi^2*HPL[{2, -1, -1, -1}, x] + 
     25920*Pi^2*HPL[{2, -1, -1, 1}, x] + 1244160*HPL[{2, -1, -1, 3}, x] - 
     622080*HPL[{2, -1, 1, -3}, x] + 25920*Pi^2*HPL[{2, -1, 1, -1}, x] - 
     8640*Pi^2*HPL[{2, -1, 1, 1}, x] - 414720*HPL[{2, -1, 1, 3}, x] - 
     2488320*HPL[{2, -1, 2, -2}, x] + 829440*HPL[{2, -1, 2, 2}, x] - 
     622080*HPL[{2, -1, 3, -1}, x] + 829440*HPL[{2, -1, 3, 1}, x] + 
     1244160*HPL[{2, 1, -3, -1}, x] - 414720*HPL[{2, 1, -3, 1}, x] - 
     622080*HPL[{2, 1, -2, -2}, x] - 103680*HPL[{2, 1, -2, 2}, x] - 
     622080*HPL[{2, 1, -1, -3}, x] + 25920*Pi^2*HPL[{2, 1, -1, -1}, x] - 
     8640*Pi^2*HPL[{2, 1, -1, 1}, x] - 414720*HPL[{2, 1, -1, 3}, x] + 
     829440*HPL[{2, 1, 1, -3}, x] - 8640*Pi^2*HPL[{2, 1, 1, -1}, x] + 
     2880*Pi^2*HPL[{2, 1, 1, 1}, x] - 172800*HPL[{2, 1, 1, 3}, x] + 
     829440*HPL[{2, 1, 2, -2}, x] - 380160*HPL[{2, 1, 2, 2}, x] - 
     414720*HPL[{2, 1, 3, -1}, x] - 172800*HPL[{2, 1, 3, 1}, x] - 
     2488320*HPL[{2, 2, -2, -1}, x] + 829440*HPL[{2, 2, -2, 1}, x] - 
     2488320*HPL[{2, 2, -1, -2}, x] + 518400*HPL[{2, 2, -1, 2}, x] + 
     829440*HPL[{2, 2, 1, -2}, x] - 172800*HPL[{2, 2, 1, 2}, x] + 
     829440*HPL[{2, 2, 2, -1}, x] - 380160*HPL[{2, 2, 2, 1}, x] - 
     2488320*HPL[{2, 3, -1, -1}, x] + 829440*HPL[{2, 3, -1, 1}, x] + 
     829440*HPL[{2, 3, 1, -1}, x] - 172800*HPL[{2, 3, 1, 1}, x] + 
     7464960*HPL[{3, -2, -1, -1}, x] - 2488320*HPL[{3, -2, -1, 1}, x] - 
     2488320*HPL[{3, -2, 1, -1}, x] + 829440*HPL[{3, -2, 1, 1}, x] + 
     1866240*HPL[{3, -1, -2, -1}, x] - 622080*HPL[{3, -1, -2, 1}, x] + 
     1866240*HPL[{3, -1, -1, -2}, x] + 311040*HPL[{3, -1, -1, 2}, x] - 
     622080*HPL[{3, -1, 1, -2}, x] - 103680*HPL[{3, -1, 1, 2}, x] - 
     622080*HPL[{3, -1, 2, -1}, x] + 518400*HPL[{3, -1, 2, 1}, x] + 
     1244160*HPL[{3, 1, -2, -1}, x] - 414720*HPL[{3, 1, -2, 1}, x] - 
     622080*HPL[{3, 1, -1, -2}, x] - 103680*HPL[{3, 1, -1, 2}, x] + 
     829440*HPL[{3, 1, 1, -2}, x] - 380160*HPL[{3, 1, 1, 2}, x] - 
     414720*HPL[{3, 1, 2, -1}, x] - 172800*HPL[{3, 1, 2, 1}, x] - 
     2488320*HPL[{3, 2, -1, -1}, x] + 829440*HPL[{3, 2, -1, 1}, x] + 
     829440*HPL[{3, 2, 1, -1}, x] - 380160*HPL[{3, 2, 1, 1}, x] - 
     3732480*HPL[{4, -1, -1, -1}, x] + 1244160*HPL[{4, -1, -1, 1}, x] + 
     1244160*HPL[{4, -1, 1, -1}, x] - 414720*HPL[{4, -1, 1, 1}, x] + 
     1244160*HPL[{4, 1, -1, -1}, x] - 414720*HPL[{4, 1, -1, 1}, x] - 
     414720*HPL[{4, 1, 1, -1}, x] - 172800*HPL[{4, 1, 1, 1}, x] + 
     33592320*HPL[{-3, -1, -1, -1, -1}, x] - 
     11197440*HPL[{-3, -1, -1, -1, 1}, x] - 
     11197440*HPL[{-3, -1, -1, 1, -1}, x] + 
     3732480*HPL[{-3, -1, -1, 1, 1}, x] - 
     11197440*HPL[{-3, -1, 1, -1, -1}, x] + 
     3732480*HPL[{-3, -1, 1, -1, 1}, x] + 
     3732480*HPL[{-3, -1, 1, 1, -1}, x] - 1244160*HPL[{-3, -1, 1, 1, 1}, x] - 
     11197440*HPL[{-3, 1, -1, -1, -1}, x] + 
     3732480*HPL[{-3, 1, -1, -1, 1}, x] + 
     3732480*HPL[{-3, 1, -1, 1, -1}, x] - 1244160*HPL[{-3, 1, -1, 1, 1}, x] + 
     3732480*HPL[{-3, 1, 1, -1, -1}, x] - 1244160*HPL[{-3, 1, 1, -1, 1}, x] - 
     1244160*HPL[{-3, 1, 1, 1, -1}, x] + 414720*HPL[{-3, 1, 1, 1, 1}, x] + 
     33592320*HPL[{-2, -2, -1, -1, -1}, x] - 
     11197440*HPL[{-2, -2, -1, -1, 1}, x] - 
     11197440*HPL[{-2, -2, -1, 1, -1}, x] + 
     3732480*HPL[{-2, -2, -1, 1, 1}, x] - 
     11197440*HPL[{-2, -2, 1, -1, -1}, x] + 
     3732480*HPL[{-2, -2, 1, -1, 1}, x] + 
     3732480*HPL[{-2, -2, 1, 1, -1}, x] - 1244160*HPL[{-2, -2, 1, 1, 1}, x] + 
     33592320*HPL[{-2, -1, -2, -1, -1}, x] - 
     11197440*HPL[{-2, -1, -2, -1, 1}, x] - 
     11197440*HPL[{-2, -1, -2, 1, -1}, x] + 
     3732480*HPL[{-2, -1, -2, 1, 1}, x] + 
     33592320*HPL[{-2, -1, -1, -2, -1}, x] - 
     11197440*HPL[{-2, -1, -1, -2, 1}, x] + 
     33592320*HPL[{-2, -1, -1, -1, -2}, x] - 
     11197440*HPL[{-2, -1, -1, -1, 2}, x] - 
     11197440*HPL[{-2, -1, -1, 1, -2}, x] + 
     3732480*HPL[{-2, -1, -1, 1, 2}, x] - 
     11197440*HPL[{-2, -1, -1, 2, -1}, x] + 
     3732480*HPL[{-2, -1, -1, 2, 1}, x] - 
     11197440*HPL[{-2, -1, 1, -2, -1}, x] + 
     3732480*HPL[{-2, -1, 1, -2, 1}, x] - 
     11197440*HPL[{-2, -1, 1, -1, -2}, x] + 
     3732480*HPL[{-2, -1, 1, -1, 2}, x] + 
     3732480*HPL[{-2, -1, 1, 1, -2}, x] - 1244160*HPL[{-2, -1, 1, 1, 2}, x] + 
     3732480*HPL[{-2, -1, 1, 2, -1}, x] - 1244160*HPL[{-2, -1, 1, 2, 1}, x] - 
     11197440*HPL[{-2, -1, 2, -1, -1}, x] + 
     3732480*HPL[{-2, -1, 2, -1, 1}, x] + 
     3732480*HPL[{-2, -1, 2, 1, -1}, x] - 1244160*HPL[{-2, -1, 2, 1, 1}, x] - 
     11197440*HPL[{-2, 1, -2, -1, -1}, x] + 
     3732480*HPL[{-2, 1, -2, -1, 1}, x] + 
     3732480*HPL[{-2, 1, -2, 1, -1}, x] - 1244160*HPL[{-2, 1, -2, 1, 1}, x] - 
     11197440*HPL[{-2, 1, -1, -2, -1}, x] + 
     3732480*HPL[{-2, 1, -1, -2, 1}, x] - 
     11197440*HPL[{-2, 1, -1, -1, -2}, x] + 
     3732480*HPL[{-2, 1, -1, -1, 2}, x] + 
     3732480*HPL[{-2, 1, -1, 1, -2}, x] - 1244160*HPL[{-2, 1, -1, 1, 2}, x] + 
     3732480*HPL[{-2, 1, -1, 2, -1}, x] - 1244160*HPL[{-2, 1, -1, 2, 1}, x] + 
     3732480*HPL[{-2, 1, 1, -2, -1}, x] - 1244160*HPL[{-2, 1, 1, -2, 1}, x] + 
     3732480*HPL[{-2, 1, 1, -1, -2}, x] - 1244160*HPL[{-2, 1, 1, -1, 2}, x] - 
     1244160*HPL[{-2, 1, 1, 1, -2}, x] + 414720*HPL[{-2, 1, 1, 1, 2}, x] - 
     1244160*HPL[{-2, 1, 1, 2, -1}, x] + 414720*HPL[{-2, 1, 1, 2, 1}, x] + 
     3732480*HPL[{-2, 1, 2, -1, -1}, x] - 1244160*HPL[{-2, 1, 2, -1, 1}, x] - 
     1244160*HPL[{-2, 1, 2, 1, -1}, x] + 414720*HPL[{-2, 1, 2, 1, 1}, x] - 
     11197440*HPL[{-2, 2, -1, -1, -1}, x] + 
     3732480*HPL[{-2, 2, -1, -1, 1}, x] + 
     3732480*HPL[{-2, 2, -1, 1, -1}, x] - 1244160*HPL[{-2, 2, -1, 1, 1}, x] + 
     3732480*HPL[{-2, 2, 1, -1, -1}, x] - 1244160*HPL[{-2, 2, 1, -1, 1}, x] - 
     1244160*HPL[{-2, 2, 1, 1, -1}, x] + 414720*HPL[{-2, 2, 1, 1, 1}, x] + 
     33592320*HPL[{-1, -3, -1, -1, -1}, x] - 
     11197440*HPL[{-1, -3, -1, -1, 1}, x] - 
     11197440*HPL[{-1, -3, -1, 1, -1}, x] + 
     3732480*HPL[{-1, -3, -1, 1, 1}, x] - 
     11197440*HPL[{-1, -3, 1, -1, -1}, x] + 
     3732480*HPL[{-1, -3, 1, -1, 1}, x] + 
     3732480*HPL[{-1, -3, 1, 1, -1}, x] - 1244160*HPL[{-1, -3, 1, 1, 1}, x] + 
     33592320*HPL[{-1, -2, -2, -1, -1}, x] - 
     11197440*HPL[{-1, -2, -2, -1, 1}, x] - 
     11197440*HPL[{-1, -2, -2, 1, -1}, x] + 
     3732480*HPL[{-1, -2, -2, 1, 1}, x] + 
     33592320*HPL[{-1, -2, -1, -2, -1}, x] - 
     11197440*HPL[{-1, -2, -1, -2, 1}, x] + 
     33592320*HPL[{-1, -2, -1, -1, -2}, x] - 
     11197440*HPL[{-1, -2, -1, -1, 2}, x] - 
     11197440*HPL[{-1, -2, -1, 1, -2}, x] + 
     3732480*HPL[{-1, -2, -1, 1, 2}, x] - 
     11197440*HPL[{-1, -2, -1, 2, -1}, x] + 
     3732480*HPL[{-1, -2, -1, 2, 1}, x] - 
     11197440*HPL[{-1, -2, 1, -2, -1}, x] + 
     3732480*HPL[{-1, -2, 1, -2, 1}, x] - 
     11197440*HPL[{-1, -2, 1, -1, -2}, x] + 
     3732480*HPL[{-1, -2, 1, -1, 2}, x] + 
     3732480*HPL[{-1, -2, 1, 1, -2}, x] - 1244160*HPL[{-1, -2, 1, 1, 2}, x] + 
     3732480*HPL[{-1, -2, 1, 2, -1}, x] - 1244160*HPL[{-1, -2, 1, 2, 1}, x] - 
     11197440*HPL[{-1, -2, 2, -1, -1}, x] + 
     3732480*HPL[{-1, -2, 2, -1, 1}, x] + 
     3732480*HPL[{-1, -2, 2, 1, -1}, x] - 1244160*HPL[{-1, -2, 2, 1, 1}, x] + 
     33592320*HPL[{-1, -1, -3, -1, -1}, x] - 
     11197440*HPL[{-1, -1, -3, -1, 1}, x] - 
     11197440*HPL[{-1, -1, -3, 1, -1}, x] + 
     3732480*HPL[{-1, -1, -3, 1, 1}, x] + 
     33592320*HPL[{-1, -1, -2, -2, -1}, x] - 
     11197440*HPL[{-1, -1, -2, -2, 1}, x] + 
     33592320*HPL[{-1, -1, -2, -1, -2}, x] - 
     11197440*HPL[{-1, -1, -2, -1, 2}, x] - 
     11197440*HPL[{-1, -1, -2, 1, -2}, x] + 
     3732480*HPL[{-1, -1, -2, 1, 2}, x] - 
     11197440*HPL[{-1, -1, -2, 2, -1}, x] + 
     3732480*HPL[{-1, -1, -2, 2, 1}, x] + 
     33592320*HPL[{-1, -1, -1, -3, -1}, x] - 
     11197440*HPL[{-1, -1, -1, -3, 1}, x] + 
     33592320*HPL[{-1, -1, -1, -2, -2}, x] - 
     11197440*HPL[{-1, -1, -1, -2, 2}, x] + 
     33592320*HPL[{-1, -1, -1, -1, -3}, x] - 
     11197440*HPL[{-1, -1, -1, -1, 3}, x] - 
     11197440*HPL[{-1, -1, -1, 1, -3}, x] + 
     3732480*HPL[{-1, -1, -1, 1, 3}, x] - 
     11197440*HPL[{-1, -1, -1, 2, -2}, x] + 
     3732480*HPL[{-1, -1, -1, 2, 2}, x] - 
     11197440*HPL[{-1, -1, -1, 3, -1}, x] + 
     3732480*HPL[{-1, -1, -1, 3, 1}, x] - 
     11197440*HPL[{-1, -1, 1, -3, -1}, x] + 
     3732480*HPL[{-1, -1, 1, -3, 1}, x] - 
     11197440*HPL[{-1, -1, 1, -2, -2}, x] + 
     3732480*HPL[{-1, -1, 1, -2, 2}, x] - 
     11197440*HPL[{-1, -1, 1, -1, -3}, x] + 
     3732480*HPL[{-1, -1, 1, -1, 3}, x] + 
     3732480*HPL[{-1, -1, 1, 1, -3}, x] - 1244160*HPL[{-1, -1, 1, 1, 3}, x] + 
     3732480*HPL[{-1, -1, 1, 2, -2}, x] - 1244160*HPL[{-1, -1, 1, 2, 2}, x] + 
     3732480*HPL[{-1, -1, 1, 3, -1}, x] - 1244160*HPL[{-1, -1, 1, 3, 1}, x] - 
     11197440*HPL[{-1, -1, 2, -2, -1}, x] + 
     3732480*HPL[{-1, -1, 2, -2, 1}, x] - 
     11197440*HPL[{-1, -1, 2, -1, -2}, x] + 
     3732480*HPL[{-1, -1, 2, -1, 2}, x] + 
     3732480*HPL[{-1, -1, 2, 1, -2}, x] - 1244160*HPL[{-1, -1, 2, 1, 2}, x] + 
     3732480*HPL[{-1, -1, 2, 2, -1}, x] - 1244160*HPL[{-1, -1, 2, 2, 1}, x] - 
     11197440*HPL[{-1, -1, 3, -1, -1}, x] + 
     3732480*HPL[{-1, -1, 3, -1, 1}, x] + 
     3732480*HPL[{-1, -1, 3, 1, -1}, x] - 1244160*HPL[{-1, -1, 3, 1, 1}, x] - 
     11197440*HPL[{-1, 1, -3, -1, -1}, x] + 
     3732480*HPL[{-1, 1, -3, -1, 1}, x] + 
     3732480*HPL[{-1, 1, -3, 1, -1}, x] - 1244160*HPL[{-1, 1, -3, 1, 1}, x] - 
     11197440*HPL[{-1, 1, -2, -2, -1}, x] + 
     3732480*HPL[{-1, 1, -2, -2, 1}, x] - 
     11197440*HPL[{-1, 1, -2, -1, -2}, x] + 
     3732480*HPL[{-1, 1, -2, -1, 2}, x] + 
     3732480*HPL[{-1, 1, -2, 1, -2}, x] - 1244160*HPL[{-1, 1, -2, 1, 2}, x] + 
     3732480*HPL[{-1, 1, -2, 2, -1}, x] - 1244160*HPL[{-1, 1, -2, 2, 1}, x] - 
     11197440*HPL[{-1, 1, -1, -3, -1}, x] + 
     3732480*HPL[{-1, 1, -1, -3, 1}, x] - 
     11197440*HPL[{-1, 1, -1, -2, -2}, x] + 
     3732480*HPL[{-1, 1, -1, -2, 2}, x] - 
     11197440*HPL[{-1, 1, -1, -1, -3}, x] + 
     3732480*HPL[{-1, 1, -1, -1, 3}, x] + 
     3732480*HPL[{-1, 1, -1, 1, -3}, x] - 1244160*HPL[{-1, 1, -1, 1, 3}, x] + 
     3732480*HPL[{-1, 1, -1, 2, -2}, x] - 1244160*HPL[{-1, 1, -1, 2, 2}, x] + 
     3732480*HPL[{-1, 1, -1, 3, -1}, x] - 1244160*HPL[{-1, 1, -1, 3, 1}, x] + 
     3732480*HPL[{-1, 1, 1, -3, -1}, x] - 1244160*HPL[{-1, 1, 1, -3, 1}, x] + 
     3732480*HPL[{-1, 1, 1, -2, -2}, x] - 1244160*HPL[{-1, 1, 1, -2, 2}, x] + 
     3732480*HPL[{-1, 1, 1, -1, -3}, x] - 1244160*HPL[{-1, 1, 1, -1, 3}, x] - 
     1244160*HPL[{-1, 1, 1, 1, -3}, x] + 414720*HPL[{-1, 1, 1, 1, 3}, x] - 
     1244160*HPL[{-1, 1, 1, 2, -2}, x] + 414720*HPL[{-1, 1, 1, 2, 2}, x] - 
     1244160*HPL[{-1, 1, 1, 3, -1}, x] + 414720*HPL[{-1, 1, 1, 3, 1}, x] + 
     3732480*HPL[{-1, 1, 2, -2, -1}, x] - 1244160*HPL[{-1, 1, 2, -2, 1}, x] + 
     3732480*HPL[{-1, 1, 2, -1, -2}, x] - 1244160*HPL[{-1, 1, 2, -1, 2}, x] - 
     1244160*HPL[{-1, 1, 2, 1, -2}, x] + 414720*HPL[{-1, 1, 2, 1, 2}, x] - 
     1244160*HPL[{-1, 1, 2, 2, -1}, x] + 414720*HPL[{-1, 1, 2, 2, 1}, x] + 
     3732480*HPL[{-1, 1, 3, -1, -1}, x] - 1244160*HPL[{-1, 1, 3, -1, 1}, x] - 
     1244160*HPL[{-1, 1, 3, 1, -1}, x] + 414720*HPL[{-1, 1, 3, 1, 1}, x] - 
     11197440*HPL[{-1, 2, -2, -1, -1}, x] + 
     3732480*HPL[{-1, 2, -2, -1, 1}, x] + 
     3732480*HPL[{-1, 2, -2, 1, -1}, x] - 1244160*HPL[{-1, 2, -2, 1, 1}, x] - 
     11197440*HPL[{-1, 2, -1, -2, -1}, x] + 
     3732480*HPL[{-1, 2, -1, -2, 1}, x] - 
     11197440*HPL[{-1, 2, -1, -1, -2}, x] + 
     3732480*HPL[{-1, 2, -1, -1, 2}, x] + 
     3732480*HPL[{-1, 2, -1, 1, -2}, x] - 1244160*HPL[{-1, 2, -1, 1, 2}, x] + 
     3732480*HPL[{-1, 2, -1, 2, -1}, x] - 1244160*HPL[{-1, 2, -1, 2, 1}, x] + 
     3732480*HPL[{-1, 2, 1, -2, -1}, x] - 1244160*HPL[{-1, 2, 1, -2, 1}, x] + 
     3732480*HPL[{-1, 2, 1, -1, -2}, x] - 1244160*HPL[{-1, 2, 1, -1, 2}, x] - 
     1244160*HPL[{-1, 2, 1, 1, -2}, x] + 414720*HPL[{-1, 2, 1, 1, 2}, x] - 
     1244160*HPL[{-1, 2, 1, 2, -1}, x] + 414720*HPL[{-1, 2, 1, 2, 1}, x] + 
     3732480*HPL[{-1, 2, 2, -1, -1}, x] - 1244160*HPL[{-1, 2, 2, -1, 1}, x] - 
     1244160*HPL[{-1, 2, 2, 1, -1}, x] + 414720*HPL[{-1, 2, 2, 1, 1}, x] - 
     11197440*HPL[{-1, 3, -1, -1, -1}, x] + 
     3732480*HPL[{-1, 3, -1, -1, 1}, x] + 
     3732480*HPL[{-1, 3, -1, 1, -1}, x] - 1244160*HPL[{-1, 3, -1, 1, 1}, x] + 
     3732480*HPL[{-1, 3, 1, -1, -1}, x] - 1244160*HPL[{-1, 3, 1, -1, 1}, x] - 
     1244160*HPL[{-1, 3, 1, 1, -1}, x] + 414720*HPL[{-1, 3, 1, 1, 1}, x] - 
     11197440*HPL[{1, -3, -1, -1, -1}, x] + 
     3732480*HPL[{1, -3, -1, -1, 1}, x] + 
     3732480*HPL[{1, -3, -1, 1, -1}, x] - 1244160*HPL[{1, -3, -1, 1, 1}, x] + 
     3732480*HPL[{1, -3, 1, -1, -1}, x] - 1244160*HPL[{1, -3, 1, -1, 1}, x] - 
     1244160*HPL[{1, -3, 1, 1, -1}, x] + 414720*HPL[{1, -3, 1, 1, 1}, x] - 
     11197440*HPL[{1, -2, -2, -1, -1}, x] + 
     3732480*HPL[{1, -2, -2, -1, 1}, x] + 
     3732480*HPL[{1, -2, -2, 1, -1}, x] - 1244160*HPL[{1, -2, -2, 1, 1}, x] - 
     11197440*HPL[{1, -2, -1, -2, -1}, x] + 
     3732480*HPL[{1, -2, -1, -2, 1}, x] - 
     11197440*HPL[{1, -2, -1, -1, -2}, x] + 
     3732480*HPL[{1, -2, -1, -1, 2}, x] + 
     3732480*HPL[{1, -2, -1, 1, -2}, x] - 1244160*HPL[{1, -2, -1, 1, 2}, x] + 
     3732480*HPL[{1, -2, -1, 2, -1}, x] - 1244160*HPL[{1, -2, -1, 2, 1}, x] + 
     3732480*HPL[{1, -2, 1, -2, -1}, x] - 1244160*HPL[{1, -2, 1, -2, 1}, x] + 
     3732480*HPL[{1, -2, 1, -1, -2}, x] - 1244160*HPL[{1, -2, 1, -1, 2}, x] - 
     1244160*HPL[{1, -2, 1, 1, -2}, x] + 414720*HPL[{1, -2, 1, 1, 2}, x] - 
     1244160*HPL[{1, -2, 1, 2, -1}, x] + 414720*HPL[{1, -2, 1, 2, 1}, x] + 
     3732480*HPL[{1, -2, 2, -1, -1}, x] - 1244160*HPL[{1, -2, 2, -1, 1}, x] - 
     1244160*HPL[{1, -2, 2, 1, -1}, x] + 414720*HPL[{1, -2, 2, 1, 1}, x] - 
     11197440*HPL[{1, -1, -3, -1, -1}, x] + 
     3732480*HPL[{1, -1, -3, -1, 1}, x] + 
     3732480*HPL[{1, -1, -3, 1, -1}, x] - 1244160*HPL[{1, -1, -3, 1, 1}, x] - 
     11197440*HPL[{1, -1, -2, -2, -1}, x] + 
     3732480*HPL[{1, -1, -2, -2, 1}, x] - 
     11197440*HPL[{1, -1, -2, -1, -2}, x] + 
     3732480*HPL[{1, -1, -2, -1, 2}, x] + 
     3732480*HPL[{1, -1, -2, 1, -2}, x] - 1244160*HPL[{1, -1, -2, 1, 2}, x] + 
     3732480*HPL[{1, -1, -2, 2, -1}, x] - 1244160*HPL[{1, -1, -2, 2, 1}, x] - 
     11197440*HPL[{1, -1, -1, -3, -1}, x] + 
     3732480*HPL[{1, -1, -1, -3, 1}, x] - 
     11197440*HPL[{1, -1, -1, -2, -2}, x] + 
     3732480*HPL[{1, -1, -1, -2, 2}, x] - 
     11197440*HPL[{1, -1, -1, -1, -3}, x] + 
     3732480*HPL[{1, -1, -1, -1, 3}, x] + 
     3732480*HPL[{1, -1, -1, 1, -3}, x] - 1244160*HPL[{1, -1, -1, 1, 3}, x] + 
     3732480*HPL[{1, -1, -1, 2, -2}, x] - 1244160*HPL[{1, -1, -1, 2, 2}, x] + 
     3732480*HPL[{1, -1, -1, 3, -1}, x] - 1244160*HPL[{1, -1, -1, 3, 1}, x] + 
     3732480*HPL[{1, -1, 1, -3, -1}, x] - 1244160*HPL[{1, -1, 1, -3, 1}, x] + 
     3732480*HPL[{1, -1, 1, -2, -2}, x] - 1244160*HPL[{1, -1, 1, -2, 2}, x] + 
     3732480*HPL[{1, -1, 1, -1, -3}, x] - 1244160*HPL[{1, -1, 1, -1, 3}, x] - 
     1244160*HPL[{1, -1, 1, 1, -3}, x] + 414720*HPL[{1, -1, 1, 1, 3}, x] - 
     1244160*HPL[{1, -1, 1, 2, -2}, x] + 414720*HPL[{1, -1, 1, 2, 2}, x] - 
     1244160*HPL[{1, -1, 1, 3, -1}, x] + 414720*HPL[{1, -1, 1, 3, 1}, x] + 
     3732480*HPL[{1, -1, 2, -2, -1}, x] - 1244160*HPL[{1, -1, 2, -2, 1}, x] + 
     3732480*HPL[{1, -1, 2, -1, -2}, x] - 1244160*HPL[{1, -1, 2, -1, 2}, x] - 
     1244160*HPL[{1, -1, 2, 1, -2}, x] + 414720*HPL[{1, -1, 2, 1, 2}, x] - 
     1244160*HPL[{1, -1, 2, 2, -1}, x] + 414720*HPL[{1, -1, 2, 2, 1}, x] + 
     3732480*HPL[{1, -1, 3, -1, -1}, x] - 1244160*HPL[{1, -1, 3, -1, 1}, x] - 
     1244160*HPL[{1, -1, 3, 1, -1}, x] + 414720*HPL[{1, -1, 3, 1, 1}, x] + 
     3732480*HPL[{1, 1, -3, -1, -1}, x] - 1244160*HPL[{1, 1, -3, -1, 1}, x] - 
     1244160*HPL[{1, 1, -3, 1, -1}, x] + 414720*HPL[{1, 1, -3, 1, 1}, x] + 
     3732480*HPL[{1, 1, -2, -2, -1}, x] - 1244160*HPL[{1, 1, -2, -2, 1}, x] + 
     3732480*HPL[{1, 1, -2, -1, -2}, x] - 1244160*HPL[{1, 1, -2, -1, 2}, x] - 
     1244160*HPL[{1, 1, -2, 1, -2}, x] + 414720*HPL[{1, 1, -2, 1, 2}, x] - 
     1244160*HPL[{1, 1, -2, 2, -1}, x] + 414720*HPL[{1, 1, -2, 2, 1}, x] + 
     3732480*HPL[{1, 1, -1, -3, -1}, x] - 1244160*HPL[{1, 1, -1, -3, 1}, x] + 
     3732480*HPL[{1, 1, -1, -2, -2}, x] - 1244160*HPL[{1, 1, -1, -2, 2}, x] + 
     3732480*HPL[{1, 1, -1, -1, -3}, x] - 1244160*HPL[{1, 1, -1, -1, 3}, x] - 
     1244160*HPL[{1, 1, -1, 1, -3}, x] + 414720*HPL[{1, 1, -1, 1, 3}, x] - 
     1244160*HPL[{1, 1, -1, 2, -2}, x] + 414720*HPL[{1, 1, -1, 2, 2}, x] - 
     1244160*HPL[{1, 1, -1, 3, -1}, x] + 414720*HPL[{1, 1, -1, 3, 1}, x] - 
     1244160*HPL[{1, 1, 1, -3, -1}, x] + 414720*HPL[{1, 1, 1, -3, 1}, x] - 
     1244160*HPL[{1, 1, 1, -2, -2}, x] + 414720*HPL[{1, 1, 1, -2, 2}, x] - 
     1244160*HPL[{1, 1, 1, -1, -3}, x] + 414720*HPL[{1, 1, 1, -1, 3}, x] + 
     414720*HPL[{1, 1, 1, 1, -3}, x] - 138240*HPL[{1, 1, 1, 1, 3}, x] + 
     414720*HPL[{1, 1, 1, 2, -2}, x] - 138240*HPL[{1, 1, 1, 2, 2}, x] + 
     414720*HPL[{1, 1, 1, 3, -1}, x] - 138240*HPL[{1, 1, 1, 3, 1}, x] - 
     1244160*HPL[{1, 1, 2, -2, -1}, x] + 414720*HPL[{1, 1, 2, -2, 1}, x] - 
     1244160*HPL[{1, 1, 2, -1, -2}, x] + 414720*HPL[{1, 1, 2, -1, 2}, x] + 
     414720*HPL[{1, 1, 2, 1, -2}, x] - 138240*HPL[{1, 1, 2, 1, 2}, x] + 
     414720*HPL[{1, 1, 2, 2, -1}, x] - 138240*HPL[{1, 1, 2, 2, 1}, x] - 
     1244160*HPL[{1, 1, 3, -1, -1}, x] + 414720*HPL[{1, 1, 3, -1, 1}, x] + 
     414720*HPL[{1, 1, 3, 1, -1}, x] - 138240*HPL[{1, 1, 3, 1, 1}, x] + 
     3732480*HPL[{1, 2, -2, -1, -1}, x] - 1244160*HPL[{1, 2, -2, -1, 1}, x] - 
     1244160*HPL[{1, 2, -2, 1, -1}, x] + 414720*HPL[{1, 2, -2, 1, 1}, x] + 
     3732480*HPL[{1, 2, -1, -2, -1}, x] - 1244160*HPL[{1, 2, -1, -2, 1}, x] + 
     3732480*HPL[{1, 2, -1, -1, -2}, x] - 1244160*HPL[{1, 2, -1, -1, 2}, x] - 
     1244160*HPL[{1, 2, -1, 1, -2}, x] + 414720*HPL[{1, 2, -1, 1, 2}, x] - 
     1244160*HPL[{1, 2, -1, 2, -1}, x] + 414720*HPL[{1, 2, -1, 2, 1}, x] - 
     1244160*HPL[{1, 2, 1, -2, -1}, x] + 414720*HPL[{1, 2, 1, -2, 1}, x] - 
     1244160*HPL[{1, 2, 1, -1, -2}, x] + 414720*HPL[{1, 2, 1, -1, 2}, x] + 
     414720*HPL[{1, 2, 1, 1, -2}, x] - 138240*HPL[{1, 2, 1, 1, 2}, x] + 
     414720*HPL[{1, 2, 1, 2, -1}, x] - 138240*HPL[{1, 2, 1, 2, 1}, x] - 
     1244160*HPL[{1, 2, 2, -1, -1}, x] + 414720*HPL[{1, 2, 2, -1, 1}, x] + 
     414720*HPL[{1, 2, 2, 1, -1}, x] - 138240*HPL[{1, 2, 2, 1, 1}, x] + 
     3732480*HPL[{1, 3, -1, -1, -1}, x] - 1244160*HPL[{1, 3, -1, -1, 1}, x] - 
     1244160*HPL[{1, 3, -1, 1, -1}, x] + 414720*HPL[{1, 3, -1, 1, 1}, x] - 
     1244160*HPL[{1, 3, 1, -1, -1}, x] + 414720*HPL[{1, 3, 1, -1, 1}, x] + 
     414720*HPL[{1, 3, 1, 1, -1}, x] - 138240*HPL[{1, 3, 1, 1, 1}, x] - 
     11197440*HPL[{2, -2, -1, -1, -1}, x] + 
     3732480*HPL[{2, -2, -1, -1, 1}, x] + 
     3732480*HPL[{2, -2, -1, 1, -1}, x] - 1244160*HPL[{2, -2, -1, 1, 1}, x] + 
     3732480*HPL[{2, -2, 1, -1, -1}, x] - 1244160*HPL[{2, -2, 1, -1, 1}, x] - 
     1244160*HPL[{2, -2, 1, 1, -1}, x] + 414720*HPL[{2, -2, 1, 1, 1}, x] - 
     11197440*HPL[{2, -1, -2, -1, -1}, x] + 
     3732480*HPL[{2, -1, -2, -1, 1}, x] + 
     3732480*HPL[{2, -1, -2, 1, -1}, x] - 1244160*HPL[{2, -1, -2, 1, 1}, x] - 
     11197440*HPL[{2, -1, -1, -2, -1}, x] + 
     3732480*HPL[{2, -1, -1, -2, 1}, x] - 
     11197440*HPL[{2, -1, -1, -1, -2}, x] + 
     3732480*HPL[{2, -1, -1, -1, 2}, x] + 
     3732480*HPL[{2, -1, -1, 1, -2}, x] - 1244160*HPL[{2, -1, -1, 1, 2}, x] + 
     3732480*HPL[{2, -1, -1, 2, -1}, x] - 1244160*HPL[{2, -1, -1, 2, 1}, x] + 
     3732480*HPL[{2, -1, 1, -2, -1}, x] - 1244160*HPL[{2, -1, 1, -2, 1}, x] + 
     3732480*HPL[{2, -1, 1, -1, -2}, x] - 1244160*HPL[{2, -1, 1, -1, 2}, x] - 
     1244160*HPL[{2, -1, 1, 1, -2}, x] + 414720*HPL[{2, -1, 1, 1, 2}, x] - 
     1244160*HPL[{2, -1, 1, 2, -1}, x] + 414720*HPL[{2, -1, 1, 2, 1}, x] + 
     3732480*HPL[{2, -1, 2, -1, -1}, x] - 1244160*HPL[{2, -1, 2, -1, 1}, x] - 
     1244160*HPL[{2, -1, 2, 1, -1}, x] + 414720*HPL[{2, -1, 2, 1, 1}, x] + 
     3732480*HPL[{2, 1, -2, -1, -1}, x] - 1244160*HPL[{2, 1, -2, -1, 1}, x] - 
     1244160*HPL[{2, 1, -2, 1, -1}, x] + 414720*HPL[{2, 1, -2, 1, 1}, x] + 
     3732480*HPL[{2, 1, -1, -2, -1}, x] - 1244160*HPL[{2, 1, -1, -2, 1}, x] + 
     3732480*HPL[{2, 1, -1, -1, -2}, x] - 1244160*HPL[{2, 1, -1, -1, 2}, x] - 
     1244160*HPL[{2, 1, -1, 1, -2}, x] + 414720*HPL[{2, 1, -1, 1, 2}, x] - 
     1244160*HPL[{2, 1, -1, 2, -1}, x] + 414720*HPL[{2, 1, -1, 2, 1}, x] - 
     1244160*HPL[{2, 1, 1, -2, -1}, x] + 414720*HPL[{2, 1, 1, -2, 1}, x] - 
     1244160*HPL[{2, 1, 1, -1, -2}, x] + 414720*HPL[{2, 1, 1, -1, 2}, x] + 
     414720*HPL[{2, 1, 1, 1, -2}, x] - 138240*HPL[{2, 1, 1, 1, 2}, x] + 
     414720*HPL[{2, 1, 1, 2, -1}, x] - 138240*HPL[{2, 1, 1, 2, 1}, x] - 
     1244160*HPL[{2, 1, 2, -1, -1}, x] + 414720*HPL[{2, 1, 2, -1, 1}, x] + 
     414720*HPL[{2, 1, 2, 1, -1}, x] - 138240*HPL[{2, 1, 2, 1, 1}, x] + 
     3732480*HPL[{2, 2, -1, -1, -1}, x] - 1244160*HPL[{2, 2, -1, -1, 1}, x] - 
     1244160*HPL[{2, 2, -1, 1, -1}, x] + 414720*HPL[{2, 2, -1, 1, 1}, x] - 
     1244160*HPL[{2, 2, 1, -1, -1}, x] + 414720*HPL[{2, 2, 1, -1, 1}, x] + 
     414720*HPL[{2, 2, 1, 1, -1}, x] - 138240*HPL[{2, 2, 1, 1, 1}, x] - 
     11197440*HPL[{3, -1, -1, -1, -1}, x] + 
     3732480*HPL[{3, -1, -1, -1, 1}, x] + 
     3732480*HPL[{3, -1, -1, 1, -1}, x] - 1244160*HPL[{3, -1, -1, 1, 1}, x] + 
     3732480*HPL[{3, -1, 1, -1, -1}, x] - 1244160*HPL[{3, -1, 1, -1, 1}, x] - 
     1244160*HPL[{3, -1, 1, 1, -1}, x] + 414720*HPL[{3, -1, 1, 1, 1}, x] + 
     3732480*HPL[{3, 1, -1, -1, -1}, x] - 1244160*HPL[{3, 1, -1, -1, 1}, x] - 
     1244160*HPL[{3, 1, -1, 1, -1}, x] + 414720*HPL[{3, 1, -1, 1, 1}, x] - 
     1244160*HPL[{3, 1, 1, -1, -1}, x] + 414720*HPL[{3, 1, 1, -1, 1}, x] + 
     414720*HPL[{3, 1, 1, 1, -1}, x] - 138240*HPL[{3, 1, 1, 1, 1}, x] - 
     50388480*HPL[{-2, -1, -1, -1, -1, -1}, x] + 
     16796160*HPL[{-2, -1, -1, -1, -1, 1}, x] + 
     16796160*HPL[{-2, -1, -1, -1, 1, -1}, x] - 
     5598720*HPL[{-2, -1, -1, -1, 1, 1}, x] + 
     16796160*HPL[{-2, -1, -1, 1, -1, -1}, x] - 
     5598720*HPL[{-2, -1, -1, 1, -1, 1}, x] - 
     5598720*HPL[{-2, -1, -1, 1, 1, -1}, x] + 
     1866240*HPL[{-2, -1, -1, 1, 1, 1}, x] + 
     16796160*HPL[{-2, -1, 1, -1, -1, -1}, x] - 
     5598720*HPL[{-2, -1, 1, -1, -1, 1}, x] - 
     5598720*HPL[{-2, -1, 1, -1, 1, -1}, x] + 
     1866240*HPL[{-2, -1, 1, -1, 1, 1}, x] - 
     5598720*HPL[{-2, -1, 1, 1, -1, -1}, x] + 
     1866240*HPL[{-2, -1, 1, 1, -1, 1}, x] + 
     1866240*HPL[{-2, -1, 1, 1, 1, -1}, x] - 
     622080*HPL[{-2, -1, 1, 1, 1, 1}, x] + 
     16796160*HPL[{-2, 1, -1, -1, -1, -1}, x] - 
     5598720*HPL[{-2, 1, -1, -1, -1, 1}, x] - 
     5598720*HPL[{-2, 1, -1, -1, 1, -1}, x] + 
     1866240*HPL[{-2, 1, -1, -1, 1, 1}, x] - 
     5598720*HPL[{-2, 1, -1, 1, -1, -1}, x] + 
     1866240*HPL[{-2, 1, -1, 1, -1, 1}, x] + 
     1866240*HPL[{-2, 1, -1, 1, 1, -1}, x] - 
     622080*HPL[{-2, 1, -1, 1, 1, 1}, x] - 
     5598720*HPL[{-2, 1, 1, -1, -1, -1}, x] + 
     1866240*HPL[{-2, 1, 1, -1, -1, 1}, x] + 
     1866240*HPL[{-2, 1, 1, -1, 1, -1}, x] - 
     622080*HPL[{-2, 1, 1, -1, 1, 1}, x] + 
     1866240*HPL[{-2, 1, 1, 1, -1, -1}, x] - 
     622080*HPL[{-2, 1, 1, 1, -1, 1}, x] - 
     622080*HPL[{-2, 1, 1, 1, 1, -1}, x] + 
     207360*HPL[{-2, 1, 1, 1, 1, 1}, x] - 
     50388480*HPL[{-1, -2, -1, -1, -1, -1}, x] + 
     16796160*HPL[{-1, -2, -1, -1, -1, 1}, x] + 
     16796160*HPL[{-1, -2, -1, -1, 1, -1}, x] - 
     5598720*HPL[{-1, -2, -1, -1, 1, 1}, x] + 
     16796160*HPL[{-1, -2, -1, 1, -1, -1}, x] - 
     5598720*HPL[{-1, -2, -1, 1, -1, 1}, x] - 
     5598720*HPL[{-1, -2, -1, 1, 1, -1}, x] + 
     1866240*HPL[{-1, -2, -1, 1, 1, 1}, x] + 
     16796160*HPL[{-1, -2, 1, -1, -1, -1}, x] - 
     5598720*HPL[{-1, -2, 1, -1, -1, 1}, x] - 
     5598720*HPL[{-1, -2, 1, -1, 1, -1}, x] + 
     1866240*HPL[{-1, -2, 1, -1, 1, 1}, x] - 
     5598720*HPL[{-1, -2, 1, 1, -1, -1}, x] + 
     1866240*HPL[{-1, -2, 1, 1, -1, 1}, x] + 
     1866240*HPL[{-1, -2, 1, 1, 1, -1}, x] - 
     622080*HPL[{-1, -2, 1, 1, 1, 1}, x] - 
     50388480*HPL[{-1, -1, -2, -1, -1, -1}, x] + 
     16796160*HPL[{-1, -1, -2, -1, -1, 1}, x] + 
     16796160*HPL[{-1, -1, -2, -1, 1, -1}, x] - 
     5598720*HPL[{-1, -1, -2, -1, 1, 1}, x] + 
     16796160*HPL[{-1, -1, -2, 1, -1, -1}, x] - 
     5598720*HPL[{-1, -1, -2, 1, -1, 1}, x] - 
     5598720*HPL[{-1, -1, -2, 1, 1, -1}, x] + 
     1866240*HPL[{-1, -1, -2, 1, 1, 1}, x] - 
     50388480*HPL[{-1, -1, -1, -2, -1, -1}, x] + 
     16796160*HPL[{-1, -1, -1, -2, -1, 1}, x] + 
     16796160*HPL[{-1, -1, -1, -2, 1, -1}, x] - 
     5598720*HPL[{-1, -1, -1, -2, 1, 1}, x] - 
     50388480*HPL[{-1, -1, -1, -1, -2, -1}, x] + 
     16796160*HPL[{-1, -1, -1, -1, -2, 1}, x] - 
     50388480*HPL[{-1, -1, -1, -1, -1, -2}, x] + 
     16796160*HPL[{-1, -1, -1, -1, -1, 2}, x] + 
     16796160*HPL[{-1, -1, -1, -1, 1, -2}, x] - 
     5598720*HPL[{-1, -1, -1, -1, 1, 2}, x] + 
     16796160*HPL[{-1, -1, -1, -1, 2, -1}, x] - 
     5598720*HPL[{-1, -1, -1, -1, 2, 1}, x] + 
     16796160*HPL[{-1, -1, -1, 1, -2, -1}, x] - 
     5598720*HPL[{-1, -1, -1, 1, -2, 1}, x] + 
     16796160*HPL[{-1, -1, -1, 1, -1, -2}, x] - 
     5598720*HPL[{-1, -1, -1, 1, -1, 2}, x] - 
     5598720*HPL[{-1, -1, -1, 1, 1, -2}, x] + 
     1866240*HPL[{-1, -1, -1, 1, 1, 2}, x] - 
     5598720*HPL[{-1, -1, -1, 1, 2, -1}, x] + 
     1866240*HPL[{-1, -1, -1, 1, 2, 1}, x] + 
     16796160*HPL[{-1, -1, -1, 2, -1, -1}, x] - 
     5598720*HPL[{-1, -1, -1, 2, -1, 1}, x] - 
     5598720*HPL[{-1, -1, -1, 2, 1, -1}, x] + 
     1866240*HPL[{-1, -1, -1, 2, 1, 1}, x] + 
     16796160*HPL[{-1, -1, 1, -2, -1, -1}, x] - 
     5598720*HPL[{-1, -1, 1, -2, -1, 1}, x] - 
     5598720*HPL[{-1, -1, 1, -2, 1, -1}, x] + 
     1866240*HPL[{-1, -1, 1, -2, 1, 1}, x] + 
     16796160*HPL[{-1, -1, 1, -1, -2, -1}, x] - 
     5598720*HPL[{-1, -1, 1, -1, -2, 1}, x] + 
     16796160*HPL[{-1, -1, 1, -1, -1, -2}, x] - 
     5598720*HPL[{-1, -1, 1, -1, -1, 2}, x] - 
     5598720*HPL[{-1, -1, 1, -1, 1, -2}, x] + 
     1866240*HPL[{-1, -1, 1, -1, 1, 2}, x] - 
     5598720*HPL[{-1, -1, 1, -1, 2, -1}, x] + 
     1866240*HPL[{-1, -1, 1, -1, 2, 1}, x] - 
     5598720*HPL[{-1, -1, 1, 1, -2, -1}, x] + 
     1866240*HPL[{-1, -1, 1, 1, -2, 1}, x] - 
     5598720*HPL[{-1, -1, 1, 1, -1, -2}, x] + 
     1866240*HPL[{-1, -1, 1, 1, -1, 2}, x] + 
     1866240*HPL[{-1, -1, 1, 1, 1, -2}, x] - 
     622080*HPL[{-1, -1, 1, 1, 1, 2}, x] + 
     1866240*HPL[{-1, -1, 1, 1, 2, -1}, x] - 
     622080*HPL[{-1, -1, 1, 1, 2, 1}, x] - 
     5598720*HPL[{-1, -1, 1, 2, -1, -1}, x] + 
     1866240*HPL[{-1, -1, 1, 2, -1, 1}, x] + 
     1866240*HPL[{-1, -1, 1, 2, 1, -1}, x] - 
     622080*HPL[{-1, -1, 1, 2, 1, 1}, x] + 
     16796160*HPL[{-1, -1, 2, -1, -1, -1}, x] - 
     5598720*HPL[{-1, -1, 2, -1, -1, 1}, x] - 
     5598720*HPL[{-1, -1, 2, -1, 1, -1}, x] + 
     1866240*HPL[{-1, -1, 2, -1, 1, 1}, x] - 
     5598720*HPL[{-1, -1, 2, 1, -1, -1}, x] + 
     1866240*HPL[{-1, -1, 2, 1, -1, 1}, x] + 
     1866240*HPL[{-1, -1, 2, 1, 1, -1}, x] - 
     622080*HPL[{-1, -1, 2, 1, 1, 1}, x] + 
     16796160*HPL[{-1, 1, -2, -1, -1, -1}, x] - 
     5598720*HPL[{-1, 1, -2, -1, -1, 1}, x] - 
     5598720*HPL[{-1, 1, -2, -1, 1, -1}, x] + 
     1866240*HPL[{-1, 1, -2, -1, 1, 1}, x] - 
     5598720*HPL[{-1, 1, -2, 1, -1, -1}, x] + 
     1866240*HPL[{-1, 1, -2, 1, -1, 1}, x] + 
     1866240*HPL[{-1, 1, -2, 1, 1, -1}, x] - 
     622080*HPL[{-1, 1, -2, 1, 1, 1}, x] + 
     16796160*HPL[{-1, 1, -1, -2, -1, -1}, x] - 
     5598720*HPL[{-1, 1, -1, -2, -1, 1}, x] - 
     5598720*HPL[{-1, 1, -1, -2, 1, -1}, x] + 
     1866240*HPL[{-1, 1, -1, -2, 1, 1}, x] + 
     16796160*HPL[{-1, 1, -1, -1, -2, -1}, x] - 
     5598720*HPL[{-1, 1, -1, -1, -2, 1}, x] + 
     16796160*HPL[{-1, 1, -1, -1, -1, -2}, x] - 
     5598720*HPL[{-1, 1, -1, -1, -1, 2}, x] - 
     5598720*HPL[{-1, 1, -1, -1, 1, -2}, x] + 
     1866240*HPL[{-1, 1, -1, -1, 1, 2}, x] - 
     5598720*HPL[{-1, 1, -1, -1, 2, -1}, x] + 
     1866240*HPL[{-1, 1, -1, -1, 2, 1}, x] - 
     5598720*HPL[{-1, 1, -1, 1, -2, -1}, x] + 
     1866240*HPL[{-1, 1, -1, 1, -2, 1}, x] - 
     5598720*HPL[{-1, 1, -1, 1, -1, -2}, x] + 
     1866240*HPL[{-1, 1, -1, 1, -1, 2}, x] + 
     1866240*HPL[{-1, 1, -1, 1, 1, -2}, x] - 
     622080*HPL[{-1, 1, -1, 1, 1, 2}, x] + 
     1866240*HPL[{-1, 1, -1, 1, 2, -1}, x] - 
     622080*HPL[{-1, 1, -1, 1, 2, 1}, x] - 
     5598720*HPL[{-1, 1, -1, 2, -1, -1}, x] + 
     1866240*HPL[{-1, 1, -1, 2, -1, 1}, x] + 
     1866240*HPL[{-1, 1, -1, 2, 1, -1}, x] - 
     622080*HPL[{-1, 1, -1, 2, 1, 1}, x] - 
     5598720*HPL[{-1, 1, 1, -2, -1, -1}, x] + 
     1866240*HPL[{-1, 1, 1, -2, -1, 1}, x] + 
     1866240*HPL[{-1, 1, 1, -2, 1, -1}, x] - 
     622080*HPL[{-1, 1, 1, -2, 1, 1}, x] - 
     5598720*HPL[{-1, 1, 1, -1, -2, -1}, x] + 
     1866240*HPL[{-1, 1, 1, -1, -2, 1}, x] - 
     5598720*HPL[{-1, 1, 1, -1, -1, -2}, x] + 
     1866240*HPL[{-1, 1, 1, -1, -1, 2}, x] + 
     1866240*HPL[{-1, 1, 1, -1, 1, -2}, x] - 
     622080*HPL[{-1, 1, 1, -1, 1, 2}, x] + 
     1866240*HPL[{-1, 1, 1, -1, 2, -1}, x] - 
     622080*HPL[{-1, 1, 1, -1, 2, 1}, x] + 
     1866240*HPL[{-1, 1, 1, 1, -2, -1}, x] - 
     622080*HPL[{-1, 1, 1, 1, -2, 1}, x] + 
     1866240*HPL[{-1, 1, 1, 1, -1, -2}, x] - 
     622080*HPL[{-1, 1, 1, 1, -1, 2}, x] - 
     622080*HPL[{-1, 1, 1, 1, 1, -2}, x] + 
     207360*HPL[{-1, 1, 1, 1, 1, 2}, x] - 
     622080*HPL[{-1, 1, 1, 1, 2, -1}, x] + 
     207360*HPL[{-1, 1, 1, 1, 2, 1}, x] + 
     1866240*HPL[{-1, 1, 1, 2, -1, -1}, x] - 
     622080*HPL[{-1, 1, 1, 2, -1, 1}, x] - 
     622080*HPL[{-1, 1, 1, 2, 1, -1}, x] + 
     207360*HPL[{-1, 1, 1, 2, 1, 1}, x] - 
     5598720*HPL[{-1, 1, 2, -1, -1, -1}, x] + 
     1866240*HPL[{-1, 1, 2, -1, -1, 1}, x] + 
     1866240*HPL[{-1, 1, 2, -1, 1, -1}, x] - 
     622080*HPL[{-1, 1, 2, -1, 1, 1}, x] + 
     1866240*HPL[{-1, 1, 2, 1, -1, -1}, x] - 
     622080*HPL[{-1, 1, 2, 1, -1, 1}, x] - 
     622080*HPL[{-1, 1, 2, 1, 1, -1}, x] + 
     207360*HPL[{-1, 1, 2, 1, 1, 1}, x] + 
     16796160*HPL[{-1, 2, -1, -1, -1, -1}, x] - 
     5598720*HPL[{-1, 2, -1, -1, -1, 1}, x] - 
     5598720*HPL[{-1, 2, -1, -1, 1, -1}, x] + 
     1866240*HPL[{-1, 2, -1, -1, 1, 1}, x] - 
     5598720*HPL[{-1, 2, -1, 1, -1, -1}, x] + 
     1866240*HPL[{-1, 2, -1, 1, -1, 1}, x] + 
     1866240*HPL[{-1, 2, -1, 1, 1, -1}, x] - 
     622080*HPL[{-1, 2, -1, 1, 1, 1}, x] - 
     5598720*HPL[{-1, 2, 1, -1, -1, -1}, x] + 
     1866240*HPL[{-1, 2, 1, -1, -1, 1}, x] + 
     1866240*HPL[{-1, 2, 1, -1, 1, -1}, x] - 
     622080*HPL[{-1, 2, 1, -1, 1, 1}, x] + 
     1866240*HPL[{-1, 2, 1, 1, -1, -1}, x] - 
     622080*HPL[{-1, 2, 1, 1, -1, 1}, x] - 
     622080*HPL[{-1, 2, 1, 1, 1, -1}, x] + 
     207360*HPL[{-1, 2, 1, 1, 1, 1}, x] + 
     16796160*HPL[{1, -2, -1, -1, -1, -1}, x] - 
     5598720*HPL[{1, -2, -1, -1, -1, 1}, x] - 
     5598720*HPL[{1, -2, -1, -1, 1, -1}, x] + 
     1866240*HPL[{1, -2, -1, -1, 1, 1}, x] - 
     5598720*HPL[{1, -2, -1, 1, -1, -1}, x] + 
     1866240*HPL[{1, -2, -1, 1, -1, 1}, x] + 
     1866240*HPL[{1, -2, -1, 1, 1, -1}, x] - 
     622080*HPL[{1, -2, -1, 1, 1, 1}, x] - 
     5598720*HPL[{1, -2, 1, -1, -1, -1}, x] + 
     1866240*HPL[{1, -2, 1, -1, -1, 1}, x] + 
     1866240*HPL[{1, -2, 1, -1, 1, -1}, x] - 
     622080*HPL[{1, -2, 1, -1, 1, 1}, x] + 
     1866240*HPL[{1, -2, 1, 1, -1, -1}, x] - 
     622080*HPL[{1, -2, 1, 1, -1, 1}, x] - 
     622080*HPL[{1, -2, 1, 1, 1, -1}, x] + 
     207360*HPL[{1, -2, 1, 1, 1, 1}, x] + 
     16796160*HPL[{1, -1, -2, -1, -1, -1}, x] - 
     5598720*HPL[{1, -1, -2, -1, -1, 1}, x] - 
     5598720*HPL[{1, -1, -2, -1, 1, -1}, x] + 
     1866240*HPL[{1, -1, -2, -1, 1, 1}, x] - 
     5598720*HPL[{1, -1, -2, 1, -1, -1}, x] + 
     1866240*HPL[{1, -1, -2, 1, -1, 1}, x] + 
     1866240*HPL[{1, -1, -2, 1, 1, -1}, x] - 
     622080*HPL[{1, -1, -2, 1, 1, 1}, x] + 
     16796160*HPL[{1, -1, -1, -2, -1, -1}, x] - 
     5598720*HPL[{1, -1, -1, -2, -1, 1}, x] - 
     5598720*HPL[{1, -1, -1, -2, 1, -1}, x] + 
     1866240*HPL[{1, -1, -1, -2, 1, 1}, x] + 
     16796160*HPL[{1, -1, -1, -1, -2, -1}, x] - 
     5598720*HPL[{1, -1, -1, -1, -2, 1}, x] + 
     16796160*HPL[{1, -1, -1, -1, -1, -2}, x] - 
     5598720*HPL[{1, -1, -1, -1, -1, 2}, x] - 
     5598720*HPL[{1, -1, -1, -1, 1, -2}, x] + 
     1866240*HPL[{1, -1, -1, -1, 1, 2}, x] - 
     5598720*HPL[{1, -1, -1, -1, 2, -1}, x] + 
     1866240*HPL[{1, -1, -1, -1, 2, 1}, x] - 
     5598720*HPL[{1, -1, -1, 1, -2, -1}, x] + 
     1866240*HPL[{1, -1, -1, 1, -2, 1}, x] - 
     5598720*HPL[{1, -1, -1, 1, -1, -2}, x] + 
     1866240*HPL[{1, -1, -1, 1, -1, 2}, x] + 
     1866240*HPL[{1, -1, -1, 1, 1, -2}, x] - 
     622080*HPL[{1, -1, -1, 1, 1, 2}, x] + 
     1866240*HPL[{1, -1, -1, 1, 2, -1}, x] - 
     622080*HPL[{1, -1, -1, 1, 2, 1}, x] - 
     5598720*HPL[{1, -1, -1, 2, -1, -1}, x] + 
     1866240*HPL[{1, -1, -1, 2, -1, 1}, x] + 
     1866240*HPL[{1, -1, -1, 2, 1, -1}, x] - 
     622080*HPL[{1, -1, -1, 2, 1, 1}, x] - 
     5598720*HPL[{1, -1, 1, -2, -1, -1}, x] + 
     1866240*HPL[{1, -1, 1, -2, -1, 1}, x] + 
     1866240*HPL[{1, -1, 1, -2, 1, -1}, x] - 
     622080*HPL[{1, -1, 1, -2, 1, 1}, x] - 
     5598720*HPL[{1, -1, 1, -1, -2, -1}, x] + 
     1866240*HPL[{1, -1, 1, -1, -2, 1}, x] - 
     5598720*HPL[{1, -1, 1, -1, -1, -2}, x] + 
     1866240*HPL[{1, -1, 1, -1, -1, 2}, x] + 
     1866240*HPL[{1, -1, 1, -1, 1, -2}, x] - 
     622080*HPL[{1, -1, 1, -1, 1, 2}, x] + 
     1866240*HPL[{1, -1, 1, -1, 2, -1}, x] - 
     622080*HPL[{1, -1, 1, -1, 2, 1}, x] + 
     1866240*HPL[{1, -1, 1, 1, -2, -1}, x] - 
     622080*HPL[{1, -1, 1, 1, -2, 1}, x] + 
     1866240*HPL[{1, -1, 1, 1, -1, -2}, x] - 
     622080*HPL[{1, -1, 1, 1, -1, 2}, x] - 
     622080*HPL[{1, -1, 1, 1, 1, -2}, x] + 
     207360*HPL[{1, -1, 1, 1, 1, 2}, x] - 
     622080*HPL[{1, -1, 1, 1, 2, -1}, x] + 
     207360*HPL[{1, -1, 1, 1, 2, 1}, x] + 
     1866240*HPL[{1, -1, 1, 2, -1, -1}, x] - 
     622080*HPL[{1, -1, 1, 2, -1, 1}, x] - 
     622080*HPL[{1, -1, 1, 2, 1, -1}, x] + 
     207360*HPL[{1, -1, 1, 2, 1, 1}, x] - 
     5598720*HPL[{1, -1, 2, -1, -1, -1}, x] + 
     1866240*HPL[{1, -1, 2, -1, -1, 1}, x] + 
     1866240*HPL[{1, -1, 2, -1, 1, -1}, x] - 
     622080*HPL[{1, -1, 2, -1, 1, 1}, x] + 
     1866240*HPL[{1, -1, 2, 1, -1, -1}, x] - 
     622080*HPL[{1, -1, 2, 1, -1, 1}, x] - 
     622080*HPL[{1, -1, 2, 1, 1, -1}, x] + 
     207360*HPL[{1, -1, 2, 1, 1, 1}, x] - 
     5598720*HPL[{1, 1, -2, -1, -1, -1}, x] + 
     1866240*HPL[{1, 1, -2, -1, -1, 1}, x] + 
     1866240*HPL[{1, 1, -2, -1, 1, -1}, x] - 
     622080*HPL[{1, 1, -2, -1, 1, 1}, x] + 
     1866240*HPL[{1, 1, -2, 1, -1, -1}, x] - 
     622080*HPL[{1, 1, -2, 1, -1, 1}, x] - 
     622080*HPL[{1, 1, -2, 1, 1, -1}, x] + 
     207360*HPL[{1, 1, -2, 1, 1, 1}, x] - 
     5598720*HPL[{1, 1, -1, -2, -1, -1}, x] + 
     1866240*HPL[{1, 1, -1, -2, -1, 1}, x] + 
     1866240*HPL[{1, 1, -1, -2, 1, -1}, x] - 
     622080*HPL[{1, 1, -1, -2, 1, 1}, x] - 
     5598720*HPL[{1, 1, -1, -1, -2, -1}, x] + 
     1866240*HPL[{1, 1, -1, -1, -2, 1}, x] - 
     5598720*HPL[{1, 1, -1, -1, -1, -2}, x] + 
     1866240*HPL[{1, 1, -1, -1, -1, 2}, x] + 
     1866240*HPL[{1, 1, -1, -1, 1, -2}, x] - 
     622080*HPL[{1, 1, -1, -1, 1, 2}, x] + 
     1866240*HPL[{1, 1, -1, -1, 2, -1}, x] - 
     622080*HPL[{1, 1, -1, -1, 2, 1}, x] + 
     1866240*HPL[{1, 1, -1, 1, -2, -1}, x] - 
     622080*HPL[{1, 1, -1, 1, -2, 1}, x] + 
     1866240*HPL[{1, 1, -1, 1, -1, -2}, x] - 
     622080*HPL[{1, 1, -1, 1, -1, 2}, x] - 
     622080*HPL[{1, 1, -1, 1, 1, -2}, x] + 
     207360*HPL[{1, 1, -1, 1, 1, 2}, x] - 
     622080*HPL[{1, 1, -1, 1, 2, -1}, x] + 
     207360*HPL[{1, 1, -1, 1, 2, 1}, x] + 
     1866240*HPL[{1, 1, -1, 2, -1, -1}, x] - 
     622080*HPL[{1, 1, -1, 2, -1, 1}, x] - 
     622080*HPL[{1, 1, -1, 2, 1, -1}, x] + 
     207360*HPL[{1, 1, -1, 2, 1, 1}, x] + 
     1866240*HPL[{1, 1, 1, -2, -1, -1}, x] - 
     622080*HPL[{1, 1, 1, -2, -1, 1}, x] - 
     622080*HPL[{1, 1, 1, -2, 1, -1}, x] + 
     207360*HPL[{1, 1, 1, -2, 1, 1}, x] + 
     1866240*HPL[{1, 1, 1, -1, -2, -1}, x] - 
     622080*HPL[{1, 1, 1, -1, -2, 1}, x] + 
     1866240*HPL[{1, 1, 1, -1, -1, -2}, x] - 
     622080*HPL[{1, 1, 1, -1, -1, 2}, x] - 
     622080*HPL[{1, 1, 1, -1, 1, -2}, x] + 
     207360*HPL[{1, 1, 1, -1, 1, 2}, x] - 
     622080*HPL[{1, 1, 1, -1, 2, -1}, x] + 
     207360*HPL[{1, 1, 1, -1, 2, 1}, x] - 
     622080*HPL[{1, 1, 1, 1, -2, -1}, x] + 
     207360*HPL[{1, 1, 1, 1, -2, 1}, x] - 
     622080*HPL[{1, 1, 1, 1, -1, -2}, x] + 
     207360*HPL[{1, 1, 1, 1, -1, 2}, x] + 
     207360*HPL[{1, 1, 1, 1, 1, -2}, x] - 69120*HPL[{1, 1, 1, 1, 1, 2}, x] + 
     207360*HPL[{1, 1, 1, 1, 2, -1}, x] - 69120*HPL[{1, 1, 1, 1, 2, 1}, x] - 
     622080*HPL[{1, 1, 1, 2, -1, -1}, x] + 
     207360*HPL[{1, 1, 1, 2, -1, 1}, x] + 
     207360*HPL[{1, 1, 1, 2, 1, -1}, x] - 69120*HPL[{1, 1, 1, 2, 1, 1}, x] + 
     1866240*HPL[{1, 1, 2, -1, -1, -1}, x] - 
     622080*HPL[{1, 1, 2, -1, -1, 1}, x] - 
     622080*HPL[{1, 1, 2, -1, 1, -1}, x] + 
     207360*HPL[{1, 1, 2, -1, 1, 1}, x] - 
     622080*HPL[{1, 1, 2, 1, -1, -1}, x] + 
     207360*HPL[{1, 1, 2, 1, -1, 1}, x] + 
     207360*HPL[{1, 1, 2, 1, 1, -1}, x] - 69120*HPL[{1, 1, 2, 1, 1, 1}, x] - 
     5598720*HPL[{1, 2, -1, -1, -1, -1}, x] + 
     1866240*HPL[{1, 2, -1, -1, -1, 1}, x] + 
     1866240*HPL[{1, 2, -1, -1, 1, -1}, x] - 
     622080*HPL[{1, 2, -1, -1, 1, 1}, x] + 
     1866240*HPL[{1, 2, -1, 1, -1, -1}, x] - 
     622080*HPL[{1, 2, -1, 1, -1, 1}, x] - 
     622080*HPL[{1, 2, -1, 1, 1, -1}, x] + 
     207360*HPL[{1, 2, -1, 1, 1, 1}, x] + 
     1866240*HPL[{1, 2, 1, -1, -1, -1}, x] - 
     622080*HPL[{1, 2, 1, -1, -1, 1}, x] - 
     622080*HPL[{1, 2, 1, -1, 1, -1}, x] + 
     207360*HPL[{1, 2, 1, -1, 1, 1}, x] - 
     622080*HPL[{1, 2, 1, 1, -1, -1}, x] + 
     207360*HPL[{1, 2, 1, 1, -1, 1}, x] + 
     207360*HPL[{1, 2, 1, 1, 1, -1}, x] - 69120*HPL[{1, 2, 1, 1, 1, 1}, x] + 
     16796160*HPL[{2, -1, -1, -1, -1, -1}, x] - 
     5598720*HPL[{2, -1, -1, -1, -1, 1}, x] - 
     5598720*HPL[{2, -1, -1, -1, 1, -1}, x] + 
     1866240*HPL[{2, -1, -1, -1, 1, 1}, x] - 
     5598720*HPL[{2, -1, -1, 1, -1, -1}, x] + 
     1866240*HPL[{2, -1, -1, 1, -1, 1}, x] + 
     1866240*HPL[{2, -1, -1, 1, 1, -1}, x] - 
     622080*HPL[{2, -1, -1, 1, 1, 1}, x] - 
     5598720*HPL[{2, -1, 1, -1, -1, -1}, x] + 
     1866240*HPL[{2, -1, 1, -1, -1, 1}, x] + 
     1866240*HPL[{2, -1, 1, -1, 1, -1}, x] - 
     622080*HPL[{2, -1, 1, -1, 1, 1}, x] + 
     1866240*HPL[{2, -1, 1, 1, -1, -1}, x] - 
     622080*HPL[{2, -1, 1, 1, -1, 1}, x] - 
     622080*HPL[{2, -1, 1, 1, 1, -1}, x] + 
     207360*HPL[{2, -1, 1, 1, 1, 1}, x] - 
     5598720*HPL[{2, 1, -1, -1, -1, -1}, x] + 
     1866240*HPL[{2, 1, -1, -1, -1, 1}, x] + 
     1866240*HPL[{2, 1, -1, -1, 1, -1}, x] - 
     622080*HPL[{2, 1, -1, -1, 1, 1}, x] + 
     1866240*HPL[{2, 1, -1, 1, -1, -1}, x] - 
     622080*HPL[{2, 1, -1, 1, -1, 1}, x] - 
     622080*HPL[{2, 1, -1, 1, 1, -1}, x] + 
     207360*HPL[{2, 1, -1, 1, 1, 1}, x] + 
     1866240*HPL[{2, 1, 1, -1, -1, -1}, x] - 
     622080*HPL[{2, 1, 1, -1, -1, 1}, x] - 
     622080*HPL[{2, 1, 1, -1, 1, -1}, x] + 
     207360*HPL[{2, 1, 1, -1, 1, 1}, x] - 
     622080*HPL[{2, 1, 1, 1, -1, -1}, x] + 
     207360*HPL[{2, 1, 1, 1, -1, 1}, x] + 
     207360*HPL[{2, 1, 1, 1, 1, -1}, x] - 69120*HPL[{2, 1, 1, 1, 1, 1}, x] + 
     2537*Pi^4*Zeta[3] + 151200*HPL[{-4}, x]*Zeta[3] - 
     33120*Pi^2*HPL[{-2}, x]*Zeta[3] - 1283040*HPL[{-2}, x]^2*Zeta[3] + 
     21840*Pi^2*HPL[{2}, x]*Zeta[3] + 1710720*HPL[{-2}, x]*HPL[{2}, x]*
      Zeta[3] - 184320*HPL[{2}, x]^2*Zeta[3] - 115200*HPL[{4}, x]*Zeta[3] + 
     3395520*HPL[{-3, -1}, x]*Zeta[3] - 2298240*HPL[{-3, 1}, x]*Zeta[3] - 
     771840*HPL[{2, 2}, x]*Zeta[3] - 2298240*HPL[{3, -1}, x]*Zeta[3] + 
     4043520*HPL[{-2, -1, -1}, x]*Zeta[3] - 2747520*HPL[{-2, -1, 1}, x]*
      Zeta[3] - 2747520*HPL[{-2, 1, -1}, x]*Zeta[3] + 
     1848960*HPL[{-2, 1, 1}, x]*Zeta[3] - 2747520*HPL[{2, -1, -1}, x]*
      Zeta[3] + 1848960*HPL[{2, -1, 1}, x]*Zeta[3] + 
     1848960*HPL[{2, 1, -1}, x]*Zeta[3] - 1238400*HPL[{2, 1, 1}, x]*Zeta[3] + 
     14652*Pi^2*Zeta[5] + 813888*HPL[{-2}, x]*Zeta[5] - 
     543456*HPL[{2}, x]*Zeta[5] - 495720*Zeta[7])/1080, intA[5, 0] -> -1, 
 intA[5, 1] -> 2*Log[1 - x] - Log[x], 
 intA[5, 2] -> -2*Log[1 - x]^2 + 2*Log[1 - x]*Log[x] - Log[x]^2/2, 
 intA[5, 3] -> (4*Log[1 - x]^3)/3 - 2*Log[1 - x]^2*Log[x] + 
   Log[1 - x]*Log[x]^2 - Log[x]^3/6 + (8*Zeta[3])/3, 
 intA[5, 4] -> Pi^4/30 - (2*Log[1 - x]^4)/3 + (4*Log[1 - x]^3*Log[x])/3 - 
   Log[1 - x]^2*Log[x]^2 - Log[x]^4/24 + 
   Log[1 - x]*(Log[x]^3/3 - (16*Zeta[3])/3) + (8*Log[x]*Zeta[3])/3, 
 intA[5, 5] -> (4*Log[1 - x]^5)/15 + (Pi^4*Log[x])/30 - 
   (2*Log[1 - x]^4*Log[x])/3 + (2*Log[1 - x]^3*Log[x]^2)/3 - Log[x]^5/120 + 
   (4*Log[x]^2*Zeta[3])/3 + Log[1 - x]^2*(-Log[x]^3/3 + (16*Zeta[3])/3) + 
   Log[1 - x]*(-Pi^4/15 + Log[x]^4/12 - (16*Log[x]*Zeta[3])/3) + 
   (32*Zeta[5])/5, intA[5, 6] -> (-4*Log[1 - x]^6)/45 + 
   (4*Log[1 - x]^5*Log[x])/15 + (Pi^4*Log[x]^2)/60 - 
   (Log[1 - x]^4*Log[x]^2)/3 - Log[x]^6/720 + 
   Log[1 - x]^3*((2*Log[x]^3)/9 - (32*Zeta[3])/9) + (4*Log[x]^3*Zeta[3])/9 + 
   Log[1 - x]^2*(Pi^4/15 - Log[x]^4/12 + (16*Log[x]*Zeta[3])/3) + 
   (2*(Pi^6 - 336*Zeta[3]^2))/189 + Log[1 - x]*(-(Pi^4*Log[x])/15 + 
     Log[x]^5/60 - (8*Log[x]^2*Zeta[3])/3 - (64*Zeta[5])/5) + 
   (32*Log[x]*Zeta[5])/5, intA[5, 7] -> (8*Log[1 - x]^7)/315 - 
   (4*Log[1 - x]^6*Log[x])/45 + (2*Log[1 - x]^5*Log[x]^2)/15 + 
   (Pi^4*Log[x]^3)/180 - Log[x]^7/5040 + (Log[x]^4*Zeta[3])/9 + 
   Log[1 - x]^4*(-Log[x]^3/9 + (16*Zeta[3])/9) + 
   Log[1 - x]^3*((-2*Pi^4)/45 + Log[x]^4/18 - (32*Log[x]*Zeta[3])/9) + 
   (2*Log[x]*(Pi^6 - 336*Zeta[3]^2))/189 + (16*Log[x]^2*Zeta[5])/5 + 
   Log[1 - x]^2*((Pi^4*Log[x])/15 - Log[x]^5/60 + (8*Log[x]^2*Zeta[3])/3 + 
     (64*Zeta[5])/5) + Log[1 - x]*(-(Pi^4*Log[x]^2)/30 + Log[x]^6/360 - 
     (8*Log[x]^3*Zeta[3])/9 - (4*(Pi^6 - 336*Zeta[3]^2))/189 - 
     (64*Log[x]*Zeta[5])/5) - (4*(7*Pi^4*Zeta[3] - 1440*Zeta[7]))/315, 
 intA[6, 0] -> 0, intA[6, 1] -> 0, intA[6, 2] -> Log[x]^2/2, 
 intA[6, 3] -> 4*HPL[{-3}, x] + ((-Pi^2 - 12*HPL[{-2}, x])*Log[x])/6 + 
   Log[x]^3/6 - 3*Zeta[3], intA[6, 4] -> -(Pi^2 - 12*HPL[{-2}, x])^2/72 - 
   HPL[{-2}, x]*Log[x]^2 + Log[x]^4/24 + 
   2*Log[x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]), 
 intA[6, 5] -> ((-19*Pi^4 - 720*HPL[{-4}, x] - 1440*HPL[{-3, -1}, x] - 
      2880*HPL[{-2, -1, -1}, x])*Log[x])/360 - (HPL[{-2}, x]*Log[x]^3)/3 + 
   Log[x]^5/120 + (Log[x]^2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
      4*Zeta[3]))/3 + (24*HPL[{-5}, x] + 2*Pi^2*HPL[{-3}, x] - 
     24*HPL[{-3}, x]*HPL[{-2}, x] + 144*HPL[{-4, -1}, x] + 
     48*HPL[{-3, -2}, x] - 4*Pi^2*HPL[{-2, -1}, x] + 
     48*HPL[{-2}, x]*HPL[{-2, -1}, x] - 192*HPL[{-3, -1, -1}, x] - 
     96*HPL[{-2, -2, -1}, x] - Pi^2*Zeta[3] + 24*HPL[{-2}, x]*Zeta[3] - 
     42*Zeta[5])/6, intA[6, 6] -> 
  ((-Pi^4 - 60*HPL[{-4}, x] - 120*HPL[{-3, -1}, x] - 
      240*HPL[{-2, -1, -1}, x])*Log[x]^2)/60 - (HPL[{-2}, x]*Log[x]^4)/12 + 
   Log[x]^6/720 + (Log[x]^3*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
      4*Zeta[3]))/9 + (-7*Pi^6 + 360*Pi^2*HPL[{-4}, x] + 
     2160*HPL[{-3}, x]^2 + 114*Pi^4*HPL[{-2}, x] - 
     4320*HPL[{-4}, x]*HPL[{-2}, x] - 360*Pi^2*HPL[{-2}, x]^2 + 
     720*Pi^2*HPL[{-3, -1}, x] - 8640*HPL[{-2}, x]*HPL[{-3, -1}, x] + 
     8640*HPL[{-3}, x]*HPL[{-2, -1}, x] + 8640*HPL[{-2, -1}, x]^2 + 
     1440*Pi^2*HPL[{-2, -1, -1}, x] - 17280*HPL[{-2}, x]*
      HPL[{-2, -1, -1}, x] - 7200*HPL[{-3}, x]*Zeta[3] - 
     8640*HPL[{-2, -1}, x]*Zeta[3] + 4320*Zeta[3]^2)/1080 + 
   (Log[x]*(18*HPL[{-5}, x] + 36*HPL[{-4, -1}, x] + 72*HPL[{-3, -1, -1}, x] + 
      144*HPL[{-2, -1, -1, -1}, x] + Pi^2*Zeta[3] + 48*HPL[{-2}, x]*Zeta[3] - 
      54*Zeta[5]))/9, intA[6, 7] -> 
  ((-Pi^4 - 60*HPL[{-4}, x] - 120*HPL[{-3, -1}, x] - 
      240*HPL[{-2, -1, -1}, x])*Log[x]^3)/180 - (HPL[{-2}, x]*Log[x]^5)/60 + 
   Log[x]^7/5040 + (Log[x]^4*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
      4*Zeta[3]))/36 + (Log[x]*(-191*Pi^6 - 30240*HPL[{-6}, x] + 
      1008*Pi^4*HPL[{-2}, x] - 60480*HPL[{-5, -1}, x] - 
      120960*HPL[{-4, -1, -1}, x] - 241920*HPL[{-3, -1, -1, -1}, x] - 
      483840*HPL[{-2, -1, -1, -1, -1}, x] - 80640*HPL[{-3}, x]*Zeta[3] - 
      161280*HPL[{-2, -1}, x]*Zeta[3] + 50400*Zeta[3]^2))/15120 + 
   (Log[x]^2*(15*HPL[{-5}, x] + 30*HPL[{-4, -1}, x] + 
      60*HPL[{-3, -1, -1}, x] + 120*HPL[{-2, -1, -1, -1}, x] + 
      40*HPL[{-2}, x]*Zeta[3] - 48*Zeta[5]))/15 + 
   (4320*HPL[{-7}, x] + 360*Pi^2*HPL[{-5}, x] - 30*Pi^4*HPL[{-3}, x] - 
     720*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] - 4320*HPL[{-5, -2}, x] - 
     4320*HPL[{-4, -3}, x] + 3600*Pi^2*HPL[{-4, -1}, x] - 
     4320*HPL[{-3, -4}, x] + 1440*Pi^2*HPL[{-3, -2}, x] - 
     4320*HPL[{-2, -5}, x] - 228*Pi^4*HPL[{-2, -1}, x] + 
     1440*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] + 17280*HPL[{-5, -1, -1}, x] + 
     8640*HPL[{-4, -2, -1}, x] + 8640*HPL[{-4, -1, -2}, x] + 
     8640*HPL[{-3, -3, -1}, x] + 8640*HPL[{-3, -2, -2}, x] + 
     8640*HPL[{-3, -1, -3}, x] - 7200*Pi^2*HPL[{-3, -1, -1}, x] + 
     8640*HPL[{-2, -4, -1}, x] + 8640*HPL[{-2, -3, -2}, x] + 
     8640*HPL[{-2, -2, -3}, x] - 2880*Pi^2*HPL[{-2, -2, -1}, x] + 
     8640*HPL[{-2, -1, -4}, x] - 17280*HPL[{-3, -2, -1, -1}, x] - 
     17280*HPL[{-3, -1, -2, -1}, x] - 17280*HPL[{-3, -1, -1, -2}, x] - 
     17280*HPL[{-2, -3, -1, -1}, x] - 17280*HPL[{-2, -2, -2, -1}, x] - 
     17280*HPL[{-2, -2, -1, -2}, x] - 17280*HPL[{-2, -1, -3, -1}, x] - 
     17280*HPL[{-2, -1, -2, -2}, x] - 17280*HPL[{-2, -1, -1, -3}, x] - 
     2880*Pi^2*HPL[{-2, -1, -1, -1}, x] + 
     69120*HPL[{-3, -1, -1, -1, -1}, x] + 
     34560*HPL[{-2, -2, -1, -1, -1}, x] + 
     34560*HPL[{-2, -1, -2, -1, -1}, x] + 
     34560*HPL[{-2, -1, -1, -2, -1}, x] + 
     34560*HPL[{-2, -1, -1, -1, -2}, x] + 61*Pi^4*Zeta[3] + 
     4320*HPL[{-4}, x]*Zeta[3] - 240*Pi^2*HPL[{-2}, x]*Zeta[3] + 
     1440*HPL[{-2}, x]^2*Zeta[3] + 8640*HPL[{-3, -1}, x]*Zeta[3] + 
     17280*HPL[{-2, -1, -1}, x]*Zeta[3] - 180*Pi^2*Zeta[5] + 
     12960*HPL[{-2}, x]*Zeta[5] - 20520*Zeta[7])/1080, intA[7, 0] -> 0, 
 intA[7, 1] -> 0, intA[7, 2] -> 0, intA[7, 3] -> 
  ((-Pi^2 - 6*HPL[{2}, x])*Log[x])/3 - Log[x]^3/6 + 
   4*(HPL[{3}, x] - Zeta[3]), intA[7, 4] -> 
  (11*Pi^4 + 60*Pi^2*HPL[{-2}, x] - 90*Pi^2*HPL[{2}, x] - 
     360*HPL[{-2}, x]*HPL[{2}, x] + 540*HPL[{2}, x]^2 - 720*HPL[{4}, x] - 
     360*HPL[{2, 2}, x])/90 + ((-Pi^2 + 12*HPL[{-2}, x] - 36*HPL[{2}, x])*
     Log[x]^2)/12 - Log[x]^4/8 + Log[1 - x]*
    ((-2*(Pi^2 + 6*HPL[{2}, x])*Log[x])/3 - Log[x]^3/3 + 
     8*(HPL[{3}, x] - Zeta[3])) + Log[x]*(-2*HPL[{-3}, x] + 8*HPL[{3}, x] + 
     4*HPL[{-2, 1}, x] + 4*HPL[{2, -1}, x] - 12*HPL[{2, 1}, x] + 3*Zeta[3]), 
 intA[7, 5] -> ((-23*Pi^4 + 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
      720*Pi^2*HPL[{2}, x] + 3600*HPL[{2}, x]^2 - 10080*HPL[{4}, x] + 
      1440*HPL[{-3, -1}, x] - 5760*HPL[{-3, 1}, x] - 7200*HPL[{2, 2}, x] - 
      5760*HPL[{3, -1}, x] - 2880*HPL[{-2, -1, 1}, x] - 
      2880*HPL[{-2, 1, -1}, x] + 8640*HPL[{-2, 1, 1}, x] - 
      2880*HPL[{2, -1, -1}, x] + 8640*HPL[{2, -1, 1}, x] + 
      8640*HPL[{2, 1, -1}, x] - 20160*HPL[{2, 1, 1}, x])*Log[x])/360 + 
   ((-Pi^2 + 24*HPL[{-2}, x] - 54*HPL[{2}, x])*Log[x]^3)/18 - 
   (7*Log[x]^5)/120 + Log[1 - x]*
    ((11*Pi^4 + 60*Pi^2*HPL[{-2}, x] - 90*Pi^2*HPL[{2}, x] - 
       360*HPL[{-2}, x]*HPL[{2}, x] + 540*HPL[{2}, x]^2 - 720*HPL[{4}, x] - 
       360*HPL[{2, 2}, x])/45 + ((-Pi^2 + 12*HPL[{-2}, x] - 36*HPL[{2}, x])*
       Log[x]^2)/6 - Log[x]^4/4 - 2*Log[x]*(2*HPL[{-3}, x] - 8*HPL[{3}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] - 
       3*Zeta[3])) + Log[1 - x]^2*((-2*(Pi^2 + 6*HPL[{2}, x])*Log[x])/3 - 
     Log[x]^3/3 + 8*(HPL[{3}, x] - Zeta[3])) + 
   Log[x]^2*(-6*HPL[{-3}, x] + 12*HPL[{3}, x] - 2*HPL[{-2, -1}, x] + 
     6*HPL[{-2, 1}, x] + 6*HPL[{2, -1}, x] - 14*HPL[{2, 1}, x] + 3*Zeta[3]) + 
   (-192*HPL[{-5}, x] - 10*Pi^2*HPL[{-3}, x] + 24*HPL[{-3}, x]*HPL[{-2}, x] + 
     72*HPL[{-3}, x]*HPL[{2}, x] + 20*Pi^2*HPL[{3}, x] - 
     48*HPL[{-2}, x]*HPL[{3}, x] - 40*HPL[{2}, x]*HPL[{3}, x] + 
     204*HPL[{5}, x] - 144*HPL[{-4, -1}, x] - 48*HPL[{-3, -2}, x] - 
     8*Pi^2*HPL[{-2, -1}, x] + 48*HPL[{2}, x]*HPL[{-2, -1}, x] + 
     12*Pi^2*HPL[{-2, 1}, x] - 96*HPL[{2}, x]*HPL[{-2, 1}, x] - 
     144*HPL[{2, -3}, x] + 12*Pi^2*HPL[{2, -1}, x] - 
     96*HPL[{2}, x]*HPL[{2, -1}, x] - 20*Pi^2*HPL[{2, 1}, x] + 
     48*HPL[{-2}, x]*HPL[{2, 1}, x] + 112*HPL[{2}, x]*HPL[{2, 1}, x] + 
     136*HPL[{2, 3}, x] - 144*HPL[{3, -2}, x] + 168*HPL[{3, 2}, x] + 
     48*HPL[{-2, 1, -2}, x] + 48*HPL[{2, -1, -2}, x] - 
     192*HPL[{2, 1, -2}, x] + 80*HPL[{2, 1, 2}, x] - 48*HPL[{2, 2, 1}, x] + 
     Pi^2*Zeta[3] + 12*HPL[{-2}, x]*Zeta[3] - 162*Zeta[5])/6, 
 intA[7, 6] -> ((29*Pi^4 + 14400*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] + 
      720*HPL[{-2}, x]^2 - 720*Pi^2*HPL[{2}, x] + 9360*HPL[{2}, x]^2 - 
      22320*HPL[{4}, x] + 5760*HPL[{-3, -1}, x] - 20160*HPL[{-3, 1}, x] - 
      2880*HPL[{2, -2}, x] - 18720*HPL[{2, 2}, x] - 20160*HPL[{3, -1}, x] + 
      2880*HPL[{-2, -1, -1}, x] - 8640*HPL[{-2, -1, 1}, x] - 
      8640*HPL[{-2, 1, -1}, x] + 20160*HPL[{-2, 1, 1}, x] - 
      8640*HPL[{2, -1, -1}, x] + 20160*HPL[{2, -1, 1}, x] + 
      20160*HPL[{2, 1, -1}, x] - 43200*HPL[{2, 1, 1}, x])*Log[x]^2)/720 + 
   ((-Pi^2 + 30*HPL[{-2}, x] - 63*HPL[{2}, x])*Log[x]^4)/36 - Log[x]^6/48 + 
   Log[1 - x]^2*((11*Pi^4 + 60*Pi^2*HPL[{-2}, x] - 90*Pi^2*HPL[{2}, x] - 
       360*HPL[{-2}, x]*HPL[{2}, x] + 540*HPL[{2}, x]^2 - 720*HPL[{4}, x] - 
       360*HPL[{2, 2}, x])/45 + ((-Pi^2 + 12*HPL[{-2}, x] - 36*HPL[{2}, x])*
       Log[x]^2)/6 - Log[x]^4/4 - 2*Log[x]*(2*HPL[{-3}, x] - 8*HPL[{3}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] - 
       3*Zeta[3])) + Log[1 - x]^3*((-4*(Pi^2 + 6*HPL[{2}, x])*Log[x])/9 - 
     (2*Log[x]^3)/9 + (16*(HPL[{3}, x] - Zeta[3]))/3) + 
   (Log[x]^3*(-45*HPL[{-3}, x] + 81*HPL[{3}, x] - 24*HPL[{-2, -1}, x] + 
      54*HPL[{-2, 1}, x] + 54*HPL[{2, -1}, x] - 114*HPL[{2, 1}, x] + 
      22*Zeta[3]))/9 + (4747*Pi^6 + 1360800*HPL[{-6}, x] + 
     15120*Pi^2*HPL[{-4}, x] - 725760*HPL[{-3}, x]^2 - 
     5292*Pi^4*HPL[{-2}, x] + 1270080*HPL[{-4}, x]*HPL[{-2}, x] + 
     15372*Pi^4*HPL[{2}, x] - 907200*HPL[{-4}, x]*HPL[{2}, x] - 
     30240*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 151200*Pi^2*HPL[{2}, x]^2 + 
     181440*HPL[{-2}, x]*HPL[{2}, x]^2 + 1169280*HPL[{2}, x]^3 + 
     2404080*HPL[{3}, x]^2 - 60480*Pi^2*HPL[{4}, x] + 
     181440*HPL[{-2}, x]*HPL[{4}, x] - 2766960*HPL[{2}, x]*HPL[{4}, x] - 
     3356640*HPL[{6}, x] + 1451520*HPL[{-5, -1}, x] - 
     2903040*HPL[{-5, 1}, x] + 362880*HPL[{-4, -2}, x] + 
     151200*Pi^2*HPL[{-3, -1}, x] + 362880*HPL[{-2}, x]*HPL[{-3, -1}, x] - 
     1088640*HPL[{2}, x]*HPL[{-3, -1}, x] - 241920*Pi^2*HPL[{-3, 1}, x] - 
     725760*HPL[{-2}, x]*HPL[{-3, 1}, x] + 2177280*HPL[{2}, x]*
      HPL[{-3, 1}, x] - 362880*HPL[{-3}, x]*HPL[{-2, -1}, x] + 
     725760*HPL[{3}, x]*HPL[{-2, -1}, x] + 1088640*HPL[{-3}, x]*
      HPL[{-2, 1}, x] - 1451520*HPL[{3}, x]*HPL[{-2, 1}, x] + 
     725760*HPL[{-2, -1}, x]*HPL[{-2, 1}, x] - 1088640*HPL[{-2, 1}, x]^2 - 
     1814400*HPL[{2, -4}, x] - 1088640*HPL[{2}, x]*HPL[{2, -2}, x] + 
     362880*HPL[{-3}, x]*HPL[{2, -1}, x] - 1451520*HPL[{3}, x]*
      HPL[{2, -1}, x] + 725760*HPL[{-2, -1}, x]*HPL[{2, -1}, x] - 
     1451520*HPL[{-2, 1}, x]*HPL[{2, -1}, x] - 362880*HPL[{2, -1}, x]^2 - 
     1088640*HPL[{-3}, x]*HPL[{2, 1}, x] - 5564160*HPL[{3}, x]*
      HPL[{2, 1}, x] - 725760*HPL[{-2, -1}, x]*HPL[{2, 1}, x] + 
     1451520*HPL[{-2, 1}, x]*HPL[{2, 1}, x] + 1451520*HPL[{2, -1}, x]*
      HPL[{2, 1}, x] - 3265920*HPL[{2, 1}, x]^2 - 
     241920*Pi^2*HPL[{2, 2}, x] - 362880*HPL[{-2}, x]*HPL[{2, 2}, x] + 
     483840*HPL[{2}, x]*HPL[{2, 2}, x] + 2404080*HPL[{2, 4}, x] - 
     1088640*HPL[{3, -3}, x] - 241920*Pi^2*HPL[{3, -1}, x] - 
     725760*HPL[{-2}, x]*HPL[{3, -1}, x] + 2177280*HPL[{2}, x]*
      HPL[{3, -1}, x] - 544320*HPL[{4, -2}, x] - 3175200*HPL[{4, 2}, x] - 
     2903040*HPL[{5, -1}, x] - 2177280*HPL[{-4, -1, 1}, x] - 
     725760*HPL[{-3, -2, 1}, x] - 725760*HPL[{-3, 1, -2}, x] + 
     120960*Pi^2*HPL[{-2, -1, -1}, x] - 725760*HPL[{2}, x]*
      HPL[{-2, -1, -1}, x] - 181440*Pi^2*HPL[{-2, -1, 1}, x] - 
     725760*HPL[{-2}, x]*HPL[{-2, -1, 1}, x] + 1451520*HPL[{2}, x]*
      HPL[{-2, -1, 1}, x] - 181440*Pi^2*HPL[{-2, 1, -1}, x] - 
     725760*HPL[{-2}, x]*HPL[{-2, 1, -1}, x] + 1451520*HPL[{2}, x]*
      HPL[{-2, 1, -1}, x] + 302400*Pi^2*HPL[{-2, 1, 1}, x] + 
     2177280*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] - 2903040*HPL[{2}, x]*
      HPL[{-2, 1, 1}, x] + 1451520*HPL[{2, -3, -1}, x] + 
     725760*HPL[{2, -2, -2}, x] + 1088640*HPL[{2, -2, 2}, x] + 
     725760*HPL[{2, -1, -3}, x] - 181440*Pi^2*HPL[{2, -1, -1}, x] - 
     725760*HPL[{-2}, x]*HPL[{2, -1, -1}, x] + 1451520*HPL[{2}, x]*
      HPL[{2, -1, -1}, x] + 302400*Pi^2*HPL[{2, -1, 1}, x] + 
     1451520*HPL[{-2}, x]*HPL[{2, -1, 1}, x] - 2903040*HPL[{2}, x]*
      HPL[{2, -1, 1}, x] - 1451520*HPL[{2, 1, -3}, x] + 
     302400*Pi^2*HPL[{2, 1, -1}, x] + 725760*HPL[{-2}, x]*
      HPL[{2, 1, -1}, x] - 2903040*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 
     544320*Pi^2*HPL[{2, 1, 1}, x] - 725760*HPL[{-2}, x]*HPL[{2, 1, 1}, x] + 
     7620480*HPL[{2}, x]*HPL[{2, 1, 1}, x] + 8467200*HPL[{2, 1, 3}, x] + 
     725760*HPL[{2, 2, -2}, x] - 483840*HPL[{2, 3, 1}, x] + 
     2177280*HPL[{3, -2, -1}, x] + 725760*HPL[{3, -1, -2}, x] + 
     4354560*HPL[{3, 1, -2}, x] - 3386880*HPL[{3, 1, 2}, x] + 
     2177280*HPL[{4, -1, -1}, x] + 725760*HPL[{-2, 1, -2, 1}, x] + 
     725760*HPL[{2, -1, -2, 1}, x] + 725760*HPL[{2, -1, 1, -2}, x] + 
     1451520*HPL[{2, 1, -2, -1}, x] - 2903040*HPL[{2, 1, -2, 1}, x] + 
     1451520*HPL[{2, 1, -1, -2}, x] - 4354560*HPL[{2, 1, 1, -2}, x] - 
     1814400*HPL[{2, 1, 1, 2}, x] - 2903040*HPL[{2, 1, 2, -1}, x] - 
     725760*HPL[{2, 2, 1, 1}, x] + 1542240*HPL[{-3}, x]*Zeta[3] - 
     3024000*HPL[{3}, x]*Zeta[3] - 181440*HPL[{-2, -1}, x]*Zeta[3] + 
     362880*HPL[{2, 1}, x]*Zeta[3] - 83160*Zeta[3]^2)/45360 + 
   Log[1 - x]*(((-23*Pi^4 + 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
        720*Pi^2*HPL[{2}, x] + 3600*HPL[{2}, x]^2 - 10080*HPL[{4}, x] + 
        1440*HPL[{-3, -1}, x] - 5760*HPL[{-3, 1}, x] - 7200*HPL[{2, 2}, x] - 
        5760*HPL[{3, -1}, x] - 2880*HPL[{-2, -1, 1}, x] - 
        2880*HPL[{-2, 1, -1}, x] + 8640*HPL[{-2, 1, 1}, x] - 
        2880*HPL[{2, -1, -1}, x] + 8640*HPL[{2, -1, 1}, x] + 
        8640*HPL[{2, 1, -1}, x] - 20160*HPL[{2, 1, 1}, x])*Log[x])/180 + 
     ((-Pi^2 + 24*HPL[{-2}, x] - 54*HPL[{2}, x])*Log[x]^3)/9 - 
     (7*Log[x]^5)/60 - 2*Log[x]^2*(6*HPL[{-3}, x] - 12*HPL[{3}, x] + 
       2*HPL[{-2, -1}, x] - 6*HPL[{-2, 1}, x] - 6*HPL[{2, -1}, x] + 
       14*HPL[{2, 1}, x] - 3*Zeta[3]) + 
     (-192*HPL[{-5}, x] - 10*Pi^2*HPL[{-3}, x] + 24*HPL[{-3}, x]*
        HPL[{-2}, x] + 72*HPL[{-3}, x]*HPL[{2}, x] + 20*Pi^2*HPL[{3}, x] - 
       48*HPL[{-2}, x]*HPL[{3}, x] - 40*HPL[{2}, x]*HPL[{3}, x] + 
       204*HPL[{5}, x] - 144*HPL[{-4, -1}, x] - 48*HPL[{-3, -2}, x] - 
       8*Pi^2*HPL[{-2, -1}, x] + 48*HPL[{2}, x]*HPL[{-2, -1}, x] + 
       12*Pi^2*HPL[{-2, 1}, x] - 96*HPL[{2}, x]*HPL[{-2, 1}, x] - 
       144*HPL[{2, -3}, x] + 12*Pi^2*HPL[{2, -1}, x] - 
       96*HPL[{2}, x]*HPL[{2, -1}, x] - 20*Pi^2*HPL[{2, 1}, x] + 
       48*HPL[{-2}, x]*HPL[{2, 1}, x] + 112*HPL[{2}, x]*HPL[{2, 1}, x] + 
       136*HPL[{2, 3}, x] - 144*HPL[{3, -2}, x] + 168*HPL[{3, 2}, x] + 
       48*HPL[{-2, 1, -2}, x] + 48*HPL[{2, -1, -2}, x] - 
       192*HPL[{2, 1, -2}, x] + 80*HPL[{2, 1, 2}, x] - 48*HPL[{2, 2, 1}, x] + 
       Pi^2*Zeta[3] + 12*HPL[{-2}, x]*Zeta[3] - 162*Zeta[5])/3) + 
   (Log[x]*(-828*HPL[{-5}, x] - 18*Pi^2*HPL[{-3}, x] - 
      144*HPL[{-3}, x]*HPL[{-2}, x] + 288*HPL[{-3}, x]*HPL[{2}, x] + 
      36*Pi^2*HPL[{3}, x] - 144*HPL[{-2}, x]*HPL[{3}, x] - 
      360*HPL[{2}, x]*HPL[{3}, x] + 1260*HPL[{5}, x] + 216*HPL[{-4, -1}, x] + 
      1008*HPL[{-4, 1}, x] + 288*HPL[{-3, -2}, x] - 
      36*Pi^2*HPL[{-2, -1}, x] + 72*Pi^2*HPL[{-2, 1}, x] + 
      72*Pi^2*HPL[{2, -1}, x] - 720*HPL[{2}, x]*HPL[{2, -1}, x] - 
      144*Pi^2*HPL[{2, 1}, x] + 528*HPL[{2}, x]*HPL[{2, 1}, x] + 
      648*HPL[{2, 3}, x] + 1152*HPL[{3, 2}, x] + 1008*HPL[{4, -1}, x] - 
      144*HPL[{-3, -1, -1}, x] + 576*HPL[{-3, -1, 1}, x] + 
      576*HPL[{-3, 1, -1}, x] - 1440*HPL[{-3, 1, 1}, x] + 
      720*HPL[{2, -2, 1}, x] + 720*HPL[{2, -1, 2}, x] - 
      528*HPL[{2, 1, 2}, x] + 1440*HPL[{2, 2, -1}, x] - 
      1584*HPL[{2, 2, 1}, x] + 576*HPL[{3, -1, -1}, x] + 
      1440*HPL[{3, 1, -1}, x] + 288*HPL[{-2, -1, -1, 1}, x] + 
      288*HPL[{-2, -1, 1, -1}, x] - 864*HPL[{-2, -1, 1, 1}, x] + 
      288*HPL[{-2, 1, -1, -1}, x] - 864*HPL[{-2, 1, -1, 1}, x] - 
      864*HPL[{-2, 1, 1, -1}, x] + 2016*HPL[{-2, 1, 1, 1}, x] + 
      288*HPL[{2, -1, -1, -1}, x] - 864*HPL[{2, -1, -1, 1}, x] - 
      864*HPL[{2, -1, 1, -1}, x] + 2016*HPL[{2, -1, 1, 1}, x] - 
      864*HPL[{2, 1, -1, -1}, x] + 2016*HPL[{2, 1, -1, 1}, x] + 
      2016*HPL[{2, 1, 1, -1}, x] - 4320*HPL[{2, 1, 1, 1}, x] + 
      25*Pi^2*Zeta[3] - 324*HPL[{-2}, x]*Zeta[3] + 744*HPL[{2}, x]*Zeta[3] + 
      378*Zeta[5]))/18, intA[7, 7] -> 
  ((7*Pi^4 + 3168*HPL[{-4}, x] + 72*Pi^2*HPL[{-2}, x] + 72*HPL[{-2}, x]^2 - 
      144*Pi^2*HPL[{2}, x] + 432*HPL[{-2}, x]*HPL[{2}, x] + 
      2016*HPL[{2}, x]^2 - 4824*HPL[{4}, x] + 1872*HPL[{-3, -1}, x] - 
      5472*HPL[{-3, 1}, x] - 720*HPL[{2, -2}, x] - 4896*HPL[{2, 2}, x] - 
      5472*HPL[{3, -1}, x] + 1152*HPL[{-2, -1, -1}, x] - 
      2592*HPL[{-2, -1, 1}, x] - 2592*HPL[{-2, 1, -1}, x] + 
      5472*HPL[{-2, 1, 1}, x] - 2592*HPL[{2, -1, -1}, x] + 
      5472*HPL[{2, -1, 1}, x] + 5472*HPL[{2, 1, -1}, x] - 
      11232*HPL[{2, 1, 1}, x])*Log[x]^3)/216 + 
   ((-2*Pi^2 + 66*HPL[{-2}, x] - 135*HPL[{2}, x])*Log[x]^5)/180 - 
   (31*Log[x]^7)/5040 + Log[1 - x]^3*
    ((2*Pi^2*(11*Pi^2 + 60*HPL[{-2}, x] - 90*HPL[{2}, x]))/135 + 
     ((-Pi^2 + 12*HPL[{-2}, x] - 36*HPL[{2}, x])*Log[x]^2)/9 - Log[x]^4/6 - 
     (4*Log[x]*(2*HPL[{-3}, x] - 8*HPL[{3}, x] - 4*HPL[{-2, 1}, x] - 
        4*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] - 3*Zeta[3]))/3) + 
   Log[1 - x]^4*((-2*(Pi^2 + 6*HPL[{2}, x])*Log[x])/9 - Log[x]^3/9 - 
     (8*Zeta[3])/3) + (Log[x]^4*(-33*HPL[{-3}, x] + 57*HPL[{3}, x] - 
      20*HPL[{-2, -1}, x] + 42*HPL[{-2, 1}, x] + 42*HPL[{2, -1}, x] - 
      86*HPL[{2, 1}, x] + 16*Zeta[3]))/12 + 
   (Log[x]*(179*Pi^6 + 1058400*HPL[{-6}, x] + 37800*Pi^2*HPL[{-4}, x] + 
      120960*HPL[{-3}, x]^2 - 252*Pi^4*HPL[{-2}, x] - 
      181440*HPL[{-4}, x]*HPL[{-2}, x] - 7560*Pi^2*HPL[{-2}, x]^2 - 
      10080*HPL[{-2}, x]^3 + 1008*Pi^4*HPL[{2}, x] - 
      90720*HPL[{-4}, x]*HPL[{2}, x] + 30240*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 
      60480*HPL[{-2}, x]^2*HPL[{2}, x] + 15120*Pi^2*HPL[{2}, x]^2 + 
      30240*HPL[{-2}, x]*HPL[{2}, x]^2 + 1160880*HPL[{2}, x]^3 - 
      181440*HPL[{-3}, x]*HPL[{3}, x] + 1398600*HPL[{3}, x]^2 - 
      52920*Pi^2*HPL[{4}, x] + 302400*HPL[{-2}, x]*HPL[{4}, x] - 
      1821960*HPL[{2}, x]*HPL[{4}, x] - 1406160*HPL[{6}, x] + 
      695520*HPL[{-5, -1}, x] - 1239840*HPL[{-5, 1}, x] + 
      45360*Pi^2*HPL[{-3, -1}, x] - 90720*Pi^2*HPL[{-3, 1}, x] + 
      241920*HPL[{-2}, x]*HPL[{-3, 1}, x] + 120960*HPL[{2}, x]*
       HPL[{-3, 1}, x] + 120960*HPL[{-3}, x]*HPL[{-2, -1}, x] + 
      120960*HPL[{3}, x]*HPL[{-2, -1}, x] - 241920*HPL[{-3}, x]*
       HPL[{-2, 1}, x] - 241920*HPL[{3}, x]*HPL[{-2, 1}, x] + 
      453600*HPL[{2, -4}, x] + 120960*HPL[{-2}, x]*HPL[{2, -2}, x] - 
      211680*HPL[{2}, x]*HPL[{2, -2}, x] - 241920*HPL[{-3}, x]*
       HPL[{2, -1}, x] - 725760*HPL[{3}, x]*HPL[{2, -1}, x] + 
      483840*HPL[{-3}, x]*HPL[{2, 1}, x] - 5060160*HPL[{3}, x]*
       HPL[{2, 1}, x] - 1330560*HPL[{2, -1}, x]*HPL[{2, 1}, x] + 
      1391040*HPL[{2, 1}, x]^2 - 90720*Pi^2*HPL[{2, 2}, x] + 
      120960*HPL[{-2}, x]*HPL[{2, 2}, x] - 594720*HPL[{2}, x]*
       HPL[{2, 2}, x] + 1217160*HPL[{2, 4}, x] + 574560*HPL[{3, -3}, x] - 
      90720*Pi^2*HPL[{3, -1}, x] + 241920*HPL[{-2}, x]*HPL[{3, -1}, x] + 
      1088640*HPL[{2}, x]*HPL[{3, -1}, x] + 362880*HPL[{4, -2}, x] - 
      1678320*HPL[{4, 2}, x] - 1239840*HPL[{5, -1}, x] - 
      181440*HPL[{-4, -1, -1}, x] - 846720*HPL[{-4, -1, 1}, x] - 
      846720*HPL[{-4, 1, -1}, x] + 1451520*HPL[{-4, 1, 1}, x] - 
      241920*HPL[{-3, -2, -1}, x] + 30240*Pi^2*HPL[{-2, -1, -1}, x] - 
      60480*Pi^2*HPL[{-2, -1, 1}, x] - 60480*Pi^2*HPL[{-2, 1, -1}, x] + 
      120960*Pi^2*HPL[{-2, 1, 1}, x] + 423360*HPL[{2, -3, 1}, x] + 
      756000*HPL[{2, -2, 2}, x] - 60480*Pi^2*HPL[{2, -1, -1}, x] + 
      604800*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
      120960*Pi^2*HPL[{2, -1, 1}, x] + 483840*HPL[{2, -1, 3}, x] + 
      120960*Pi^2*HPL[{2, 1, -1}, x] + 1330560*HPL[{2}, x]*
       HPL[{2, 1, -1}, x] - 241920*Pi^2*HPL[{2, 1, 1}, x] - 
      1391040*HPL[{2}, x]*HPL[{2, 1, 1}, x] + 5544000*HPL[{2, 1, 3}, x] + 
      241920*HPL[{2, 2, -2}, x] - 544320*HPL[{2, 3, -1}, x] - 
      705600*HPL[{2, 3, 1}, x] + 483840*HPL[{3, 1, -2}, x] - 
      1310400*HPL[{3, 1, 2}, x] - 1451520*HPL[{3, 2, -1}, x] - 
      846720*HPL[{4, -1, -1}, x] - 1451520*HPL[{4, 1, -1}, x] + 
      120960*HPL[{-3, -1, -1, -1}, x] - 483840*HPL[{-3, -1, -1, 1}, x] - 
      483840*HPL[{-3, -1, 1, -1}, x] + 1209600*HPL[{-3, -1, 1, 1}, x] - 
      483840*HPL[{-3, 1, -1, -1}, x] + 1209600*HPL[{-3, 1, -1, 1}, x] + 
      1209600*HPL[{-3, 1, 1, -1}, x] - 2661120*HPL[{-3, 1, 1, 1}, x] - 
      604800*HPL[{2, -2, -1, 1}, x] - 604800*HPL[{2, -2, 1, -1}, x] + 
      1330560*HPL[{2, -2, 1, 1}, x] - 604800*HPL[{2, -1, -2, 1}, x] - 
      604800*HPL[{2, -1, -1, 2}, x] - 604800*HPL[{2, -1, 2, -1}, x] + 
      1330560*HPL[{2, -1, 2, 1}, x] - 1330560*HPL[{2, 1, -2, 1}, x] - 
      1330560*HPL[{2, 1, -1, 2}, x] + 1391040*HPL[{2, 1, 1, 2}, x] - 
      1209600*HPL[{2, 2, -1, -1}, x] + 1330560*HPL[{2, 2, -1, 1}, x] - 
      2782080*HPL[{2, 2, 1, 1}, x] - 483840*HPL[{3, -1, -1, -1}, x] - 
      1209600*HPL[{3, 1, -1, -1}, x] - 2661120*HPL[{3, 1, 1, -1}, x] - 
      241920*HPL[{-2, -1, -1, -1, 1}, x] - 241920*HPL[{-2, -1, -1, 1, -1}, 
        x] + 725760*HPL[{-2, -1, -1, 1, 1}, x] - 
      241920*HPL[{-2, -1, 1, -1, -1}, x] + 725760*HPL[{-2, -1, 1, -1, 1}, 
        x] + 725760*HPL[{-2, -1, 1, 1, -1}, x] - 
      1693440*HPL[{-2, -1, 1, 1, 1}, x] - 241920*HPL[{-2, 1, -1, -1, -1}, 
        x] + 725760*HPL[{-2, 1, -1, -1, 1}, x] + 
      725760*HPL[{-2, 1, -1, 1, -1}, x] - 1693440*HPL[{-2, 1, -1, 1, 1}, x] + 
      725760*HPL[{-2, 1, 1, -1, -1}, x] - 1693440*HPL[{-2, 1, 1, -1, 1}, x] - 
      1693440*HPL[{-2, 1, 1, 1, -1}, x] + 3628800*HPL[{-2, 1, 1, 1, 1}, x] - 
      241920*HPL[{2, -1, -1, -1, -1}, x] + 725760*HPL[{2, -1, -1, -1, 1}, 
        x] + 725760*HPL[{2, -1, -1, 1, -1}, x] - 
      1693440*HPL[{2, -1, -1, 1, 1}, x] + 725760*HPL[{2, -1, 1, -1, -1}, x] - 
      1693440*HPL[{2, -1, 1, -1, 1}, x] - 1693440*HPL[{2, -1, 1, 1, -1}, x] + 
      3628800*HPL[{2, -1, 1, 1, 1}, x] + 725760*HPL[{2, 1, -1, -1, -1}, x] - 
      1693440*HPL[{2, 1, -1, -1, 1}, x] - 1693440*HPL[{2, 1, -1, 1, -1}, x] + 
      3628800*HPL[{2, 1, -1, 1, 1}, x] - 1693440*HPL[{2, 1, 1, -1, -1}, x] + 
      3628800*HPL[{2, 1, 1, -1, 1}, x] + 3628800*HPL[{2, 1, 1, 1, -1}, x] - 
      7499520*HPL[{2, 1, 1, 1, 1}, x] + 448560*HPL[{-3}, x]*Zeta[3] - 
      841680*HPL[{3}, x]*Zeta[3] + 272160*HPL[{-2, -1}, x]*Zeta[3] - 
      624960*HPL[{-2, 1}, x]*Zeta[3] - 624960*HPL[{2, -1}, x]*Zeta[3] + 
      1330560*HPL[{2, 1}, x]*Zeta[3] - 128520*Zeta[3]^2))/7560 + 
   Log[1 - x]^2*(((-23*Pi^4 + 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
        720*Pi^2*HPL[{2}, x] + 3600*HPL[{2}, x]^2 - 10080*HPL[{4}, x] + 
        1440*HPL[{-3, -1}, x] - 5760*HPL[{-3, 1}, x] - 7200*HPL[{2, 2}, x] - 
        5760*HPL[{3, -1}, x] - 2880*HPL[{-2, -1, 1}, x] - 
        2880*HPL[{-2, 1, -1}, x] + 8640*HPL[{-2, 1, 1}, x] - 
        2880*HPL[{2, -1, -1}, x] + 8640*HPL[{2, -1, 1}, x] + 
        8640*HPL[{2, 1, -1}, x] - 20160*HPL[{2, 1, 1}, x])*Log[x])/180 + 
     ((-Pi^2 + 24*HPL[{-2}, x] - 54*HPL[{2}, x])*Log[x]^3)/9 - 
     (7*Log[x]^5)/60 - 2*Log[x]^2*(6*HPL[{-3}, x] - 12*HPL[{3}, x] + 
       2*HPL[{-2, -1}, x] - 6*HPL[{-2, 1}, x] - 6*HPL[{2, -1}, x] + 
       14*HPL[{2, 1}, x] - 3*Zeta[3]) + 
     (-10*Pi^2*HPL[{-3}, x] + 20*Pi^2*HPL[{3}, x] - 8*Pi^2*HPL[{-2, -1}, x] + 
       12*Pi^2*HPL[{-2, 1}, x] + 12*Pi^2*HPL[{2, -1}, x] - 
       20*Pi^2*HPL[{2, 1}, x] + Pi^2*Zeta[3] + 12*HPL[{-2}, x]*Zeta[3] - 
       162*Zeta[5])/3) + (Log[x]^2*(-990*HPL[{-5}, x] - 
      27*Pi^2*HPL[{-3}, x] + 36*HPL[{-3}, x]*HPL[{-2}, x] + 
      360*HPL[{-3}, x]*HPL[{2}, x] + 45*Pi^2*HPL[{3}, x] - 
      288*HPL[{-2}, x]*HPL[{3}, x] - 384*HPL[{2}, x]*HPL[{3}, x] + 
      1422*HPL[{5}, x] - 936*HPL[{-4, -1}, x] + 1296*HPL[{-4, 1}, x] - 
      144*HPL[{-3, -2}, x] - 18*Pi^2*HPL[{-2, -1}, x] - 
      72*HPL[{-2}, x]*HPL[{-2, -1}, x] + 36*Pi^2*HPL[{-2, 1}, x] + 
      72*HPL[{-2}, x]*HPL[{-2, 1}, x] - 432*HPL[{2, -3}, x] + 
      36*Pi^2*HPL[{2, -1}, x] + 72*HPL[{-2}, x]*HPL[{2, -1}, x] - 
      1080*HPL[{2}, x]*HPL[{2, -1}, x] - 72*Pi^2*HPL[{2, 1}, x] + 
      648*HPL[{2}, x]*HPL[{2, 1}, x] + 960*HPL[{2, 3}, x] - 
      252*HPL[{3, -2}, x] + 1620*HPL[{3, 2}, x] + 1296*HPL[{4, -1}, x] + 
      720*HPL[{-3, -1, 1}, x] + 720*HPL[{-3, 1, -1}, x] - 
      2160*HPL[{-3, 1, 1}, x] + 144*HPL[{-2, -2, -1}, x] + 
      72*HPL[{-2, 1, -2}, x] + 792*HPL[{2, -2, 1}, x] + 
      72*HPL[{2, -1, -2}, x] + 1080*HPL[{2, -1, 2}, x] - 
      288*HPL[{2, 1, -2}, x] - 648*HPL[{2, 1, 2}, x] + 
      1872*HPL[{2, 2, -1}, x] - 1944*HPL[{2, 2, 1}, x] + 
      720*HPL[{3, -1, -1}, x] + 2160*HPL[{3, 1, -1}, x] - 
      144*HPL[{-2, -1, -1, -1}, x] + 432*HPL[{-2, -1, -1, 1}, x] + 
      432*HPL[{-2, -1, 1, -1}, x] - 1008*HPL[{-2, -1, 1, 1}, x] + 
      432*HPL[{-2, 1, -1, -1}, x] - 1008*HPL[{-2, 1, -1, 1}, x] - 
      1008*HPL[{-2, 1, 1, -1}, x] + 2160*HPL[{-2, 1, 1, 1}, x] + 
      432*HPL[{2, -1, -1, -1}, x] - 1008*HPL[{2, -1, -1, 1}, x] - 
      1008*HPL[{2, -1, 1, -1}, x] + 2160*HPL[{2, -1, 1, 1}, x] - 
      1008*HPL[{2, 1, -1, -1}, x] + 2160*HPL[{2, 1, -1, 1}, x] + 
      2160*HPL[{2, 1, 1, -1}, x] - 4464*HPL[{2, 1, 1, 1}, x] + 
      13*Pi^2*Zeta[3] - 372*HPL[{-2}, x]*Zeta[3] + 792*HPL[{2}, x]*Zeta[3] + 
      378*Zeta[5]))/18 + Log[1 - x]*
    (((29*Pi^4 + 14400*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] + 
        720*HPL[{-2}, x]^2 - 720*Pi^2*HPL[{2}, x] + 9360*HPL[{2}, x]^2 - 
        22320*HPL[{4}, x] + 5760*HPL[{-3, -1}, x] - 20160*HPL[{-3, 1}, x] - 
        2880*HPL[{2, -2}, x] - 18720*HPL[{2, 2}, x] - 20160*HPL[{3, -1}, x] + 
        2880*HPL[{-2, -1, -1}, x] - 8640*HPL[{-2, -1, 1}, x] - 
        8640*HPL[{-2, 1, -1}, x] + 20160*HPL[{-2, 1, 1}, x] - 
        8640*HPL[{2, -1, -1}, x] + 20160*HPL[{2, -1, 1}, x] + 
        20160*HPL[{2, 1, -1}, x] - 43200*HPL[{2, 1, 1}, x])*Log[x]^2)/360 + 
     ((-Pi^2 + 30*HPL[{-2}, x] - 63*HPL[{2}, x])*Log[x]^4)/18 - Log[x]^6/24 - 
     (2*Log[x]^3*(45*HPL[{-3}, x] - 81*HPL[{3}, x] + 24*HPL[{-2, -1}, x] - 
        54*HPL[{-2, 1}, x] - 54*HPL[{2, -1}, x] + 114*HPL[{2, 1}, x] - 
        22*Zeta[3]))/9 + (4747*Pi^6 + 15120*Pi^2*HPL[{-4}, x] - 
       5292*Pi^4*HPL[{-2}, x] + 15372*Pi^4*HPL[{2}, x] - 
       30240*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 151200*Pi^2*HPL[{2}, x]^2 - 
       60480*Pi^2*HPL[{4}, x] + 151200*Pi^2*HPL[{-3, -1}, x] - 
       241920*Pi^2*HPL[{-3, 1}, x] - 241920*Pi^2*HPL[{2, 2}, x] - 
       241920*Pi^2*HPL[{3, -1}, x] + 120960*Pi^2*HPL[{-2, -1, -1}, x] - 
       181440*Pi^2*HPL[{-2, -1, 1}, x] - 181440*Pi^2*HPL[{-2, 1, -1}, x] + 
       302400*Pi^2*HPL[{-2, 1, 1}, x] - 181440*Pi^2*HPL[{2, -1, -1}, x] + 
       302400*Pi^2*HPL[{2, -1, 1}, x] + 302400*Pi^2*HPL[{2, 1, -1}, x] - 
       544320*Pi^2*HPL[{2, 1, 1}, x] + 1542240*HPL[{-3}, x]*Zeta[3] - 
       3024000*HPL[{3}, x]*Zeta[3] - 181440*HPL[{-2, -1}, x]*Zeta[3] + 
       362880*HPL[{2, 1}, x]*Zeta[3] - 83160*Zeta[3]^2)/22680 + 
     (Log[x]*(-828*HPL[{-5}, x] - 18*Pi^2*HPL[{-3}, x] - 
        144*HPL[{-3}, x]*HPL[{-2}, x] + 288*HPL[{-3}, x]*HPL[{2}, x] + 
        36*Pi^2*HPL[{3}, x] - 144*HPL[{-2}, x]*HPL[{3}, x] - 
        360*HPL[{2}, x]*HPL[{3}, x] + 1260*HPL[{5}, x] + 
        216*HPL[{-4, -1}, x] + 1008*HPL[{-4, 1}, x] + 288*HPL[{-3, -2}, x] - 
        36*Pi^2*HPL[{-2, -1}, x] + 72*Pi^2*HPL[{-2, 1}, x] + 
        72*Pi^2*HPL[{2, -1}, x] - 720*HPL[{2}, x]*HPL[{2, -1}, x] - 
        144*Pi^2*HPL[{2, 1}, x] + 528*HPL[{2}, x]*HPL[{2, 1}, x] + 
        648*HPL[{2, 3}, x] + 1152*HPL[{3, 2}, x] + 1008*HPL[{4, -1}, x] - 
        144*HPL[{-3, -1, -1}, x] + 576*HPL[{-3, -1, 1}, x] + 
        576*HPL[{-3, 1, -1}, x] - 1440*HPL[{-3, 1, 1}, x] + 
        720*HPL[{2, -2, 1}, x] + 720*HPL[{2, -1, 2}, x] - 
        528*HPL[{2, 1, 2}, x] + 1440*HPL[{2, 2, -1}, x] - 
        1584*HPL[{2, 2, 1}, x] + 576*HPL[{3, -1, -1}, x] + 
        1440*HPL[{3, 1, -1}, x] + 288*HPL[{-2, -1, -1, 1}, x] + 
        288*HPL[{-2, -1, 1, -1}, x] - 864*HPL[{-2, -1, 1, 1}, x] + 
        288*HPL[{-2, 1, -1, -1}, x] - 864*HPL[{-2, 1, -1, 1}, x] - 
        864*HPL[{-2, 1, 1, -1}, x] + 2016*HPL[{-2, 1, 1, 1}, x] + 
        288*HPL[{2, -1, -1, -1}, x] - 864*HPL[{2, -1, -1, 1}, x] - 
        864*HPL[{2, -1, 1, -1}, x] + 2016*HPL[{2, -1, 1, 1}, x] - 
        864*HPL[{2, 1, -1, -1}, x] + 2016*HPL[{2, 1, -1, 1}, x] + 
        2016*HPL[{2, 1, 1, -1}, x] - 4320*HPL[{2, 1, 1, 1}, x] + 
        25*Pi^2*Zeta[3] - 324*HPL[{-2}, x]*Zeta[3] + 744*HPL[{2}, x]*
         Zeta[3] + 378*Zeta[5]))/9) + 
   (-60480*HPL[{-7}, x] - 2610*Pi^2*HPL[{-5}, x] - 42*Pi^4*HPL[{-3}, x] + 
     1260*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 1980*Pi^2*HPL[{-3}, x]*
      HPL[{2}, x] + 81*Pi^4*HPL[{3}, x] - 2160*Pi^2*HPL[{-2}, x]*
      HPL[{3}, x] - 240*Pi^2*HPL[{2}, x]*HPL[{3}, x] + 
     3060*Pi^2*HPL[{5}, x] + 61020*HPL[{7}, x] - 16200*HPL[{-6, -1}, x] + 
     27000*HPL[{-6, 1}, x] + 9720*HPL[{-5, -2}, x] - 17280*HPL[{-5, 2}, x] + 
     15120*HPL[{-4, -3}, x] - 7740*Pi^2*HPL[{-4, -1}, x] + 
     1080*Pi^2*HPL[{-4, 1}, x] - 23760*HPL[{-4, 3}, x] + 
     21600*HPL[{-3, -4}, x] - 2520*Pi^2*HPL[{-3, -2}, x] - 
     20520*HPL[{-3, 4}, x] + 25920*HPL[{-2, -5}, x] + 
     63*Pi^4*HPL[{-2, -1}, x] + 360*Pi^2*HPL[{2}, x]*HPL[{-2, -1}, x] - 
     183*Pi^4*HPL[{-2, 1}, x] - 720*Pi^2*HPL[{2}, x]*HPL[{-2, 1}, x] - 
     16200*HPL[{-2, 5}, x] - 16200*HPL[{1, -6}, x] + 39960*HPL[{1, 6}, x] - 
     69120*HPL[{2, -5}, x] - 4680*Pi^2*HPL[{2, -3}, x] - 
     183*Pi^4*HPL[{2, -1}, x] - 3240*Pi^2*HPL[{2}, x]*HPL[{2, -1}, x] + 
     423*Pi^4*HPL[{2, 1}, x] + 360*Pi^2*HPL[{-2}, x]*HPL[{2, 1}, x] + 
     2400*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] + 4560*Pi^2*HPL[{2, 3}, x] + 
     72360*HPL[{2, 5}, x] - 65880*HPL[{3, -4}, x] - 
     4320*Pi^2*HPL[{3, -2}, x] + 5220*Pi^2*HPL[{3, 2}, x] + 
     83160*HPL[{3, 4}, x] - 50760*HPL[{4, -3}, x] + 
     1080*Pi^2*HPL[{4, -1}, x] + 87480*HPL[{4, 3}, x] - 
     30240*HPL[{5, -2}, x] + 72360*HPL[{5, 2}, x] + 27000*HPL[{6, -1}, x] - 
     3240*HPL[{6, 1}, x] - 34560*HPL[{-5, -1, -1}, x] + 
     34560*HPL[{-5, -1, 1}, x] + 34560*HPL[{-5, 1, -1}, x] - 
     34560*HPL[{-5, 1, 1}, x] - 12960*HPL[{-4, -2, -1}, x] + 
     10800*HPL[{-4, -2, 1}, x] - 12960*HPL[{-4, -1, -2}, x] + 
     4320*HPL[{-4, -1, 2}, x] + 10800*HPL[{-4, 1, -2}, x] - 
     4320*HPL[{-4, 1, 2}, x] + 10800*HPL[{-4, 2, -1}, x] - 
     4320*HPL[{-4, 2, 1}, x] - 12960*HPL[{-3, -3, -1}, x] + 
     4320*HPL[{-3, -3, 1}, x] - 8640*HPL[{-3, -2, -2}, x] + 
     4320*HPL[{-3, -2, 2}, x] - 12960*HPL[{-3, -1, -3}, x] - 
     1800*Pi^2*HPL[{-3, -1, -1}, x] + 2880*Pi^2*HPL[{-3, -1, 1}, x] - 
     4320*HPL[{-3, -1, 3}, x] + 12960*HPL[{-3, 1, -3}, x] + 
     2880*Pi^2*HPL[{-3, 1, -1}, x] - 5040*Pi^2*HPL[{-3, 1, 1}, x] + 
     4320*HPL[{-3, 1, 3}, x] + 12960*HPL[{-3, 2, -2}, x] - 
     8640*HPL[{-3, 2, 2}, x] + 4320*HPL[{-3, 3, -1}, x] + 
     4320*HPL[{-3, 3, 1}, x] - 15120*HPL[{-2, -4, -1}, x] + 
     4320*HPL[{-2, -4, 1}, x] - 10800*HPL[{-2, -3, -2}, x] + 
     6480*HPL[{-2, -3, 2}, x] - 10800*HPL[{-2, -2, -3}, x] + 
     4320*HPL[{-2, -2, 3}, x] - 15120*HPL[{-2, -1, -4}, x] - 
     2160*HPL[{-2, -1, 4}, x] + 17280*HPL[{-2, 1, -4}, x] + 
     360*Pi^2*HPL[{-2, 1, -2}, x] + 2160*HPL[{-2, 1, 4}, x] + 
     17280*HPL[{-2, 2, -3}, x] - 10800*HPL[{-2, 2, 3}, x] + 
     12960*HPL[{-2, 3, -2}, x] - 10800*HPL[{-2, 3, 2}, x] + 
     4320*HPL[{-2, 4, -1}, x] + 2160*HPL[{-2, 4, 1}, x] - 
     34560*HPL[{1, -5, -1}, x] + 34560*HPL[{1, -5, 1}, x] - 
     12960*HPL[{1, -4, -2}, x] + 4320*HPL[{1, -4, 2}, x] - 
     12960*HPL[{1, -3, -3}, x] - 4320*HPL[{1, -3, 3}, x] - 
     15120*HPL[{1, -2, -4}, x] - 2160*HPL[{1, -2, 4}, x] - 
     34560*HPL[{1, 1, -5}, x] + 36720*HPL[{1, 1, 5}, x] - 
     2160*HPL[{1, 2, -4}, x] + 41040*HPL[{1, 2, 4}, x] + 
     45360*HPL[{1, 3, 3}, x] + 2160*HPL[{1, 4, -2}, x] + 
     34560*HPL[{1, 4, 2}, x] + 34560*HPL[{1, 5, -1}, x] - 
     6480*HPL[{1, 5, 1}, x] - 2160*HPL[{2, -4, -1}, x] + 
     25920*HPL[{2, -4, 1}, x] + 10800*HPL[{2, -3, -2}, x] - 
     8640*HPL[{2, -3, 2}, x] + 10800*HPL[{2, -2, -3}, x] + 
     2520*Pi^2*HPL[{2, -2, 1}, x] - 12960*HPL[{2, -2, 3}, x] + 
     17280*HPL[{2, -1, -4}, x] + 360*Pi^2*HPL[{2, -1, -2}, x] + 
     2520*Pi^2*HPL[{2, -1, 2}, x] + 2160*HPL[{2, -1, 4}, x] - 
     36720*HPL[{2, 1, -4}, x] - 1440*Pi^2*HPL[{2, 1, -2}, x] - 
     960*Pi^2*HPL[{2, 1, 2}, x] + 36720*HPL[{2, 1, 4}, x] - 
     34560*HPL[{2, 2, -3}, x] + 5040*Pi^2*HPL[{2, 2, -1}, x] - 
     5040*Pi^2*HPL[{2, 2, 1}, x] + 66960*HPL[{2, 2, 3}, x] - 
     23760*HPL[{2, 3, -2}, x] + 56160*HPL[{2, 3, 2}, x] + 
     25920*HPL[{2, 4, -1}, x] - 10800*HPL[{2, 4, 1}, x] + 
     21600*HPL[{3, -3, 1}, x] + 8640*HPL[{3, -2, -2}, x] - 
     6480*HPL[{3, -2, 2}, x] + 12960*HPL[{3, -1, -3}, x] + 
     2880*Pi^2*HPL[{3, -1, -1}, x] + 4320*HPL[{3, -1, 3}, x] - 
     34560*HPL[{3, 1, -3}, x] + 5040*Pi^2*HPL[{3, 1, -1}, x] + 
     36720*HPL[{3, 1, 3}, x] - 30240*HPL[{3, 2, -2}, x] + 
     51840*HPL[{3, 2, 2}, x] + 21600*HPL[{3, 3, -1}, x] - 
     15120*HPL[{3, 3, 1}, x] + 2160*HPL[{4, -2, -1}, x] + 
     6480*HPL[{4, -2, 1}, x] + 10800*HPL[{4, -1, -2}, x] - 
     4320*HPL[{4, -1, 2}, x] - 32400*HPL[{4, 1, -2}, x] + 
     36720*HPL[{4, 1, 2}, x] + 6480*HPL[{4, 2, -1}, x] - 
     4320*HPL[{4, 2, 1}, x] + 34560*HPL[{5, -1, -1}, x] - 
     34560*HPL[{5, -1, 1}, x] - 34560*HPL[{5, 1, -1}, x] + 
     36720*HPL[{5, 1, 1}, x] + 12960*HPL[{-4, -1, -1, 1}, x] + 
     12960*HPL[{-4, -1, 1, -1}, x] - 12960*HPL[{-4, -1, 1, 1}, x] + 
     12960*HPL[{-4, 1, -1, -1}, x] - 12960*HPL[{-4, 1, -1, 1}, x] - 
     12960*HPL[{-4, 1, 1, -1}, x] + 12960*HPL[{-4, 1, 1, 1}, x] + 
     4320*HPL[{-3, -2, -1, -1}, x] - 4320*HPL[{-3, -2, -1, 1}, x] - 
     4320*HPL[{-3, -2, 1, -1}, x] + 4320*HPL[{-3, -2, 1, 1}, x] + 
     4320*HPL[{-3, -1, -2, -1}, x] - 4320*HPL[{-3, -1, -2, 1}, x] + 
     4320*HPL[{-3, -1, -1, -2}, x] - 4320*HPL[{-3, -1, -1, 2}, x] - 
     4320*HPL[{-3, -1, 1, -2}, x] + 4320*HPL[{-3, -1, 1, 2}, x] - 
     4320*HPL[{-3, -1, 2, -1}, x] + 4320*HPL[{-3, -1, 2, 1}, x] - 
     4320*HPL[{-3, 1, -2, -1}, x] + 4320*HPL[{-3, 1, -2, 1}, x] - 
     4320*HPL[{-3, 1, -1, -2}, x] + 4320*HPL[{-3, 1, -1, 2}, x] + 
     4320*HPL[{-3, 1, 1, -2}, x] - 4320*HPL[{-3, 1, 1, 2}, x] + 
     4320*HPL[{-3, 1, 2, -1}, x] - 4320*HPL[{-3, 1, 2, 1}, x] - 
     4320*HPL[{-3, 2, -1, -1}, x] + 4320*HPL[{-3, 2, -1, 1}, x] + 
     4320*HPL[{-3, 2, 1, -1}, x] - 4320*HPL[{-3, 2, 1, 1}, x] + 
     4320*HPL[{-2, -3, -1, -1}, x] - 8640*HPL[{-2, -3, -1, 1}, x] - 
     8640*HPL[{-2, -3, 1, -1}, x] + 8640*HPL[{-2, -3, 1, 1}, x] + 
     4320*HPL[{-2, -2, -2, -1}, x] - 8640*HPL[{-2, -2, -2, 1}, x] + 
     4320*HPL[{-2, -2, -1, -2}, x] - 8640*HPL[{-2, -2, -1, 2}, x] - 
     8640*HPL[{-2, -2, 1, -2}, x] + 8640*HPL[{-2, -2, 1, 2}, x] - 
     8640*HPL[{-2, -2, 2, -1}, x] + 8640*HPL[{-2, -2, 2, 1}, x] + 
     4320*HPL[{-2, -1, -3, -1}, x] - 8640*HPL[{-2, -1, -3, 1}, x] + 
     4320*HPL[{-2, -1, -2, -2}, x] - 8640*HPL[{-2, -1, -2, 2}, x] + 
     4320*HPL[{-2, -1, -1, -3}, x] - 1440*Pi^2*HPL[{-2, -1, -1, -1}, x] + 
     2160*Pi^2*HPL[{-2, -1, -1, 1}, x] - 8640*HPL[{-2, -1, -1, 3}, x] - 
     8640*HPL[{-2, -1, 1, -3}, x] + 2160*Pi^2*HPL[{-2, -1, 1, -1}, x] - 
     3600*Pi^2*HPL[{-2, -1, 1, 1}, x] + 8640*HPL[{-2, -1, 1, 3}, x] - 
     8640*HPL[{-2, -1, 2, -2}, x] + 8640*HPL[{-2, -1, 2, 2}, x] - 
     8640*HPL[{-2, -1, 3, -1}, x] + 8640*HPL[{-2, -1, 3, 1}, x] - 
     8640*HPL[{-2, 1, -3, -1}, x] + 8640*HPL[{-2, 1, -3, 1}, x] - 
     8640*HPL[{-2, 1, -2, -2}, x] + 8640*HPL[{-2, 1, -2, 2}, x] - 
     8640*HPL[{-2, 1, -1, -3}, x] + 2160*Pi^2*HPL[{-2, 1, -1, -1}, x] - 
     3600*Pi^2*HPL[{-2, 1, -1, 1}, x] + 8640*HPL[{-2, 1, -1, 3}, x] + 
     8640*HPL[{-2, 1, 1, -3}, x] - 3600*Pi^2*HPL[{-2, 1, 1, -1}, x] + 
     6480*Pi^2*HPL[{-2, 1, 1, 1}, x] - 8640*HPL[{-2, 1, 1, 3}, x] + 
     8640*HPL[{-2, 1, 2, -2}, x] - 8640*HPL[{-2, 1, 2, 2}, x] + 
     8640*HPL[{-2, 1, 3, -1}, x] - 8640*HPL[{-2, 1, 3, 1}, x] - 
     8640*HPL[{-2, 2, -2, -1}, x] + 8640*HPL[{-2, 2, -2, 1}, x] - 
     8640*HPL[{-2, 2, -1, -2}, x] + 8640*HPL[{-2, 2, -1, 2}, x] + 
     8640*HPL[{-2, 2, 1, -2}, x] - 8640*HPL[{-2, 2, 1, 2}, x] + 
     8640*HPL[{-2, 2, 2, -1}, x] - 8640*HPL[{-2, 2, 2, 1}, x] - 
     8640*HPL[{-2, 3, -1, -1}, x] + 8640*HPL[{-2, 3, -1, 1}, x] + 
     8640*HPL[{-2, 3, 1, -1}, x] - 8640*HPL[{-2, 3, 1, 1}, x] + 
     12960*HPL[{1, -4, -1, 1}, x] + 12960*HPL[{1, -4, 1, -1}, x] - 
     12960*HPL[{1, -4, 1, 1}, x] + 4320*HPL[{1, -3, -2, -1}, x] - 
     4320*HPL[{1, -3, -2, 1}, x] + 4320*HPL[{1, -3, -1, -2}, x] - 
     4320*HPL[{1, -3, -1, 2}, x] - 4320*HPL[{1, -3, 1, -2}, x] + 
     4320*HPL[{1, -3, 1, 2}, x] - 4320*HPL[{1, -3, 2, -1}, x] + 
     4320*HPL[{1, -3, 2, 1}, x] + 4320*HPL[{1, -2, -3, -1}, x] - 
     8640*HPL[{1, -2, -3, 1}, x] + 4320*HPL[{1, -2, -2, -2}, x] - 
     8640*HPL[{1, -2, -2, 2}, x] + 4320*HPL[{1, -2, -1, -3}, x] - 
     8640*HPL[{1, -2, -1, 3}, x] - 8640*HPL[{1, -2, 1, -3}, x] + 
     8640*HPL[{1, -2, 1, 3}, x] - 8640*HPL[{1, -2, 2, -2}, x] + 
     8640*HPL[{1, -2, 2, 2}, x] - 8640*HPL[{1, -2, 3, -1}, x] + 
     8640*HPL[{1, -2, 3, 1}, x] + 12960*HPL[{1, 1, -4, 1}, x] + 
     4320*HPL[{1, 1, -3, -2}, x] - 4320*HPL[{1, 1, -3, 2}, x] + 
     4320*HPL[{1, 1, -2, -3}, x] - 8640*HPL[{1, 1, -2, 3}, x] + 
     17280*HPL[{1, 1, 1, 4}, x] - 12960*HPL[{1, 1, 2, -3}, x] + 
     34560*HPL[{1, 1, 2, 3}, x] - 8640*HPL[{1, 1, 3, -2}, x] + 
     25920*HPL[{1, 1, 3, 2}, x] + 12960*HPL[{1, 1, 4, -1}, x] - 
     8640*HPL[{1, 1, 4, 1}, x] - 12960*HPL[{1, 2, -3, -1}, x] + 
     30240*HPL[{1, 2, -3, 1}, x] - 8640*HPL[{1, 2, -2, -2}, x] + 
     12960*HPL[{1, 2, -2, 2}, x] - 8640*HPL[{1, 2, -1, -3}, x] + 
     8640*HPL[{1, 2, -1, 3}, x] + 4320*HPL[{1, 2, 1, -3}, x] + 
     17280*HPL[{1, 2, 1, 3}, x] + 8640*HPL[{1, 2, 2, -2}, x] + 
     8640*HPL[{1, 2, 2, 2}, x] + 30240*HPL[{1, 2, 3, -1}, x] - 
     25920*HPL[{1, 2, 3, 1}, x] - 8640*HPL[{1, 3, -2, -1}, x] + 
     21600*HPL[{1, 3, -2, 1}, x] - 4320*HPL[{1, 3, -1, -2}, x] + 
     4320*HPL[{1, 3, -1, 2}, x] + 17280*HPL[{1, 3, 1, 2}, x] + 
     21600*HPL[{1, 3, 2, -1}, x] - 17280*HPL[{1, 3, 2, 1}, x] + 
     12960*HPL[{1, 4, -1, -1}, x] - 12960*HPL[{1, 4, -1, 1}, x] - 
     12960*HPL[{1, 4, 1, -1}, x] + 17280*HPL[{1, 4, 1, 1}, x] - 
     12960*HPL[{2, -3, -1, -1}, x] + 30240*HPL[{2, -3, -1, 1}, x] + 
     30240*HPL[{2, -3, 1, -1}, x] - 30240*HPL[{2, -3, 1, 1}, x] - 
     8640*HPL[{2, -2, -2, -1}, x] + 12960*HPL[{2, -2, -2, 1}, x] - 
     8640*HPL[{2, -2, -1, -2}, x] + 12960*HPL[{2, -2, -1, 2}, x] + 
     12960*HPL[{2, -2, 1, -2}, x] - 12960*HPL[{2, -2, 1, 2}, x] + 
     12960*HPL[{2, -2, 2, -1}, x] - 12960*HPL[{2, -2, 2, 1}, x] - 
     8640*HPL[{2, -1, -3, -1}, x] + 8640*HPL[{2, -1, -3, 1}, x] - 
     8640*HPL[{2, -1, -2, -2}, x] + 8640*HPL[{2, -1, -2, 2}, x] - 
     8640*HPL[{2, -1, -1, -3}, x] + 2160*Pi^2*HPL[{2, -1, -1, -1}, x] - 
     3600*Pi^2*HPL[{2, -1, -1, 1}, x] + 8640*HPL[{2, -1, -1, 3}, x] + 
     8640*HPL[{2, -1, 1, -3}, x] - 3600*Pi^2*HPL[{2, -1, 1, -1}, x] + 
     6480*Pi^2*HPL[{2, -1, 1, 1}, x] - 8640*HPL[{2, -1, 1, 3}, x] + 
     8640*HPL[{2, -1, 2, -2}, x] - 8640*HPL[{2, -1, 2, 2}, x] + 
     8640*HPL[{2, -1, 3, -1}, x] - 8640*HPL[{2, -1, 3, 1}, x] + 
     4320*HPL[{2, 1, -3, -1}, x] + 12960*HPL[{2, 1, -3, 1}, x] + 
     8640*HPL[{2, 1, -2, -2}, x] - 4320*HPL[{2, 1, -2, 2}, x] + 
     8640*HPL[{2, 1, -1, -3}, x] - 3600*Pi^2*HPL[{2, 1, -1, -1}, x] + 
     6480*Pi^2*HPL[{2, 1, -1, 1}, x] - 8640*HPL[{2, 1, -1, 3}, x] - 
     12960*HPL[{2, 1, 1, -3}, x] + 6480*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     12240*Pi^2*HPL[{2, 1, 1, 1}, x] + 34560*HPL[{2, 1, 1, 3}, x] - 
     8640*HPL[{2, 1, 2, -2}, x] + 25920*HPL[{2, 1, 2, 2}, x] + 
     12960*HPL[{2, 1, 3, -1}, x] - 8640*HPL[{2, 1, 3, 1}, x] + 
     8640*HPL[{2, 2, -2, -1}, x] + 4320*HPL[{2, 2, -2, 1}, x] + 
     12960*HPL[{2, 2, -1, -2}, x] - 12960*HPL[{2, 2, -1, 2}, x] - 
     17280*HPL[{2, 2, 1, -2}, x] + 34560*HPL[{2, 2, 1, 2}, x] + 
     4320*HPL[{2, 2, 2, -1}, x] + 30240*HPL[{2, 3, -1, -1}, x] - 
     30240*HPL[{2, 3, -1, 1}, x] - 30240*HPL[{2, 3, 1, -1}, x] + 
     34560*HPL[{2, 3, 1, 1}, x] - 8640*HPL[{3, -2, -1, -1}, x] + 
     21600*HPL[{3, -2, -1, 1}, x] + 21600*HPL[{3, -2, 1, -1}, x] - 
     21600*HPL[{3, -2, 1, 1}, x] - 4320*HPL[{3, -1, -2, -1}, x] + 
     4320*HPL[{3, -1, -2, 1}, x] - 4320*HPL[{3, -1, -1, -2}, x] + 
     4320*HPL[{3, -1, -1, 2}, x] + 4320*HPL[{3, -1, 1, -2}, x] - 
     4320*HPL[{3, -1, 1, 2}, x] + 4320*HPL[{3, -1, 2, -1}, x] - 
     4320*HPL[{3, -1, 2, 1}, x] + 12960*HPL[{3, 1, -2, 1}, x] + 
     4320*HPL[{3, 1, -1, -2}, x] - 4320*HPL[{3, 1, -1, 2}, x] - 
     8640*HPL[{3, 1, 1, -2}, x] + 25920*HPL[{3, 1, 1, 2}, x] + 
     12960*HPL[{3, 1, 2, -1}, x] - 8640*HPL[{3, 1, 2, 1}, x] + 
     21600*HPL[{3, 2, -1, -1}, x] - 21600*HPL[{3, 2, -1, 1}, x] - 
     21600*HPL[{3, 2, 1, -1}, x] + 25920*HPL[{3, 2, 1, 1}, x] + 
     12960*HPL[{4, -1, -1, -1}, x] - 12960*HPL[{4, -1, -1, 1}, x] - 
     12960*HPL[{4, -1, 1, -1}, x] + 12960*HPL[{4, -1, 1, 1}, x] - 
     12960*HPL[{4, 1, -1, -1}, x] + 12960*HPL[{4, 1, -1, 1}, x] + 
     12960*HPL[{4, 1, 1, -1}, x] - 8640*HPL[{4, 1, 1, 1}, x] + 
     17280*HPL[{-3, -1, -1, -1, 1}, x] + 17280*HPL[{-3, -1, -1, 1, -1}, x] - 
     17280*HPL[{-3, -1, -1, 1, 1}, x] + 17280*HPL[{-3, -1, 1, -1, -1}, x] - 
     17280*HPL[{-3, -1, 1, -1, 1}, x] - 17280*HPL[{-3, -1, 1, 1, -1}, x] + 
     17280*HPL[{-3, -1, 1, 1, 1}, x] + 17280*HPL[{-3, 1, -1, -1, -1}, x] - 
     17280*HPL[{-3, 1, -1, -1, 1}, x] - 17280*HPL[{-3, 1, -1, 1, -1}, x] + 
     17280*HPL[{-3, 1, -1, 1, 1}, x] - 17280*HPL[{-3, 1, 1, -1, -1}, x] + 
     17280*HPL[{-3, 1, 1, -1, 1}, x] + 17280*HPL[{-3, 1, 1, 1, -1}, x] - 
     17280*HPL[{-3, 1, 1, 1, 1}, x] + 8640*HPL[{-2, -2, -1, -1, 1}, x] + 
     8640*HPL[{-2, -2, -1, 1, -1}, x] - 8640*HPL[{-2, -2, -1, 1, 1}, x] + 
     8640*HPL[{-2, -2, 1, -1, -1}, x] - 8640*HPL[{-2, -2, 1, -1, 1}, x] - 
     8640*HPL[{-2, -2, 1, 1, -1}, x] + 8640*HPL[{-2, -2, 1, 1, 1}, x] + 
     8640*HPL[{-2, -1, -2, -1, 1}, x] + 8640*HPL[{-2, -1, -2, 1, -1}, x] - 
     8640*HPL[{-2, -1, -2, 1, 1}, x] + 8640*HPL[{-2, -1, -1, -2, 1}, x] + 
     8640*HPL[{-2, -1, -1, -1, 2}, x] + 8640*HPL[{-2, -1, -1, 1, -2}, x] - 
     8640*HPL[{-2, -1, -1, 1, 2}, x] + 8640*HPL[{-2, -1, -1, 2, -1}, x] - 
     8640*HPL[{-2, -1, -1, 2, 1}, x] + 8640*HPL[{-2, -1, 1, -2, -1}, x] - 
     8640*HPL[{-2, -1, 1, -2, 1}, x] + 8640*HPL[{-2, -1, 1, -1, -2}, x] - 
     8640*HPL[{-2, -1, 1, -1, 2}, x] - 8640*HPL[{-2, -1, 1, 1, -2}, x] + 
     8640*HPL[{-2, -1, 1, 1, 2}, x] - 8640*HPL[{-2, -1, 1, 2, -1}, x] + 
     8640*HPL[{-2, -1, 1, 2, 1}, x] + 8640*HPL[{-2, -1, 2, -1, -1}, x] - 
     8640*HPL[{-2, -1, 2, -1, 1}, x] - 8640*HPL[{-2, -1, 2, 1, -1}, x] + 
     8640*HPL[{-2, -1, 2, 1, 1}, x] + 8640*HPL[{-2, 1, -2, -1, -1}, x] - 
     8640*HPL[{-2, 1, -2, -1, 1}, x] - 8640*HPL[{-2, 1, -2, 1, -1}, x] + 
     8640*HPL[{-2, 1, -2, 1, 1}, x] + 8640*HPL[{-2, 1, -1, -2, -1}, x] - 
     8640*HPL[{-2, 1, -1, -2, 1}, x] + 8640*HPL[{-2, 1, -1, -1, -2}, x] - 
     8640*HPL[{-2, 1, -1, -1, 2}, x] - 8640*HPL[{-2, 1, -1, 1, -2}, x] + 
     8640*HPL[{-2, 1, -1, 1, 2}, x] - 8640*HPL[{-2, 1, -1, 2, -1}, x] + 
     8640*HPL[{-2, 1, -1, 2, 1}, x] - 8640*HPL[{-2, 1, 1, -2, -1}, x] + 
     8640*HPL[{-2, 1, 1, -2, 1}, x] - 8640*HPL[{-2, 1, 1, -1, -2}, x] + 
     8640*HPL[{-2, 1, 1, -1, 2}, x] + 8640*HPL[{-2, 1, 1, 1, -2}, x] - 
     8640*HPL[{-2, 1, 1, 1, 2}, x] + 8640*HPL[{-2, 1, 1, 2, -1}, x] - 
     8640*HPL[{-2, 1, 1, 2, 1}, x] - 8640*HPL[{-2, 1, 2, -1, -1}, x] + 
     8640*HPL[{-2, 1, 2, -1, 1}, x] + 8640*HPL[{-2, 1, 2, 1, -1}, x] - 
     8640*HPL[{-2, 1, 2, 1, 1}, x] + 8640*HPL[{-2, 2, -1, -1, -1}, x] - 
     8640*HPL[{-2, 2, -1, -1, 1}, x] - 8640*HPL[{-2, 2, -1, 1, -1}, x] + 
     8640*HPL[{-2, 2, -1, 1, 1}, x] - 8640*HPL[{-2, 2, 1, -1, -1}, x] + 
     8640*HPL[{-2, 2, 1, -1, 1}, x] + 8640*HPL[{-2, 2, 1, 1, -1}, x] - 
     8640*HPL[{-2, 2, 1, 1, 1}, x] + 17280*HPL[{1, -3, -1, -1, 1}, x] + 
     17280*HPL[{1, -3, -1, 1, -1}, x] - 17280*HPL[{1, -3, -1, 1, 1}, x] + 
     17280*HPL[{1, -3, 1, -1, -1}, x] - 17280*HPL[{1, -3, 1, -1, 1}, x] - 
     17280*HPL[{1, -3, 1, 1, -1}, x] + 17280*HPL[{1, -3, 1, 1, 1}, x] + 
     8640*HPL[{1, -2, -2, -1, 1}, x] + 8640*HPL[{1, -2, -2, 1, -1}, x] - 
     8640*HPL[{1, -2, -2, 1, 1}, x] + 8640*HPL[{1, -2, -1, -2, 1}, x] + 
     8640*HPL[{1, -2, -1, -1, 2}, x] + 8640*HPL[{1, -2, -1, 1, -2}, x] - 
     8640*HPL[{1, -2, -1, 1, 2}, x] + 8640*HPL[{1, -2, -1, 2, -1}, x] - 
     8640*HPL[{1, -2, -1, 2, 1}, x] + 8640*HPL[{1, -2, 1, -2, -1}, x] - 
     8640*HPL[{1, -2, 1, -2, 1}, x] + 8640*HPL[{1, -2, 1, -1, -2}, x] - 
     8640*HPL[{1, -2, 1, -1, 2}, x] - 8640*HPL[{1, -2, 1, 1, -2}, x] + 
     8640*HPL[{1, -2, 1, 1, 2}, x] - 8640*HPL[{1, -2, 1, 2, -1}, x] + 
     8640*HPL[{1, -2, 1, 2, 1}, x] + 8640*HPL[{1, -2, 2, -1, -1}, x] - 
     8640*HPL[{1, -2, 2, -1, 1}, x] - 8640*HPL[{1, -2, 2, 1, -1}, x] + 
     8640*HPL[{1, -2, 2, 1, 1}, x] + 17280*HPL[{1, 1, -3, -1, 1}, x] + 
     17280*HPL[{1, 1, -3, 1, -1}, x] - 17280*HPL[{1, 1, -3, 1, 1}, x] + 
     8640*HPL[{1, 1, -2, -2, 1}, x] + 8640*HPL[{1, 1, -2, -1, 2}, x] + 
     8640*HPL[{1, 1, -2, 1, -2}, x] - 8640*HPL[{1, 1, -2, 1, 2}, x] + 
     8640*HPL[{1, 1, -2, 2, -1}, x] - 8640*HPL[{1, 1, -2, 2, 1}, x] + 
     17280*HPL[{1, 1, 1, -3, 1}, x] + 8640*HPL[{1, 1, 1, -2, 2}, x] + 
     17280*HPL[{1, 1, 1, 1, 3}, x] + 8640*HPL[{1, 1, 1, 2, -2}, x] + 
     17280*HPL[{1, 1, 1, 3, -1}, x] - 17280*HPL[{1, 1, 1, 3, 1}, x] + 
     8640*HPL[{1, 1, 2, -2, -1}, x] + 8640*HPL[{1, 1, 2, -1, -2}, x] - 
     8640*HPL[{1, 1, 2, -1, 2}, x] - 8640*HPL[{1, 1, 2, 1, -2}, x] + 
     17280*HPL[{1, 1, 2, 1, 2}, x] + 17280*HPL[{1, 1, 3, -1, -1}, x] - 
     17280*HPL[{1, 1, 3, -1, 1}, x] - 17280*HPL[{1, 1, 3, 1, -1}, x] + 
     17280*HPL[{1, 1, 3, 1, 1}, x] + 8640*HPL[{1, 2, -2, -1, -1}, x] + 
     8640*HPL[{1, 2, -1, -2, -1}, x] - 8640*HPL[{1, 2, -1, -2, 1}, x] + 
     8640*HPL[{1, 2, -1, -1, -2}, x] - 8640*HPL[{1, 2, -1, -1, 2}, x] - 
     8640*HPL[{1, 2, -1, 1, -2}, x] + 8640*HPL[{1, 2, -1, 1, 2}, x] - 
     8640*HPL[{1, 2, -1, 2, -1}, x] + 8640*HPL[{1, 2, -1, 2, 1}, x] - 
     8640*HPL[{1, 2, 1, -2, -1}, x] + 17280*HPL[{1, 2, 1, -2, 1}, x] - 
     8640*HPL[{1, 2, 1, -1, -2}, x] + 8640*HPL[{1, 2, 1, -1, 2}, x] + 
     8640*HPL[{1, 2, 1, 1, -2}, x] + 17280*HPL[{1, 2, 1, 2, -1}, x] - 
     17280*HPL[{1, 2, 1, 2, 1}, x] + 17280*HPL[{1, 3, -1, -1, -1}, x] - 
     17280*HPL[{1, 3, -1, -1, 1}, x] - 17280*HPL[{1, 3, -1, 1, -1}, x] + 
     17280*HPL[{1, 3, -1, 1, 1}, x] - 17280*HPL[{1, 3, 1, -1, -1}, x] + 
     17280*HPL[{1, 3, 1, -1, 1}, x] + 17280*HPL[{1, 3, 1, 1, -1}, x] - 
     17280*HPL[{1, 3, 1, 1, 1}, x] + 8640*HPL[{2, -2, -1, -1, -1}, x] + 
     8640*HPL[{2, -1, -2, -1, -1}, x] - 8640*HPL[{2, -1, -2, -1, 1}, x] - 
     8640*HPL[{2, -1, -2, 1, -1}, x] + 8640*HPL[{2, -1, -2, 1, 1}, x] + 
     8640*HPL[{2, -1, -1, -2, -1}, x] - 8640*HPL[{2, -1, -1, -2, 1}, x] + 
     8640*HPL[{2, -1, -1, -1, -2}, x] - 8640*HPL[{2, -1, -1, -1, 2}, x] - 
     8640*HPL[{2, -1, -1, 1, -2}, x] + 8640*HPL[{2, -1, -1, 1, 2}, x] - 
     8640*HPL[{2, -1, -1, 2, -1}, x] + 8640*HPL[{2, -1, -1, 2, 1}, x] - 
     8640*HPL[{2, -1, 1, -2, -1}, x] + 8640*HPL[{2, -1, 1, -2, 1}, x] - 
     8640*HPL[{2, -1, 1, -1, -2}, x] + 8640*HPL[{2, -1, 1, -1, 2}, x] + 
     8640*HPL[{2, -1, 1, 1, -2}, x] - 8640*HPL[{2, -1, 1, 1, 2}, x] + 
     8640*HPL[{2, -1, 1, 2, -1}, x] - 8640*HPL[{2, -1, 1, 2, 1}, x] - 
     8640*HPL[{2, -1, 2, -1, -1}, x] + 8640*HPL[{2, -1, 2, -1, 1}, x] + 
     8640*HPL[{2, -1, 2, 1, -1}, x] - 8640*HPL[{2, -1, 2, 1, 1}, x] - 
     8640*HPL[{2, 1, -2, -1, -1}, x] + 17280*HPL[{2, 1, -2, -1, 1}, x] + 
     17280*HPL[{2, 1, -2, 1, -1}, x] - 17280*HPL[{2, 1, -2, 1, 1}, x] - 
     8640*HPL[{2, 1, -1, -2, -1}, x] + 8640*HPL[{2, 1, -1, -2, 1}, x] - 
     8640*HPL[{2, 1, -1, -1, -2}, x] + 8640*HPL[{2, 1, -1, -1, 2}, x] + 
     8640*HPL[{2, 1, -1, 1, -2}, x] - 8640*HPL[{2, 1, -1, 1, 2}, x] + 
     8640*HPL[{2, 1, -1, 2, -1}, x] - 8640*HPL[{2, 1, -1, 2, 1}, x] + 
     8640*HPL[{2, 1, 1, -2, -1}, x] + 8640*HPL[{2, 1, 1, -1, -2}, x] - 
     8640*HPL[{2, 1, 1, -1, 2}, x] - 8640*HPL[{2, 1, 1, 1, -2}, x] + 
     17280*HPL[{2, 1, 1, 1, 2}, x] + 17280*HPL[{2, 1, 2, -1, -1}, x] - 
     17280*HPL[{2, 1, 2, -1, 1}, x] - 17280*HPL[{2, 1, 2, 1, -1}, x] + 
     17280*HPL[{2, 1, 2, 1, 1}, x] + 17280*HPL[{3, -1, -1, -1, -1}, x] - 
     17280*HPL[{3, -1, -1, -1, 1}, x] - 17280*HPL[{3, -1, -1, 1, -1}, x] + 
     17280*HPL[{3, -1, -1, 1, 1}, x] - 17280*HPL[{3, -1, 1, -1, -1}, x] + 
     17280*HPL[{3, -1, 1, -1, 1}, x] + 17280*HPL[{3, -1, 1, 1, -1}, x] - 
     17280*HPL[{3, -1, 1, 1, 1}, x] - 17280*HPL[{3, 1, -1, -1, -1}, x] + 
     17280*HPL[{3, 1, -1, -1, 1}, x] + 17280*HPL[{3, 1, -1, 1, -1}, x] - 
     17280*HPL[{3, 1, -1, 1, 1}, x] + 17280*HPL[{3, 1, 1, -1, -1}, x] - 
     17280*HPL[{3, 1, 1, -1, 1}, x] - 17280*HPL[{3, 1, 1, 1, -1}, x] + 
     17280*HPL[{3, 1, 1, 1, 1}, x] - 58*Pi^4*Zeta[3] - 
     16740*HPL[{-4}, x]*Zeta[3] - 840*Pi^2*HPL[{-2}, x]*Zeta[3] - 
     4860*HPL[{-2}, x]^2*Zeta[3] + 1620*Pi^2*HPL[{2}, x]*Zeta[3] + 
     13680*HPL[{-2}, x]*HPL[{2}, x]*Zeta[3] - 19440*HPL[{2}, x]^2*Zeta[3] + 
     28980*HPL[{4}, x]*Zeta[3] + 1080*HPL[{-3, -1}, x]*Zeta[3] + 
     15120*HPL[{-3, 1}, x]*Zeta[3] + 6480*HPL[{2, -2}, x]*Zeta[3] + 
     11520*HPL[{2, 2}, x]*Zeta[3] + 15120*HPL[{3, -1}, x]*Zeta[3] + 
     2160*HPL[{-2, -1, -1}, x]*Zeta[3] - 4320*HPL[{-2, 1, 1}, x]*Zeta[3] - 
     4320*HPL[{2, -1, 1}, x]*Zeta[3] - 4320*HPL[{2, 1, -1}, x]*Zeta[3] + 
     12960*HPL[{2, 1, 1}, x]*Zeta[3] - 450*Pi^2*Zeta[5] + 
     3240*HPL[{-2}, x]*Zeta[5] - 3240*HPL[{2}, x]*Zeta[5] - 28215*Zeta[7])/
    270, intA[8, 0] -> 0, intA[8, 1] -> 0, intA[8, 2] -> -Log[x]^2/4, 
 intA[8, 3] -> ((Pi^2 + 4*HPL[{-2}, x] + 8*HPL[{2}, x])*Log[x])/4 + 
   (Log[1 - x]*Log[x]^2)/2 - Log[x]^3/12 + 
   (-4*HPL[{-3}, x] - 6*HPL[{3}, x] + 9*Zeta[3])/2, 
 intA[8, 4] -> (-11*Pi^4 - 432*HPL[{-4}, x] - 72*Pi^2*HPL[{-2}, x] + 
     144*HPL[{-2}, x]^2 + 96*Pi^2*HPL[{2}, x] + 288*HPL[{-2}, x]*
      HPL[{2}, x] - 648*HPL[{2}, x]^2 + 1008*HPL[{4}, x] + 
     576*HPL[{-3, 1}, x] + 288*HPL[{2, -2}, x] + 432*HPL[{2, 2}, x] + 
     576*HPL[{3, -1}, x])/144 + (HPL[{-3}, x] - 6*HPL[{3}, x] - 
     2*HPL[{-2, -1}, x] - 4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 
     8*HPL[{2, 1}, x])*Log[x] + (5*HPL[{2}, x]*Log[x]^2)/2 - 
   (Log[1 - x]^2*Log[x]^2)/2 - Log[x]^4/48 + 
   Log[1 - x]*(4*HPL[{-3}, x] - 6*HPL[{3}, x] + 
     ((Pi^2 - 4*HPL[{-2}, x] + 4*HPL[{2}, x])*Log[x])/2 + (2*Log[x]^3)/3 + 
     3*Zeta[3]), intA[8, 5] -> 
  ((5*Pi^4 - 528*HPL[{-4}, x] - 24*Pi^2*HPL[{-2}, x] + 72*Pi^2*HPL[{2}, x] - 
      360*HPL[{2}, x]^2 + 1056*HPL[{4}, x] - 96*HPL[{-3, -1}, x] + 
      576*HPL[{-3, 1}, x] + 720*HPL[{2, 2}, x] + 576*HPL[{3, -1}, x] + 
      192*HPL[{-2, -1, -1}, x] + 384*HPL[{-2, -1, 1}, x] + 
      384*HPL[{-2, 1, -1}, x] - 768*HPL[{-2, 1, 1}, x] + 
      384*HPL[{2, -1, -1}, x] - 768*HPL[{2, -1, 1}, x] - 
      768*HPL[{2, 1, -1}, x] + 2112*HPL[{2, 1, 1}, x])*Log[x])/48 + 
   (Log[1 - x]^3*Log[x]^2)/3 + ((-3*HPL[{-2}, x] + 14*HPL[{2}, x])*Log[x]^3)/
    6 - Log[x]^5/240 + Log[1 - x]*
    ((-77*Pi^4 + 2160*HPL[{-4}, x] - 360*Pi^2*HPL[{-2}, x] - 
       720*HPL[{-2}, x]^2 + 600*Pi^2*HPL[{2}, x] + 2880*HPL[{-2}, x]*
        HPL[{2}, x] - 3240*HPL[{2}, x]^2 + 3600*HPL[{4}, x] - 
       2880*HPL[{-3, 1}, x] - 1440*HPL[{2, -2}, x] + 2160*HPL[{2, 2}, x] - 
       2880*HPL[{3, -1}, x])/360 + ((Pi^2 - 12*HPL[{-2}, x] + 16*HPL[{2}, x])*
       Log[x]^2)/4 + (5*Log[x]^4)/12 + Log[x]*(4*HPL[{-3}, x] - 
       12*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 4*HPL[{-2, 1}, x] - 
       4*HPL[{2, -1}, x] + 20*HPL[{2, 1}, x] - 9*Zeta[3])) + 
   (Log[x]^2*(21*HPL[{-3}, x] - 54*HPL[{3}, x] - 30*HPL[{-2, 1}, x] - 
      30*HPL[{2, -1}, x] + 60*HPL[{2, 1}, x] + 4*Zeta[3]))/6 + 
   Log[1 - x]^2*(-4*HPL[{-3}, x] - 6*HPL[{3}, x] + 
     ((Pi^2 + 4*HPL[{-2}, x] + 8*HPL[{2}, x])*Log[x])/2 - Log[x]^3/6 + 
     9*Zeta[3]) + (168*HPL[{-5}, x] + 10*Pi^2*HPL[{-3}, x] - 
     96*HPL[{-3}, x]*HPL[{2}, x] - 30*Pi^2*HPL[{3}, x] + 
     48*HPL[{-2}, x]*HPL[{3}, x] + 56*HPL[{2}, x]*HPL[{3}, x] - 
     312*HPL[{5}, x] + 72*HPL[{-4, -1}, x] + 72*HPL[{-4, 1}, x] + 
     24*HPL[{-3, -2}, x] + 12*Pi^2*HPL[{-2, -1}, x] - 
     48*HPL[{-2}, x]*HPL[{-2, -1}, x] - 48*HPL[{2}, x]*HPL[{-2, -1}, x] - 
     16*Pi^2*HPL[{-2, 1}, x] - 24*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
     144*HPL[{2}, x]*HPL[{-2, 1}, x] + 216*HPL[{2, -3}, x] - 
     16*Pi^2*HPL[{2, -1}, x] - 24*HPL[{-2}, x]*HPL[{2, -1}, x] + 
     96*HPL[{2}, x]*HPL[{2, -1}, x] + 32*Pi^2*HPL[{2, 1}, x] - 
     48*HPL[{-2}, x]*HPL[{2, 1}, x] - 168*HPL[{2}, x]*HPL[{2, 1}, x] - 
     200*HPL[{2, 3}, x] + 240*HPL[{3, -2}, x] - 240*HPL[{3, 2}, x] + 
     72*HPL[{4, -1}, x] + 192*HPL[{-3, -1, -1}, x] - 96*HPL[{-3, 1, 1}, x] + 
     96*HPL[{-2, -2, -1}, x] - 72*HPL[{-2, 1, -2}, x] - 
     72*HPL[{2, -1, -2}, x] + 48*HPL[{2, -1, 2}, x] + 
     240*HPL[{2, 1, -2}, x] - 120*HPL[{2, 1, 2}, x] + 48*HPL[{2, 2, -1}, x] + 
     72*HPL[{2, 2, 1}, x] + 96*HPL[{3, 1, -1}, x] - Pi^2*Zeta[3] - 
     36*HPL[{-2}, x]*Zeta[3] - 12*HPL[{2}, x]*Zeta[3] + 414*Zeta[5])/12, 
 intA[8, 6] -> ((Pi^4 - 1740*HPL[{-4}, x] - 30*Pi^2*HPL[{-2}, x] - 
      60*HPL[{-2}, x]^2 + 90*Pi^2*HPL[{2}, x] - 1170*HPL[{2}, x]^2 + 
      3120*HPL[{4}, x] - 600*HPL[{-3, -1}, x] + 2520*HPL[{-3, 1}, x] + 
      360*HPL[{2, -2}, x] + 2340*HPL[{2, 2}, x] + 2520*HPL[{3, -1}, x] + 
      1200*HPL[{-2, -1, 1}, x] + 1200*HPL[{-2, 1, -1}, x] - 
      2400*HPL[{-2, 1, 1}, x] + 1200*HPL[{2, -1, -1}, x] - 
      2400*HPL[{2, -1, 1}, x] - 2400*HPL[{2, 1, -1}, x] + 
      5520*HPL[{2, 1, 1}, x])*Log[x]^2)/120 - (Log[1 - x]^4*Log[x]^2)/6 + 
   ((-9*HPL[{-2}, x] + 32*HPL[{2}, x])*Log[x]^4)/24 - Log[x]^6/1440 + 
   Log[1 - x]^2*((-11*Pi^4 - 432*HPL[{-4}, x] - 72*Pi^2*HPL[{-2}, x] + 
       144*HPL[{-2}, x]^2 + 96*Pi^2*HPL[{2}, x] + 288*HPL[{-2}, x]*
        HPL[{2}, x] - 648*HPL[{2}, x]^2 + 1008*HPL[{4}, x] + 
       576*HPL[{-3, 1}, x] + 288*HPL[{2, -2}, x] + 432*HPL[{2, 2}, x] + 
       576*HPL[{3, -1}, x])/72 + 2*(HPL[{-3}, x] - 6*HPL[{3}, x] - 
       2*HPL[{-2, -1}, x] - 4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 
       8*HPL[{2, 1}, x])*Log[x] + 5*HPL[{2}, x]*Log[x]^2 - Log[x]^4/24) + 
   (Log[x]^3*(57*HPL[{-3}, x] - 126*HPL[{3}, x] + 18*HPL[{-2, -1}, x] - 
      84*HPL[{-2, 1}, x] - 84*HPL[{2, -1}, x] + 168*HPL[{2, 1}, x] + 
      4*Zeta[3]))/18 + (Log[x]*(117*HPL[{-5}, x] + 3*Pi^2*HPL[{-3}, x] + 
      12*HPL[{-3}, x]*HPL[{-2}, x] - 24*HPL[{-3}, x]*HPL[{2}, x] - 
      6*Pi^2*HPL[{3}, x] + 12*HPL[{-2}, x]*HPL[{3}, x] + 
      44*HPL[{2}, x]*HPL[{3}, x] - 186*HPL[{5}, x] - 6*HPL[{-4, -1}, x] - 
      150*HPL[{-4, 1}, x] - 24*HPL[{-3, -2}, x] + 3*Pi^2*HPL[{-2, -1}, x] - 
      9*Pi^2*HPL[{-2, 1}, x] - 12*HPL[{2, -3}, x] - 9*Pi^2*HPL[{2, -1}, x] + 
      90*HPL[{2}, x]*HPL[{2, -1}, x] + 18*Pi^2*HPL[{2, 1}, x] - 
      66*HPL[{2}, x]*HPL[{2, 1}, x] - 80*HPL[{2, 3}, x] - 
      18*HPL[{3, -2}, x] - 150*HPL[{3, 2}, x] - 150*HPL[{4, -1}, x] + 
      12*HPL[{-3, -1, -1}, x] - 72*HPL[{-3, -1, 1}, x] - 
      72*HPL[{-3, 1, -1}, x] + 180*HPL[{-3, 1, 1}, x] - 
      90*HPL[{2, -2, 1}, x] - 90*HPL[{2, -1, 2}, x] + 66*HPL[{2, 1, 2}, x] - 
      180*HPL[{2, 2, -1}, x] + 198*HPL[{2, 2, 1}, x] - 
      72*HPL[{3, -1, -1}, x] - 180*HPL[{3, 1, -1}, x] - 
      24*HPL[{-2, -1, -1, -1}, x] - 48*HPL[{-2, -1, -1, 1}, x] - 
      48*HPL[{-2, -1, 1, -1}, x] + 96*HPL[{-2, -1, 1, 1}, x] - 
      48*HPL[{-2, 1, -1, -1}, x] + 96*HPL[{-2, 1, -1, 1}, x] + 
      96*HPL[{-2, 1, 1, -1}, x] - 264*HPL[{-2, 1, 1, 1}, x] - 
      48*HPL[{2, -1, -1, -1}, x] + 96*HPL[{2, -1, -1, 1}, x] + 
      96*HPL[{2, -1, 1, -1}, x] - 264*HPL[{2, -1, 1, 1}, x] + 
      96*HPL[{2, 1, -1, -1}, x] - 264*HPL[{2, 1, -1, 1}, x] - 
      264*HPL[{2, 1, 1, -1}, x] + 528*HPL[{2, 1, 1, 1}, x] - 2*Pi^2*Zeta[3] + 
      19*HPL[{-2}, x]*Zeta[3] - 97*HPL[{2}, x]*Zeta[3]))/3 + 
   (-2953*Pi^6 - 2268000*HPL[{-6}, x] - 75600*Pi^2*HPL[{-4}, x] + 
     408240*HPL[{-3}, x]^2 + 252*Pi^4*HPL[{-2}, x] - 
     544320*HPL[{-4}, x]*HPL[{-2}, x] + 7560*Pi^2*HPL[{-2}, x]^2 - 
     12726*Pi^4*HPL[{2}, x] + 816480*HPL[{-4}, x]*HPL[{2}, x] + 
     15120*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 113400*Pi^2*HPL[{2}, x]^2 - 
     90720*HPL[{-2}, x]*HPL[{2}, x]^2 - 932400*HPL[{2}, x]^3 - 
     181440*HPL[{-3}, x]*HPL[{3}, x] - 2063880*HPL[{3}, x]^2 + 
     113400*Pi^2*HPL[{4}, x] - 90720*HPL[{-2}, x]*HPL[{4}, x] + 
     2472120*HPL[{2}, x]*HPL[{4}, x] + 3265920*HPL[{6}, x] - 
     1814400*HPL[{-5, -1}, x] + 3084480*HPL[{-5, 1}, x] - 
     453600*HPL[{-4, -2}, x] - 105840*Pi^2*HPL[{-3, -1}, x] + 
     725760*HPL[{2}, x]*HPL[{-3, -1}, x] + 211680*Pi^2*HPL[{-3, 1}, x] + 
     362880*HPL[{-2}, x]*HPL[{-3, 1}, x] - 1632960*HPL[{2}, x]*
      HPL[{-3, 1}, x] - 362880*HPL[{3}, x]*HPL[{-2, -1}, x] - 
     181440*HPL[{-2, -1}, x]^2 - 907200*HPL[{-3}, x]*HPL[{-2, 1}, x] + 
     1088640*HPL[{3}, x]*HPL[{-2, 1}, x] - 362880*HPL[{-2, -1}, x]*
      HPL[{-2, 1}, x] + 816480*HPL[{-2, 1}, x]^2 + 1270080*HPL[{2, -4}, x] + 
     15120*Pi^2*HPL[{2, -2}, x] + 725760*HPL[{2}, x]*HPL[{2, -2}, x] + 
     1270080*HPL[{3}, x]*HPL[{2, -1}, x] - 362880*HPL[{-2, -1}, x]*
      HPL[{2, -1}, x] + 1088640*HPL[{-2, 1}, x]*HPL[{2, -1}, x] + 
     272160*HPL[{2, -1}, x]^2 + 725760*HPL[{-3}, x]*HPL[{2, 1}, x] + 
     4415040*HPL[{3}, x]*HPL[{2, 1}, x] + 362880*HPL[{-2, -1}, x]*
      HPL[{2, 1}, x] - 1088640*HPL[{-2, 1}, x]*HPL[{2, 1}, x] - 
     725760*HPL[{2, -1}, x]*HPL[{2, 1}, x] + 2449440*HPL[{2, 1}, x]^2 + 
     181440*Pi^2*HPL[{2, 2}, x] + 181440*HPL[{-2}, x]*HPL[{2, 2}, x] - 
     332640*HPL[{2}, x]*HPL[{2, 2}, x] - 2199960*HPL[{2, 4}, x] + 
     816480*HPL[{3, -3}, x] + 211680*Pi^2*HPL[{3, -1}, x] + 
     362880*HPL[{-2}, x]*HPL[{3, -1}, x] - 1995840*HPL[{2}, x]*
      HPL[{3, -1}, x] + 725760*HPL[{4, -2}, x] + 2766960*HPL[{4, 2}, x] + 
     3084480*HPL[{5, -1}, x] - 544320*HPL[{-4, -1, -1}, x] + 
     2721600*HPL[{-4, -1, 1}, x] - 544320*HPL[{-4, 1, 1}, x] - 
     181440*HPL[{-3, -2, -1}, x] + 907200*HPL[{-3, -2, 1}, x] - 
     181440*HPL[{-3, -1, -2}, x] + 725760*HPL[{-3, 1, -2}, x] - 
     90720*Pi^2*HPL[{-2, -1, -1}, x] + 362880*HPL[{-2}, x]*
      HPL[{-2, -1, -1}, x] + 362880*HPL[{2}, x]*HPL[{-2, -1, -1}, x] + 
     120960*Pi^2*HPL[{-2, -1, 1}, x] + 725760*HPL[{-2}, x]*
      HPL[{-2, -1, 1}, x] - 1088640*HPL[{2}, x]*HPL[{-2, -1, 1}, x] + 
     120960*Pi^2*HPL[{-2, 1, -1}, x] + 362880*HPL[{-2}, x]*
      HPL[{-2, 1, -1}, x] - 1088640*HPL[{2}, x]*HPL[{-2, 1, -1}, x] - 
     241920*Pi^2*HPL[{-2, 1, 1}, x] - 1451520*HPL[{-2}, x]*
      HPL[{-2, 1, 1}, x] + 2177280*HPL[{2}, x]*HPL[{-2, 1, 1}, x] - 
     1632960*HPL[{2, -3, -1}, x] - 907200*HPL[{2, -2, -2}, x] - 
     907200*HPL[{2, -2, 2}, x] - 907200*HPL[{2, -1, -3}, x] + 
     120960*Pi^2*HPL[{2, -1, -1}, x] + 725760*HPL[{-2}, x]*
      HPL[{2, -1, -1}, x] - 1088640*HPL[{2}, x]*HPL[{2, -1, -1}, x] - 
     241920*Pi^2*HPL[{2, -1, 1}, x] - 907200*HPL[{-2}, x]*
      HPL[{2, -1, 1}, x] + 2177280*HPL[{2}, x]*HPL[{2, -1, 1}, x] - 
     181440*HPL[{2, -1, 3}, x] + 1088640*HPL[{2, 1, -3}, x] - 
     241920*Pi^2*HPL[{2, 1, -1}, x] - 362880*HPL[{-2}, x]*
      HPL[{2, 1, -1}, x] + 1814400*HPL[{2}, x]*HPL[{2, 1, -1}, x] + 
     393120*Pi^2*HPL[{2, 1, 1}, x] + 362880*HPL[{-2}, x]*HPL[{2, 1, 1}, x] - 
     5715360*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 6592320*HPL[{2, 1, 3}, x] - 
     362880*HPL[{2, 2, -2}, x] + 362880*HPL[{2, 3, -1}, x] + 
     423360*HPL[{2, 3, 1}, x] - 2540160*HPL[{3, -2, -1}, x] - 
     1088640*HPL[{3, -1, -2}, x] - 3084480*HPL[{3, 1, -2}, x] + 
     2600640*HPL[{3, 1, 2}, x] + 544320*HPL[{3, 2, -1}, x] - 
     2721600*HPL[{4, -1, -1}, x] + 544320*HPL[{4, 1, -1}, x] - 
     1451520*HPL[{-3, -1, -1, 1}, x] + 725760*HPL[{-3, 1, 1, 1}, x] - 
     725760*HPL[{-2, -2, -1, 1}, x] + 362880*HPL[{-2, 1, -2, -1}, x] - 
     544320*HPL[{-2, 1, -2, 1}, x] + 362880*HPL[{-2, 1, -1, -2}, x] - 
     725760*HPL[{2, -2, -1, -1}, x] - 362880*HPL[{2, -1, -2, -1}, x] - 
     544320*HPL[{2, -1, -2, 1}, x] - 544320*HPL[{2, -1, 1, -2}, x] - 
     362880*HPL[{2, -1, 2, 1}, x] - 1088640*HPL[{2, 1, -2, -1}, x] + 
     2903040*HPL[{2, 1, -2, 1}, x] - 1088640*HPL[{2, 1, -1, -2}, x] + 
     362880*HPL[{2, 1, -1, 2}, x] + 3628800*HPL[{2, 1, 1, -2}, x] + 
     1360800*HPL[{2, 1, 1, 2}, x] + 2540160*HPL[{2, 1, 2, -1}, x] + 
     362880*HPL[{2, 2, 1, -1}, x] + 544320*HPL[{2, 2, 1, 1}, x] - 
     1451520*HPL[{3, -1, -1, -1}, x] + 725760*HPL[{3, 1, 1, -1}, x] - 
     665280*HPL[{-3}, x]*Zeta[3] + 1995840*HPL[{3}, x]*Zeta[3] + 
     272160*HPL[{-2, -1}, x]*Zeta[3] + 90720*HPL[{-2, 1}, x]*Zeta[3] + 
     90720*HPL[{2, -1}, x]*Zeta[3] - 181440*HPL[{2, 1}, x]*Zeta[3] - 
     226800*Zeta[3]^2)/45360 + Log[1 - x]^3*
    (((Pi^2 - 4*HPL[{-2}, x] + 4*HPL[{2}, x])*Log[x])/3 + (4*Log[x]^3)/9 + 
     (2*(4*HPL[{-3}, x] - 6*HPL[{3}, x] + 3*Zeta[3]))/3) + 
   Log[1 - x]*(((-Pi^4 - 1920*HPL[{-4}, x] - 120*Pi^2*HPL[{-2}, x] + 
        180*Pi^2*HPL[{2}, x] - 900*HPL[{2}, x]^2 + 2400*HPL[{4}, x] - 
        480*HPL[{-3, -1}, x] + 1440*HPL[{-3, 1}, x] + 1800*HPL[{2, 2}, x] + 
        1440*HPL[{3, -1}, x] - 480*HPL[{-2, -1, -1}, x] + 
        480*HPL[{-2, -1, 1}, x] + 480*HPL[{-2, 1, -1}, x] - 
        2400*HPL[{-2, 1, 1}, x] + 480*HPL[{2, -1, -1}, x] - 
        2400*HPL[{2, -1, 1}, x] - 2400*HPL[{2, 1, -1}, x] + 
        4800*HPL[{2, 1, 1}, x])*Log[x])/60 + 
     ((Pi^2 - 18*HPL[{-2}, x] + 26*HPL[{2}, x])*Log[x]^3)/6 + 
     (11*Log[x]^5)/60 + (Log[x]^2*(33*HPL[{-3}, x] - 54*HPL[{3}, x] + 
        18*HPL[{-2, -1}, x] - 24*HPL[{-2, 1}, x] - 24*HPL[{2, -1}, x] + 
        66*HPL[{2, 1}, x] - 31*Zeta[3]))/3 + 
     (204*HPL[{-5}, x] + 10*Pi^2*HPL[{-3}, x] - 36*HPL[{-3}, x]*
        HPL[{-2}, x] - 60*HPL[{-3}, x]*HPL[{2}, x] - 15*Pi^2*HPL[{3}, x] + 
       48*HPL[{-2}, x]*HPL[{3}, x] + 32*HPL[{2}, x]*HPL[{3}, x] - 
       150*HPL[{5}, x] + 180*HPL[{-4, -1}, x] - 36*HPL[{-4, 1}, x] + 
       60*HPL[{-3, -2}, x] + 6*Pi^2*HPL[{-2, -1}, x] + 
       24*HPL[{-2}, x]*HPL[{-2, -1}, x] - 48*HPL[{2}, x]*HPL[{-2, -1}, x] - 
       10*Pi^2*HPL[{-2, 1}, x] + 12*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
       72*HPL[{2}, x]*HPL[{-2, 1}, x] + 108*HPL[{2, -3}, x] - 
       10*Pi^2*HPL[{2, -1}, x] + 12*HPL[{-2}, x]*HPL[{2, -1}, x] + 
       96*HPL[{2}, x]*HPL[{2, -1}, x] + 14*Pi^2*HPL[{2, 1}, x] - 
       48*HPL[{-2}, x]*HPL[{2, 1}, x] - 84*HPL[{2}, x]*HPL[{2, 1}, x] - 
       104*HPL[{2, 3}, x] + 96*HPL[{3, -2}, x] - 132*HPL[{3, 2}, x] - 
       36*HPL[{4, -1}, x] - 96*HPL[{-3, -1, -1}, x] + 48*HPL[{-3, 1, 1}, x] - 
       48*HPL[{-2, -2, -1}, x] - 36*HPL[{-2, 1, -2}, x] - 
       36*HPL[{2, -1, -2}, x] - 24*HPL[{2, -1, 2}, x] + 
       168*HPL[{2, 1, -2}, x] - 60*HPL[{2, 1, 2}, x] - 
       24*HPL[{2, 2, -1}, x] + 36*HPL[{2, 2, 1}, x] - 48*HPL[{3, 1, -1}, x] - 
       Pi^2*Zeta[3] + 6*HPL[{2}, x]*Zeta[3] + 36*Zeta[5])/3), 
 intA[8, 7] -> (Log[1 - x]^5*Log[x]^2)/15 + 
   ((Pi^4 - 3900*HPL[{-4}, x] - 60*Pi^2*HPL[{-2}, x] - 60*HPL[{-2}, x]^2 + 
      180*Pi^2*HPL[{2}, x] - 360*HPL[{-2}, x]*HPL[{2}, x] - 
      2430*HPL[{2}, x]^2 + 6720*HPL[{4}, x] - 2040*HPL[{-3, -1}, x] + 
      6480*HPL[{-3, 1}, x] + 720*HPL[{2, -2}, x] + 5940*HPL[{2, 2}, x] + 
      6480*HPL[{3, -1}, x] - 720*HPL[{-2, -1, -1}, x] + 
      3360*HPL[{-2, -1, 1}, x] + 3360*HPL[{-2, 1, -1}, x] - 
      6720*HPL[{-2, 1, 1}, x] + 3360*HPL[{2, -1, -1}, x] - 
      6720*HPL[{2, -1, 1}, x] - 6720*HPL[{2, 1, -1}, x] + 
      14160*HPL[{2, 1, 1}, x])*Log[x]^3)/360 + 
   ((-21*HPL[{-2}, x] + 68*HPL[{2}, x])*Log[x]^5)/120 - Log[x]^7/10080 + 
   Log[1 - x]^3*(-(Pi^2*(77*Pi^2 + 360*HPL[{-2}, x] - 600*HPL[{2}, x]))/540 + 
     ((Pi^2 - 12*HPL[{-2}, x] + 16*HPL[{2}, x])*Log[x]^2)/6 + 
     (5*Log[x]^4)/18 + (2*Log[x]*(4*HPL[{-3}, x] - 12*HPL[{3}, x] + 
        4*HPL[{-2, -1}, x] - 4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 
        20*HPL[{2, 1}, x] - 9*Zeta[3]))/3) + 
   Log[1 - x]^4*(((Pi^2 + 4*HPL[{-2}, x] + 8*HPL[{2}, x])*Log[x])/6 - 
     Log[x]^3/18 + 3*Zeta[3]) + 
   (Log[x]^4*(129*HPL[{-3}, x] - 270*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
      192*HPL[{-2, 1}, x] - 192*HPL[{2, -1}, x] + 384*HPL[{2, 1}, x] + 
      4*Zeta[3]))/72 + (Log[x]*(49*Pi^6 - 156960*HPL[{-6}, x] - 
      4320*Pi^2*HPL[{-4}, x] - 14400*HPL[{-3}, x]^2 - 24*Pi^4*HPL[{-2}, x] + 
      17280*HPL[{-4}, x]*HPL[{-2}, x] + 720*Pi^2*HPL[{-2}, x]^2 + 
      960*HPL[{-2}, x]^3 - 168*Pi^4*HPL[{2}, x] + 25920*HPL[{-4}, x]*
       HPL[{2}, x] - 2880*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 
      5760*HPL[{-2}, x]^2*HPL[{2}, x] - 1440*Pi^2*HPL[{2}, x]^2 - 
      2880*HPL[{-2}, x]*HPL[{2}, x]^2 - 161120*HPL[{2}, x]^3 + 
      11520*HPL[{-3}, x]*HPL[{3}, x] - 203760*HPL[{3}, x]^2 + 
      7200*Pi^2*HPL[{4}, x] - 28800*HPL[{-2}, x]*HPL[{4}, x] + 
      272880*HPL[{2}, x]*HPL[{4}, x] + 224640*HPL[{6}, x] - 
      77760*HPL[{-5, -1}, x] + 155520*HPL[{-5, 1}, x] + 
      8640*HPL[{-4, -2}, x] - 5760*Pi^2*HPL[{-3, -1}, x] + 
      10080*Pi^2*HPL[{-3, 1}, x] - 23040*HPL[{-2}, x]*HPL[{-3, 1}, x] - 
      34560*HPL[{2}, x]*HPL[{-3, 1}, x] - 11520*HPL[{-3}, x]*
       HPL[{-2, -1}, x] - 11520*HPL[{3}, x]*HPL[{-2, -1}, x] + 
      34560*HPL[{-3}, x]*HPL[{-2, 1}, x] + 34560*HPL[{3}, x]*
       HPL[{-2, 1}, x] - 77760*HPL[{2, -4}, x] - 1440*Pi^2*HPL[{2, -2}, x] - 
      11520*HPL[{-2}, x]*HPL[{2, -2}, x] + 25920*HPL[{2}, x]*
       HPL[{2, -2}, x] + 11520*HPL[{-3}, x]*HPL[{2, -1}, x] + 
      96000*HPL[{3}, x]*HPL[{2, -1}, x] - 46080*HPL[{-3}, x]*HPL[{2, 1}, x] + 
      704640*HPL[{3}, x]*HPL[{2, 1}, x] + 190080*HPL[{2, -1}, x]*
       HPL[{2, 1}, x] - 198720*HPL[{2, 1}, x]^2 + 11520*Pi^2*HPL[{2, 2}, x] - 
      11520*HPL[{-2}, x]*HPL[{2, 2}, x] + 81600*HPL[{2}, x]*HPL[{2, 2}, x] - 
      186480*HPL[{2, 4}, x] - 97920*HPL[{3, -3}, x] + 
      10080*Pi^2*HPL[{3, -1}, x] - 23040*HPL[{-2}, x]*HPL[{3, -1}, x] - 
      157440*HPL[{2}, x]*HPL[{3, -1}, x] - 74880*HPL[{4, -2}, x] + 
      243360*HPL[{4, 2}, x] + 155520*HPL[{5, -1}, x] + 
      5760*HPL[{-4, -1, -1}, x] + 74880*HPL[{-4, -1, 1}, x] + 
      144000*HPL[{-4, 1, -1}, x] - 184320*HPL[{-4, 1, 1}, x] + 
      23040*HPL[{-3, -2, -1}, x] - 23040*HPL[{-3, -2, 1}, x] - 
      11520*HPL[{-3, 1, -2}, x] - 2880*Pi^2*HPL[{-2, -1, -1}, x] + 
      8640*Pi^2*HPL[{-2, -1, 1}, x] + 8640*Pi^2*HPL[{-2, 1, -1}, x] - 
      17280*Pi^2*HPL[{-2, 1, 1}, x] + 34560*HPL[{2, -3, -1}, x] - 
      67200*HPL[{2, -3, 1}, x] + 17280*HPL[{2, -2, -2}, x] - 
      104640*HPL[{2, -2, 2}, x] + 23040*HPL[{2, -1, -3}, x] + 
      8640*Pi^2*HPL[{2, -1, -1}, x] - 86400*HPL[{2}, x]*HPL[{2, -1, -1}, x] - 
      17280*Pi^2*HPL[{2, -1, 1}, x] - 61440*HPL[{2, -1, 3}, x] - 
      23040*HPL[{2, 1, -3}, x] - 17280*Pi^2*HPL[{2, 1, -1}, x] - 
      190080*HPL[{2}, x]*HPL[{2, 1, -1}, x] + 34560*Pi^2*HPL[{2, 1, 1}, x] + 
      198720*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 773760*HPL[{2, 1, 3}, x] - 
      57600*HPL[{2, 2, -2}, x] + 55680*HPL[{2, 3, -1}, x] + 
      94080*HPL[{2, 3, 1}, x] + 63360*HPL[{3, -2, -1}, x] + 
      34560*HPL[{3, -1, -2}, x] - 103680*HPL[{3, 1, -2}, x] + 
      197760*HPL[{3, 1, 2}, x] + 184320*HPL[{3, 2, -1}, x] + 
      213120*HPL[{4, -1, -1}, x] + 184320*HPL[{4, 1, -1}, x] - 
      11520*HPL[{-3, -1, -1, -1}, x] + 69120*HPL[{-3, -1, -1, 1}, x] + 
      69120*HPL[{-3, -1, 1, -1}, x] - 172800*HPL[{-3, -1, 1, 1}, x] + 
      69120*HPL[{-3, 1, -1, -1}, x] - 172800*HPL[{-3, 1, -1, 1}, x] - 
      172800*HPL[{-3, 1, 1, -1}, x] + 380160*HPL[{-3, 1, 1, 1}, x] + 
      86400*HPL[{2, -2, -1, 1}, x] + 86400*HPL[{2, -2, 1, -1}, x] - 
      190080*HPL[{2, -2, 1, 1}, x] + 86400*HPL[{2, -1, -2, 1}, x] + 
      86400*HPL[{2, -1, -1, 2}, x] + 86400*HPL[{2, -1, 2, -1}, x] - 
      190080*HPL[{2, -1, 2, 1}, x] + 190080*HPL[{2, 1, -2, 1}, x] + 
      190080*HPL[{2, 1, -1, 2}, x] - 198720*HPL[{2, 1, 1, 2}, x] + 
      172800*HPL[{2, 2, -1, -1}, x] - 190080*HPL[{2, 2, -1, 1}, x] + 
      397440*HPL[{2, 2, 1, 1}, x] + 69120*HPL[{3, -1, -1, -1}, x] + 
      172800*HPL[{3, 1, -1, -1}, x] + 380160*HPL[{3, 1, 1, -1}, x] + 
      23040*HPL[{-2, -1, -1, -1, -1}, x] + 46080*HPL[{-2, -1, -1, -1, 1}, 
        x] + 46080*HPL[{-2, -1, -1, 1, -1}, x] - 
      92160*HPL[{-2, -1, -1, 1, 1}, x] + 46080*HPL[{-2, -1, 1, -1, -1}, x] - 
      92160*HPL[{-2, -1, 1, -1, 1}, x] - 92160*HPL[{-2, -1, 1, 1, -1}, x] + 
      253440*HPL[{-2, -1, 1, 1, 1}, x] + 46080*HPL[{-2, 1, -1, -1, -1}, x] - 
      92160*HPL[{-2, 1, -1, -1, 1}, x] - 92160*HPL[{-2, 1, -1, 1, -1}, x] + 
      253440*HPL[{-2, 1, -1, 1, 1}, x] - 92160*HPL[{-2, 1, 1, -1, -1}, x] + 
      253440*HPL[{-2, 1, 1, -1, 1}, x] + 253440*HPL[{-2, 1, 1, 1, -1}, x] - 
      506880*HPL[{-2, 1, 1, 1, 1}, x] + 46080*HPL[{2, -1, -1, -1, -1}, x] - 
      92160*HPL[{2, -1, -1, -1, 1}, x] - 92160*HPL[{2, -1, -1, 1, -1}, x] + 
      253440*HPL[{2, -1, -1, 1, 1}, x] - 92160*HPL[{2, -1, 1, -1, -1}, x] + 
      253440*HPL[{2, -1, 1, -1, 1}, x] + 253440*HPL[{2, -1, 1, 1, -1}, x] - 
      506880*HPL[{2, -1, 1, 1, 1}, x] - 92160*HPL[{2, 1, -1, -1, -1}, x] + 
      253440*HPL[{2, 1, -1, -1, 1}, x] + 253440*HPL[{2, 1, -1, 1, -1}, x] - 
      506880*HPL[{2, 1, -1, 1, 1}, x] + 253440*HPL[{2, 1, 1, -1, -1}, x] - 
      506880*HPL[{2, 1, 1, -1, 1}, x] - 506880*HPL[{2, 1, 1, 1, -1}, x] + 
      1082880*HPL[{2, 1, 1, 1, 1}, x] - 55680*HPL[{-3}, x]*Zeta[3] + 
      126720*HPL[{3}, x]*Zeta[3] - 18240*HPL[{-2, -1}, x]*Zeta[3] + 
      93120*HPL[{-2, 1}, x]*Zeta[3] + 93120*HPL[{2, -1}, x]*Zeta[3] - 
      186240*HPL[{2, 1}, x]*Zeta[3]))/1440 + 
   Log[1 - x]*(((-11*Pi^4 - 2480*HPL[{-4}, x] - 80*Pi^2*HPL[{-2}, x] - 
        160*HPL[{-2}, x]^2 + 120*Pi^2*HPL[{2}, x] - 1560*HPL[{2}, x]^2 + 
        3280*HPL[{4}, x] - 1120*HPL[{-3, -1}, x] + 3360*HPL[{-3, 1}, x] + 
        480*HPL[{2, -2}, x] + 3120*HPL[{2, 2}, x] + 3360*HPL[{3, -1}, x] - 
        960*HPL[{-2, -1, -1}, x] + 1280*HPL[{-2, -1, 1}, x] + 
        1280*HPL[{-2, 1, -1}, x] - 3520*HPL[{-2, 1, 1}, x] + 
        1280*HPL[{2, -1, -1}, x] - 3520*HPL[{2, -1, 1}, x] - 
        3520*HPL[{2, 1, -1}, x] + 7040*HPL[{2, 1, 1}, x])*Log[x]^2)/80 + 
     ((Pi^2 - 21*HPL[{-2}, x] + 31*HPL[{2}, x])*Log[x]^4)/12 + 
     (23*Log[x]^6)/360 + (Log[x]^3*(78*HPL[{-3}, x] - 117*HPL[{3}, x] + 
        54*HPL[{-2, -1}, x] - 78*HPL[{-2, 1}, x] - 78*HPL[{2, -1}, x] + 
        174*HPL[{2, 1}, x] - 70*Zeta[3]))/9 + 
     (-8335*Pi^6 + 105840*Pi^2*HPL[{-4}, x] + 15372*Pi^4*HPL[{-2}, x] - 
       15120*Pi^2*HPL[{-2}, x]^2 - 20664*Pi^4*HPL[{2}, x] + 
       60480*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 226800*Pi^2*HPL[{2}, x]^2 - 
       45360*Pi^2*HPL[{4}, x] - 241920*Pi^2*HPL[{-3, -1}, x] + 
       302400*Pi^2*HPL[{-3, 1}, x] - 30240*Pi^2*HPL[{2, -2}, x] + 
       362880*Pi^2*HPL[{2, 2}, x] + 302400*Pi^2*HPL[{3, -1}, x] - 
       181440*Pi^2*HPL[{-2, -1, -1}, x] + 302400*Pi^2*HPL[{-2, -1, 1}, x] + 
       302400*Pi^2*HPL[{-2, 1, -1}, x] - 423360*Pi^2*HPL[{-2, 1, 1}, x] + 
       302400*Pi^2*HPL[{2, -1, -1}, x] - 423360*Pi^2*HPL[{2, -1, 1}, x] - 
       423360*Pi^2*HPL[{2, 1, -1}, x] + 846720*Pi^2*HPL[{2, 1, 1}, x] - 
       3296160*HPL[{-3}, x]*Zeta[3] + 5080320*HPL[{3}, x]*Zeta[3] - 
       181440*HPL[{-2, 1}, x]*Zeta[3] - 181440*HPL[{2, -1}, x]*Zeta[3] - 
       725760*HPL[{2, 1}, x]*Zeta[3] + 703080*Zeta[3]^2)/45360 + 
     (Log[x]*(360*HPL[{-5}, x] + 6*Pi^2*HPL[{-3}, x] + 
        96*HPL[{-3}, x]*HPL[{-2}, x] - 192*HPL[{-3}, x]*HPL[{2}, x] - 
        12*Pi^2*HPL[{3}, x] + 96*HPL[{-2}, x]*HPL[{3}, x] + 
        184*HPL[{2}, x]*HPL[{3}, x] - 516*HPL[{5}, x] - 
        192*HPL[{-4, -1}, x] - 408*HPL[{-4, 1}, x] - 192*HPL[{-3, -2}, x] + 
        24*Pi^2*HPL[{-2, -1}, x] - 36*Pi^2*HPL[{-2, 1}, x] + 
        48*HPL[{2, -3}, x] - 36*Pi^2*HPL[{2, -1}, x] + 
        360*HPL[{2}, x]*HPL[{2, -1}, x] + 72*Pi^2*HPL[{2, 1}, x] - 
        264*HPL[{2}, x]*HPL[{2, 1}, x] - 328*HPL[{2, 3}, x] + 
        72*HPL[{3, -2}, x] - 552*HPL[{3, 2}, x] - 408*HPL[{4, -1}, x] + 
        96*HPL[{-3, -1, -1}, x] - 288*HPL[{-3, -1, 1}, x] - 
        288*HPL[{-3, 1, -1}, x] + 720*HPL[{-3, 1, 1}, x] - 
        360*HPL[{2, -2, 1}, x] - 360*HPL[{2, -1, 2}, x] + 
        264*HPL[{2, 1, 2}, x] - 720*HPL[{2, 2, -1}, x] + 
        792*HPL[{2, 2, 1}, x] - 288*HPL[{3, -1, -1}, x] - 
        720*HPL[{3, 1, -1}, x] + 96*HPL[{-2, -1, -1, -1}, x] - 
        96*HPL[{-2, -1, -1, 1}, x] - 96*HPL[{-2, -1, 1, -1}, x] + 
        480*HPL[{-2, -1, 1, 1}, x] - 96*HPL[{-2, 1, -1, -1}, x] + 
        480*HPL[{-2, 1, -1, 1}, x] + 480*HPL[{-2, 1, 1, -1}, x] - 
        960*HPL[{-2, 1, 1, 1}, x] - 96*HPL[{2, -1, -1, -1}, x] + 
        480*HPL[{2, -1, -1, 1}, x] + 480*HPL[{2, -1, 1, -1}, x] - 
        960*HPL[{2, -1, 1, 1}, x] + 480*HPL[{2, 1, -1, -1}, x] - 
        960*HPL[{2, 1, -1, 1}, x] - 960*HPL[{2, 1, 1, -1}, x] + 
        2208*HPL[{2, 1, 1, 1}, x] - 17*Pi^2*Zeta[3] + 248*HPL[{-2}, x]*
         Zeta[3] - 356*HPL[{2}, x]*Zeta[3] - 378*Zeta[5]))/6) + 
   (Log[x]^2*(1305*HPL[{-5}, x] + 30*Pi^2*HPL[{-3}, x] - 
      30*HPL[{-3}, x]*HPL[{-2}, x] - 300*HPL[{-3}, x]*HPL[{2}, x] - 
      60*Pi^2*HPL[{3}, x] + 240*HPL[{-2}, x]*HPL[{3}, x] + 
      430*HPL[{2}, x]*HPL[{3}, x] - 2010*HPL[{5}, x] + 
      1050*HPL[{-4, -1}, x] - 1740*HPL[{-4, 1}, x] + 150*HPL[{-3, -2}, x] + 
      15*Pi^2*HPL[{-2, -1}, x] + 60*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
      45*Pi^2*HPL[{-2, 1}, x] - 90*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
      390*HPL[{2, -3}, x] - 45*Pi^2*HPL[{2, -1}, x] - 
      90*HPL[{-2}, x]*HPL[{2, -1}, x] + 1350*HPL[{2}, x]*HPL[{2, -1}, x] + 
      90*Pi^2*HPL[{2, 1}, x] - 810*HPL[{2}, x]*HPL[{2, 1}, x] - 
      1150*HPL[{2, 3}, x] + 180*HPL[{3, -2}, x] - 2010*HPL[{3, 2}, x] - 
      1740*HPL[{4, -1}, x] + 60*HPL[{-3, -1, -1}, x] - 
      900*HPL[{-3, -1, 1}, x] - 900*HPL[{-3, 1, -1}, x] + 
      2700*HPL[{-3, 1, 1}, x] - 120*HPL[{-2, -2, -1}, x] - 
      90*HPL[{-2, 1, -2}, x] - 990*HPL[{2, -2, 1}, x] - 
      90*HPL[{2, -1, -2}, x] - 1350*HPL[{2, -1, 2}, x] + 
      360*HPL[{2, 1, -2}, x] + 810*HPL[{2, 1, 2}, x] - 
      2340*HPL[{2, 2, -1}, x] + 2430*HPL[{2, 2, 1}, x] - 
      900*HPL[{3, -1, -1}, x] - 2700*HPL[{3, 1, -1}, x] - 
      600*HPL[{-2, -1, -1, 1}, x] - 600*HPL[{-2, -1, 1, -1}, x] + 
      1200*HPL[{-2, -1, 1, 1}, x] - 600*HPL[{-2, 1, -1, -1}, x] + 
      1200*HPL[{-2, 1, -1, 1}, x] + 1200*HPL[{-2, 1, 1, -1}, x] - 
      2760*HPL[{-2, 1, 1, 1}, x] - 600*HPL[{2, -1, -1, -1}, x] + 
      1200*HPL[{2, -1, -1, 1}, x] + 1200*HPL[{2, -1, 1, -1}, x] - 
      2760*HPL[{2, -1, 1, 1}, x] + 1200*HPL[{2, 1, -1, -1}, x] - 
      2760*HPL[{2, 1, -1, 1}, x] - 2760*HPL[{2, 1, 1, -1}, x] + 
      5520*HPL[{2, 1, 1, 1}, x] + 270*HPL[{-2}, x]*Zeta[3] - 
      1010*HPL[{2}, x]*Zeta[3] + 48*Zeta[5]))/30 + 
   Log[1 - x]^2*(((5*Pi^4 - 528*HPL[{-4}, x] - 24*Pi^2*HPL[{-2}, x] + 
        72*Pi^2*HPL[{2}, x] - 360*HPL[{2}, x]^2 + 1056*HPL[{4}, x] - 
        96*HPL[{-3, -1}, x] + 576*HPL[{-3, 1}, x] + 720*HPL[{2, 2}, x] + 
        576*HPL[{3, -1}, x] + 192*HPL[{-2, -1, -1}, x] + 
        384*HPL[{-2, -1, 1}, x] + 384*HPL[{-2, 1, -1}, x] - 
        768*HPL[{-2, 1, 1}, x] + 384*HPL[{2, -1, -1}, x] - 
        768*HPL[{2, -1, 1}, x] - 768*HPL[{2, 1, -1}, x] + 
        2112*HPL[{2, 1, 1}, x])*Log[x])/24 + 
     ((-3*HPL[{-2}, x] + 14*HPL[{2}, x])*Log[x]^3)/3 - Log[x]^5/120 + 
     (Log[x]^2*(21*HPL[{-3}, x] - 54*HPL[{3}, x] - 30*HPL[{-2, 1}, x] - 
        30*HPL[{2, -1}, x] + 60*HPL[{2, 1}, x] + 4*Zeta[3]))/3 + 
     (10*Pi^2*HPL[{-3}, x] - 30*Pi^2*HPL[{3}, x] + 12*Pi^2*HPL[{-2, -1}, x] - 
       16*Pi^2*HPL[{-2, 1}, x] - 16*Pi^2*HPL[{2, -1}, x] + 
       32*Pi^2*HPL[{2, 1}, x] - Pi^2*Zeta[3] - 36*HPL[{-2}, x]*Zeta[3] - 
       12*HPL[{2}, x]*Zeta[3] + 414*Zeta[5])/6) + 
   (280800*HPL[{-7}, x] + 8280*Pi^2*HPL[{-5}, x] - 42*Pi^4*HPL[{-3}, x] - 
     4320*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] - 8640*Pi^2*HPL[{-3}, x]*
      HPL[{2}, x] - 90*Pi^4*HPL[{3}, x] + 8640*Pi^2*HPL[{-2}, x]*
      HPL[{3}, x] - 720*Pi^2*HPL[{2}, x]*HPL[{3}, x] - 
     12960*Pi^2*HPL[{5}, x] - 384480*HPL[{7}, x] + 216000*HPL[{-6, -1}, x] - 
     237600*HPL[{-6, 1}, x] + 21600*HPL[{-5, -2}, x] + 
     51840*HPL[{-5, 2}, x] - 8640*HPL[{-4, -3}, x] + 
     33120*Pi^2*HPL[{-4, -1}, x] - 1440*Pi^2*HPL[{-4, 1}, x] + 
     103680*HPL[{-4, 3}, x] - 47520*HPL[{-3, -4}, x] + 
     9360*Pi^2*HPL[{-3, -2}, x] + 86400*HPL[{-3, 4}, x] - 
     99360*HPL[{-2, -5}, x] - 24*Pi^4*HPL[{-2, -1}, x] - 
     1440*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] - 1440*Pi^2*HPL[{2}, x]*
      HPL[{-2, -1}, x] + 1212*Pi^4*HPL[{-2, 1}, x] - 
     720*Pi^2*HPL[{-2}, x]*HPL[{-2, 1}, x] + 4320*Pi^2*HPL[{2}, x]*
      HPL[{-2, 1}, x] + 64800*HPL[{-2, 5}, x] - 21600*HPL[{1, -6}, x] - 
     168480*HPL[{1, 6}, x] + 298080*HPL[{2, -5}, x] + 
     25200*Pi^2*HPL[{2, -3}, x] + 1212*Pi^4*HPL[{2, -1}, x] - 
     720*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] + 18000*Pi^2*HPL[{2}, x]*
      HPL[{2, -1}, x] - 2424*Pi^4*HPL[{2, 1}, x] - 1440*Pi^2*HPL[{-2}, x]*
      HPL[{2, 1}, x] - 14400*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] - 
     25200*Pi^2*HPL[{2, 3}, x] - 362880*HPL[{2, 5}, x] + 
     280800*HPL[{3, -4}, x] + 26640*Pi^2*HPL[{3, -2}, x] - 
     28080*Pi^2*HPL[{3, 2}, x] - 453600*HPL[{3, 4}, x] + 
     216000*HPL[{4, -3}, x] - 1440*Pi^2*HPL[{4, -1}, x] - 
     505440*HPL[{4, 3}, x] + 125280*HPL[{5, -2}, x] - 427680*HPL[{5, 2}, x] - 
     237600*HPL[{6, -1}, x] + 25920*HPL[{6, 1}, x] + 
     120960*HPL[{-5, -1, -1}, x] - 172800*HPL[{-5, -1, 1}, x] - 
     172800*HPL[{-5, 1, -1}, x] + 172800*HPL[{-5, 1, 1}, x] + 
     17280*HPL[{-4, -2, -1}, x] - 25920*HPL[{-4, -2, 1}, x] + 
     17280*HPL[{-4, -1, -2}, x] - 25920*HPL[{-4, 1, -2}, x] - 
     25920*HPL[{-4, 2, -1}, x] + 25920*HPL[{-3, -3, -1}, x] + 
     8640*HPL[{-3, -2, -2}, x] + 25920*HPL[{-3, -1, -3}, x] + 
     15840*Pi^2*HPL[{-3, -1, -1}, x] - 17280*Pi^2*HPL[{-3, -1, 1}, x] + 
     34560*HPL[{-3, -1, 3}, x] - 34560*HPL[{-3, 1, -3}, x] - 
     17280*Pi^2*HPL[{-3, 1, -1}, x] + 27360*Pi^2*HPL[{-3, 1, 1}, x] - 
     34560*HPL[{-3, 1, 3}, x] - 34560*HPL[{-3, 2, -2}, x] + 
     17280*HPL[{-3, 2, 2}, x] - 34560*HPL[{-3, 3, 1}, x] + 
     51840*HPL[{-2, -4, -1}, x] - 17280*HPL[{-2, -4, 1}, x] + 
     34560*HPL[{-2, -3, -2}, x] - 25920*HPL[{-2, -3, 2}, x] + 
     34560*HPL[{-2, -2, -3}, x] + 2880*Pi^2*HPL[{-2, -2, -1}, x] - 
     17280*HPL[{-2, -2, 3}, x] + 51840*HPL[{-2, -1, -4}, x] + 
     8640*HPL[{-2, -1, 4}, x] - 69120*HPL[{-2, 1, -4}, x] - 
     2160*Pi^2*HPL[{-2, 1, -2}, x] - 8640*HPL[{-2, 1, 4}, x] - 
     69120*HPL[{-2, 2, -3}, x] + 43200*HPL[{-2, 2, 3}, x] - 
     51840*HPL[{-2, 3, -2}, x] + 43200*HPL[{-2, 3, 2}, x] - 
     17280*HPL[{-2, 4, -1}, x] - 8640*HPL[{-2, 4, 1}, x] + 
     293760*HPL[{1, -5, -1}, x] - 241920*HPL[{1, -5, 1}, x] + 
     138240*HPL[{1, -4, -2}, x] - 51840*HPL[{1, -4, 2}, x] + 
     129600*HPL[{1, -3, -3}, x] + 17280*HPL[{1, -3, 3}, x] + 
     129600*HPL[{1, -2, -4}, x] + 17280*HPL[{1, -2, 4}, x] + 
     120960*HPL[{1, 1, -5}, x] - 224640*HPL[{1, 1, 5}, x] - 
     69120*HPL[{1, 2, -4}, x] - 250560*HPL[{1, 2, 4}, x] - 
     77760*HPL[{1, 3, -3}, x] - 250560*HPL[{1, 3, 3}, x] - 
     77760*HPL[{1, 4, -2}, x] - 172800*HPL[{1, 4, 2}, x] - 
     241920*HPL[{1, 5, -1}, x] + 34560*HPL[{1, 5, 1}, x] + 
     95040*HPL[{2, -4, -1}, x] - 190080*HPL[{2, -4, 1}, x] - 
     8640*HPL[{2, -3, -2}, x] + 25920*HPL[{2, -3, 2}, x] - 
     17280*HPL[{2, -2, -3}, x] - 15120*Pi^2*HPL[{2, -2, 1}, x] + 
     69120*HPL[{2, -2, 3}, x] - 69120*HPL[{2, -1, -4}, x] - 
     2160*Pi^2*HPL[{2, -1, -2}, x] - 13680*Pi^2*HPL[{2, -1, 2}, x] - 
     8640*HPL[{2, -1, 4}, x] + 138240*HPL[{2, 1, -4}, x] + 
     7200*Pi^2*HPL[{2, 1, -2}, x] + 5760*Pi^2*HPL[{2, 1, 2}, x] - 
     224640*HPL[{2, 1, 4}, x] + 129600*HPL[{2, 2, -3}, x] - 
     28800*Pi^2*HPL[{2, 2, -1}, x] + 30240*Pi^2*HPL[{2, 2, 1}, x] - 
     380160*HPL[{2, 2, 3}, x] + 77760*HPL[{2, 3, -2}, x] - 
     302400*HPL[{2, 3, 2}, x] - 190080*HPL[{2, 4, -1}, x] + 
     60480*HPL[{2, 4, 1}, x] + 77760*HPL[{3, -3, -1}, x] - 
     190080*HPL[{3, -3, 1}, x] - 34560*HPL[{3, -1, -3}, x] - 
     17280*Pi^2*HPL[{3, -1, -1}, x] - 34560*HPL[{3, -1, 3}, x] + 
     129600*HPL[{3, 1, -3}, x] - 27360*Pi^2*HPL[{3, 1, -1}, x] - 
     224640*HPL[{3, 1, 3}, x] + 103680*HPL[{3, 2, -2}, x] - 
     276480*HPL[{3, 2, 2}, x] - 190080*HPL[{3, 3, -1}, x] + 
     112320*HPL[{3, 3, 1}, x] + 51840*HPL[{4, -2, -1}, x] - 
     112320*HPL[{4, -2, 1}, x] - 25920*HPL[{4, -1, -2}, x] + 
     129600*HPL[{4, 1, -2}, x] - 224640*HPL[{4, 1, 2}, x] - 
     112320*HPL[{4, 2, -1}, x] + 60480*HPL[{4, 2, 1}, x] - 
     172800*HPL[{5, -1, -1}, x] + 172800*HPL[{5, -1, 1}, x] + 
     172800*HPL[{5, 1, -1}, x] - 224640*HPL[{5, 1, 1}, x] + 
     51840*HPL[{-4, -1, -1, -1}, x] - 103680*HPL[{-4, -1, -1, 1}, x] - 
     103680*HPL[{-4, -1, 1, -1}, x] + 103680*HPL[{-4, -1, 1, 1}, x] - 
     103680*HPL[{-4, 1, -1, -1}, x] + 103680*HPL[{-4, 1, -1, 1}, x] + 
     103680*HPL[{-4, 1, 1, -1}, x] - 103680*HPL[{-4, 1, 1, 1}, x] + 
     17280*HPL[{-3, -2, -1, -1}, x] + 17280*HPL[{-3, -1, -2, -1}, x] + 
     17280*HPL[{-3, -1, -1, -2}, x] + 34560*HPL[{-2, -3, -1, 1}, x] + 
     34560*HPL[{-2, -3, 1, -1}, x] - 34560*HPL[{-2, -3, 1, 1}, x] + 
     34560*HPL[{-2, -2, -2, 1}, x] + 34560*HPL[{-2, -2, -1, 2}, x] + 
     34560*HPL[{-2, -2, 1, -2}, x] - 34560*HPL[{-2, -2, 1, 2}, x] + 
     34560*HPL[{-2, -2, 2, -1}, x] - 34560*HPL[{-2, -2, 2, 1}, x] + 
     34560*HPL[{-2, -1, -3, 1}, x] + 34560*HPL[{-2, -1, -2, 2}, x] + 
     8640*Pi^2*HPL[{-2, -1, -1, -1}, x] - 
     11520*Pi^2*HPL[{-2, -1, -1, 1}, x] + 34560*HPL[{-2, -1, -1, 3}, x] + 
     34560*HPL[{-2, -1, 1, -3}, x] - 11520*Pi^2*HPL[{-2, -1, 1, -1}, x] + 
     23040*Pi^2*HPL[{-2, -1, 1, 1}, x] - 34560*HPL[{-2, -1, 1, 3}, x] + 
     34560*HPL[{-2, -1, 2, -2}, x] - 34560*HPL[{-2, -1, 2, 2}, x] + 
     34560*HPL[{-2, -1, 3, -1}, x] - 34560*HPL[{-2, -1, 3, 1}, x] + 
     34560*HPL[{-2, 1, -3, -1}, x] - 34560*HPL[{-2, 1, -3, 1}, x] + 
     34560*HPL[{-2, 1, -2, -2}, x] - 34560*HPL[{-2, 1, -2, 2}, x] + 
     34560*HPL[{-2, 1, -1, -3}, x] - 11520*Pi^2*HPL[{-2, 1, -1, -1}, x] + 
     23040*Pi^2*HPL[{-2, 1, -1, 1}, x] - 34560*HPL[{-2, 1, -1, 3}, x] - 
     34560*HPL[{-2, 1, 1, -3}, x] + 23040*Pi^2*HPL[{-2, 1, 1, -1}, x] - 
     37440*Pi^2*HPL[{-2, 1, 1, 1}, x] + 34560*HPL[{-2, 1, 1, 3}, x] - 
     34560*HPL[{-2, 1, 2, -2}, x] + 34560*HPL[{-2, 1, 2, 2}, x] - 
     34560*HPL[{-2, 1, 3, -1}, x] + 34560*HPL[{-2, 1, 3, 1}, x] + 
     34560*HPL[{-2, 2, -2, -1}, x] - 34560*HPL[{-2, 2, -2, 1}, x] + 
     34560*HPL[{-2, 2, -1, -2}, x] - 34560*HPL[{-2, 2, -1, 2}, x] - 
     34560*HPL[{-2, 2, 1, -2}, x] + 34560*HPL[{-2, 2, 1, 2}, x] - 
     34560*HPL[{-2, 2, 2, -1}, x] + 34560*HPL[{-2, 2, 2, 1}, x] + 
     34560*HPL[{-2, 3, -1, -1}, x] - 34560*HPL[{-2, 3, -1, 1}, x] - 
     34560*HPL[{-2, 3, 1, -1}, x] + 34560*HPL[{-2, 3, 1, 1}, x] - 
     51840*HPL[{1, -4, -1, -1}, x] - 51840*HPL[{1, -4, -1, 1}, x] - 
     51840*HPL[{1, -4, 1, -1}, x] + 51840*HPL[{1, -4, 1, 1}, x] - 
     69120*HPL[{1, -3, -2, -1}, x] + 51840*HPL[{1, -3, -2, 1}, x] - 
     69120*HPL[{1, -3, -1, -2}, x] + 51840*HPL[{1, -3, -1, 2}, x] + 
     51840*HPL[{1, -3, 1, -2}, x] - 51840*HPL[{1, -3, 1, 2}, x] + 
     51840*HPL[{1, -3, 2, -1}, x] - 51840*HPL[{1, -3, 2, 1}, x] - 
     51840*HPL[{1, -2, -3, -1}, x] + 69120*HPL[{1, -2, -3, 1}, x] - 
     51840*HPL[{1, -2, -2, -2}, x] + 69120*HPL[{1, -2, -2, 2}, x] - 
     51840*HPL[{1, -2, -1, -3}, x] + 69120*HPL[{1, -2, -1, 3}, x] + 
     69120*HPL[{1, -2, 1, -3}, x] - 69120*HPL[{1, -2, 1, 3}, x] + 
     69120*HPL[{1, -2, 2, -2}, x] - 69120*HPL[{1, -2, 2, 2}, x] + 
     69120*HPL[{1, -2, 3, -1}, x] - 69120*HPL[{1, -2, 3, 1}, x] + 
     51840*HPL[{1, 1, -4, -1}, x] - 103680*HPL[{1, 1, -4, 1}, x] + 
     17280*HPL[{1, 1, -3, -2}, x] + 34560*HPL[{1, 1, -2, 3}, x] - 
     51840*HPL[{1, 1, 1, -4}, x] - 86400*HPL[{1, 1, 1, 4}, x] + 
     34560*HPL[{1, 1, 2, -3}, x] - 190080*HPL[{1, 1, 2, 3}, x] + 
     17280*HPL[{1, 1, 3, -2}, x] - 138240*HPL[{1, 1, 3, 2}, x] - 
     103680*HPL[{1, 1, 4, -1}, x] + 69120*HPL[{1, 1, 4, 1}, x] + 
     120960*HPL[{1, 2, -3, -1}, x] - 207360*HPL[{1, 2, -3, 1}, x] + 
     86400*HPL[{1, 2, -2, -2}, x] - 103680*HPL[{1, 2, -2, 2}, x] + 
     69120*HPL[{1, 2, -1, -3}, x] - 69120*HPL[{1, 2, -1, 3}, x] - 
     69120*HPL[{1, 2, 1, -3}, x] - 86400*HPL[{1, 2, 1, 3}, x] - 
     86400*HPL[{1, 2, 2, -2}, x] - 34560*HPL[{1, 2, 2, 2}, x] - 
     207360*HPL[{1, 2, 3, -1}, x] + 172800*HPL[{1, 2, 3, 1}, x] + 
     86400*HPL[{1, 3, -2, -1}, x] - 155520*HPL[{1, 3, -2, 1}, x] + 
     51840*HPL[{1, 3, -1, -2}, x] - 51840*HPL[{1, 3, -1, 2}, x] - 
     34560*HPL[{1, 3, 1, -2}, x] - 86400*HPL[{1, 3, 1, 2}, x] - 
     155520*HPL[{1, 3, 2, -1}, x] + 120960*HPL[{1, 3, 2, 1}, x] - 
     51840*HPL[{1, 4, -1, -1}, x] + 51840*HPL[{1, 4, -1, 1}, x] + 
     51840*HPL[{1, 4, 1, -1}, x] - 86400*HPL[{1, 4, 1, 1}, x] + 
     34560*HPL[{2, -3, -1, -1}, x] - 155520*HPL[{2, -3, -1, 1}, x] - 
     155520*HPL[{2, -3, 1, -1}, x] + 155520*HPL[{2, -3, 1, 1}, x] + 
     17280*HPL[{2, -2, -2, -1}, x] - 51840*HPL[{2, -2, -2, 1}, x] + 
     17280*HPL[{2, -2, -1, -2}, x] - 51840*HPL[{2, -2, -1, 2}, x] - 
     51840*HPL[{2, -2, 1, -2}, x] + 51840*HPL[{2, -2, 1, 2}, x] - 
     51840*HPL[{2, -2, 2, -1}, x] + 51840*HPL[{2, -2, 2, 1}, x] + 
     34560*HPL[{2, -1, -3, -1}, x] - 34560*HPL[{2, -1, -3, 1}, x] + 
     34560*HPL[{2, -1, -2, -2}, x] - 34560*HPL[{2, -1, -2, 2}, x] + 
     34560*HPL[{2, -1, -1, -3}, x] - 11520*Pi^2*HPL[{2, -1, -1, -1}, x] + 
     23040*Pi^2*HPL[{2, -1, -1, 1}, x] - 34560*HPL[{2, -1, -1, 3}, x] - 
     34560*HPL[{2, -1, 1, -3}, x] + 23040*Pi^2*HPL[{2, -1, 1, -1}, x] - 
     37440*Pi^2*HPL[{2, -1, 1, 1}, x] + 34560*HPL[{2, -1, 1, 3}, x] - 
     34560*HPL[{2, -1, 2, -2}, x] + 34560*HPL[{2, -1, 2, 2}, x] - 
     34560*HPL[{2, -1, 3, -1}, x] + 34560*HPL[{2, -1, 3, 1}, x] + 
     17280*HPL[{2, 1, -3, -1}, x] - 103680*HPL[{2, 1, -3, 1}, x] - 
     17280*HPL[{2, 1, -2, -2}, x] - 34560*HPL[{2, 1, -1, -3}, x] + 
     23040*Pi^2*HPL[{2, 1, -1, -1}, x] - 37440*Pi^2*HPL[{2, 1, -1, 1}, x] + 
     34560*HPL[{2, 1, -1, 3}, x] + 34560*HPL[{2, 1, 1, -3}, x] - 
     37440*Pi^2*HPL[{2, 1, 1, -1}, x] + 74880*Pi^2*HPL[{2, 1, 1, 1}, x] - 
     190080*HPL[{2, 1, 1, 3}, x] + 17280*HPL[{2, 1, 2, -2}, x] - 
     138240*HPL[{2, 1, 2, 2}, x] - 103680*HPL[{2, 1, 3, -1}, x] + 
     69120*HPL[{2, 1, 3, 1}, x] - 17280*HPL[{2, 2, -2, -1}, x] - 
     51840*HPL[{2, 2, -2, 1}, x] - 51840*HPL[{2, 2, -1, -2}, x] + 
     51840*HPL[{2, 2, -1, 2}, x] + 69120*HPL[{2, 2, 1, -2}, x] - 
     190080*HPL[{2, 2, 1, 2}, x] - 51840*HPL[{2, 2, 2, -1}, x] + 
     17280*HPL[{2, 2, 2, 1}, x] - 155520*HPL[{2, 3, -1, -1}, x] + 
     155520*HPL[{2, 3, -1, 1}, x] + 155520*HPL[{2, 3, 1, -1}, x] - 
     190080*HPL[{2, 3, 1, 1}, x] + 17280*HPL[{3, -2, -1, -1}, x] - 
     103680*HPL[{3, -2, -1, 1}, x] - 103680*HPL[{3, -2, 1, -1}, x] + 
     103680*HPL[{3, -2, 1, 1}, x] + 34560*HPL[{3, 1, -2, -1}, x] - 
     103680*HPL[{3, 1, -2, 1}, x] + 17280*HPL[{3, 1, 1, -2}, x] - 
     138240*HPL[{3, 1, 1, 2}, x] - 103680*HPL[{3, 1, 2, -1}, x] + 
     69120*HPL[{3, 1, 2, 1}, x] - 103680*HPL[{3, 2, -1, -1}, x] + 
     103680*HPL[{3, 2, -1, 1}, x] + 103680*HPL[{3, 2, 1, -1}, x] - 
     138240*HPL[{3, 2, 1, 1}, x] - 103680*HPL[{4, -1, -1, -1}, x] + 
     103680*HPL[{4, -1, -1, 1}, x] + 103680*HPL[{4, -1, 1, -1}, x] - 
     103680*HPL[{4, -1, 1, 1}, x] + 103680*HPL[{4, 1, -1, -1}, x] - 
     103680*HPL[{4, 1, -1, 1}, x] - 103680*HPL[{4, 1, 1, -1}, x] + 
     69120*HPL[{4, 1, 1, 1}, x] - 69120*HPL[{-3, -1, -1, -1, -1}, x] - 
     69120*HPL[{-3, -1, -1, -1, 1}, x] - 69120*HPL[{-3, -1, -1, 1, -1}, x] + 
     69120*HPL[{-3, -1, -1, 1, 1}, x] - 69120*HPL[{-3, -1, 1, -1, -1}, x] + 
     69120*HPL[{-3, -1, 1, -1, 1}, x] + 69120*HPL[{-3, -1, 1, 1, -1}, x] - 
     69120*HPL[{-3, -1, 1, 1, 1}, x] - 69120*HPL[{-3, 1, -1, -1, -1}, x] + 
     69120*HPL[{-3, 1, -1, -1, 1}, x] + 69120*HPL[{-3, 1, -1, 1, -1}, x] - 
     69120*HPL[{-3, 1, -1, 1, 1}, x] + 69120*HPL[{-3, 1, 1, -1, -1}, x] - 
     69120*HPL[{-3, 1, 1, -1, 1}, x] - 69120*HPL[{-3, 1, 1, 1, -1}, x] + 
     69120*HPL[{-3, 1, 1, 1, 1}, x] - 34560*HPL[{-2, -2, -1, -1, -1}, x] - 
     34560*HPL[{-2, -2, -1, -1, 1}, x] - 34560*HPL[{-2, -2, -1, 1, -1}, x] + 
     34560*HPL[{-2, -2, -1, 1, 1}, x] - 34560*HPL[{-2, -2, 1, -1, -1}, x] + 
     34560*HPL[{-2, -2, 1, -1, 1}, x] + 34560*HPL[{-2, -2, 1, 1, -1}, x] - 
     34560*HPL[{-2, -2, 1, 1, 1}, x] - 34560*HPL[{-2, -1, -2, -1, -1}, x] - 
     34560*HPL[{-2, -1, -2, -1, 1}, x] - 34560*HPL[{-2, -1, -2, 1, -1}, x] + 
     34560*HPL[{-2, -1, -2, 1, 1}, x] - 34560*HPL[{-2, -1, -1, -2, -1}, x] - 
     34560*HPL[{-2, -1, -1, -2, 1}, x] - 34560*HPL[{-2, -1, -1, -1, -2}, x] - 
     34560*HPL[{-2, -1, -1, -1, 2}, x] - 34560*HPL[{-2, -1, -1, 1, -2}, x] + 
     34560*HPL[{-2, -1, -1, 1, 2}, x] - 34560*HPL[{-2, -1, -1, 2, -1}, x] + 
     34560*HPL[{-2, -1, -1, 2, 1}, x] - 34560*HPL[{-2, -1, 1, -2, -1}, x] + 
     34560*HPL[{-2, -1, 1, -2, 1}, x] - 34560*HPL[{-2, -1, 1, -1, -2}, x] + 
     34560*HPL[{-2, -1, 1, -1, 2}, x] + 34560*HPL[{-2, -1, 1, 1, -2}, x] - 
     34560*HPL[{-2, -1, 1, 1, 2}, x] + 34560*HPL[{-2, -1, 1, 2, -1}, x] - 
     34560*HPL[{-2, -1, 1, 2, 1}, x] - 34560*HPL[{-2, -1, 2, -1, -1}, x] + 
     34560*HPL[{-2, -1, 2, -1, 1}, x] + 34560*HPL[{-2, -1, 2, 1, -1}, x] - 
     34560*HPL[{-2, -1, 2, 1, 1}, x] - 34560*HPL[{-2, 1, -2, -1, -1}, x] + 
     34560*HPL[{-2, 1, -2, -1, 1}, x] + 34560*HPL[{-2, 1, -2, 1, -1}, x] - 
     34560*HPL[{-2, 1, -2, 1, 1}, x] - 34560*HPL[{-2, 1, -1, -2, -1}, x] + 
     34560*HPL[{-2, 1, -1, -2, 1}, x] - 34560*HPL[{-2, 1, -1, -1, -2}, x] + 
     34560*HPL[{-2, 1, -1, -1, 2}, x] + 34560*HPL[{-2, 1, -1, 1, -2}, x] - 
     34560*HPL[{-2, 1, -1, 1, 2}, x] + 34560*HPL[{-2, 1, -1, 2, -1}, x] - 
     34560*HPL[{-2, 1, -1, 2, 1}, x] + 34560*HPL[{-2, 1, 1, -2, -1}, x] - 
     34560*HPL[{-2, 1, 1, -2, 1}, x] + 34560*HPL[{-2, 1, 1, -1, -2}, x] - 
     34560*HPL[{-2, 1, 1, -1, 2}, x] - 34560*HPL[{-2, 1, 1, 1, -2}, x] + 
     34560*HPL[{-2, 1, 1, 1, 2}, x] - 34560*HPL[{-2, 1, 1, 2, -1}, x] + 
     34560*HPL[{-2, 1, 1, 2, 1}, x] + 34560*HPL[{-2, 1, 2, -1, -1}, x] - 
     34560*HPL[{-2, 1, 2, -1, 1}, x] - 34560*HPL[{-2, 1, 2, 1, -1}, x] + 
     34560*HPL[{-2, 1, 2, 1, 1}, x] - 34560*HPL[{-2, 2, -1, -1, -1}, x] + 
     34560*HPL[{-2, 2, -1, -1, 1}, x] + 34560*HPL[{-2, 2, -1, 1, -1}, x] - 
     34560*HPL[{-2, 2, -1, 1, 1}, x] + 34560*HPL[{-2, 2, 1, -1, -1}, x] - 
     34560*HPL[{-2, 2, 1, -1, 1}, x] - 34560*HPL[{-2, 2, 1, 1, -1}, x] + 
     34560*HPL[{-2, 2, 1, 1, 1}, x] + 69120*HPL[{1, -3, -1, -1, -1}, x] - 
     138240*HPL[{1, -3, -1, -1, 1}, x] - 138240*HPL[{1, -3, -1, 1, -1}, x] + 
     138240*HPL[{1, -3, -1, 1, 1}, x] - 138240*HPL[{1, -3, 1, -1, -1}, x] + 
     138240*HPL[{1, -3, 1, -1, 1}, x] + 138240*HPL[{1, -3, 1, 1, -1}, x] - 
     138240*HPL[{1, -3, 1, 1, 1}, x] + 34560*HPL[{1, -2, -2, -1, -1}, x] - 
     69120*HPL[{1, -2, -2, -1, 1}, x] - 69120*HPL[{1, -2, -2, 1, -1}, x] + 
     69120*HPL[{1, -2, -2, 1, 1}, x] + 34560*HPL[{1, -2, -1, -2, -1}, x] - 
     69120*HPL[{1, -2, -1, -2, 1}, x] + 34560*HPL[{1, -2, -1, -1, -2}, x] - 
     69120*HPL[{1, -2, -1, -1, 2}, x] - 69120*HPL[{1, -2, -1, 1, -2}, x] + 
     69120*HPL[{1, -2, -1, 1, 2}, x] - 69120*HPL[{1, -2, -1, 2, -1}, x] + 
     69120*HPL[{1, -2, -1, 2, 1}, x] - 69120*HPL[{1, -2, 1, -2, -1}, x] + 
     69120*HPL[{1, -2, 1, -2, 1}, x] - 69120*HPL[{1, -2, 1, -1, -2}, x] + 
     69120*HPL[{1, -2, 1, -1, 2}, x] + 69120*HPL[{1, -2, 1, 1, -2}, x] - 
     69120*HPL[{1, -2, 1, 1, 2}, x] + 69120*HPL[{1, -2, 1, 2, -1}, x] - 
     69120*HPL[{1, -2, 1, 2, 1}, x] - 69120*HPL[{1, -2, 2, -1, -1}, x] + 
     69120*HPL[{1, -2, 2, -1, 1}, x] + 69120*HPL[{1, -2, 2, 1, -1}, x] - 
     69120*HPL[{1, -2, 2, 1, 1}, x] - 69120*HPL[{1, 1, -3, -1, -1}, x] - 
     69120*HPL[{1, 1, -3, -1, 1}, x] - 69120*HPL[{1, 1, -3, 1, -1}, x] + 
     69120*HPL[{1, 1, -3, 1, 1}, x] - 34560*HPL[{1, 1, -2, -2, -1}, x] - 
     34560*HPL[{1, 1, -2, -2, 1}, x] - 34560*HPL[{1, 1, -2, -1, -2}, x] - 
     34560*HPL[{1, 1, -2, -1, 2}, x] - 34560*HPL[{1, 1, -2, 1, -2}, x] + 
     34560*HPL[{1, 1, -2, 1, 2}, x] - 34560*HPL[{1, 1, -2, 2, -1}, x] + 
     34560*HPL[{1, 1, -2, 2, 1}, x] + 69120*HPL[{1, 1, 1, -3, -1}, x] - 
     138240*HPL[{1, 1, 1, -3, 1}, x] + 34560*HPL[{1, 1, 1, -2, -2}, x] - 
     69120*HPL[{1, 1, 1, -2, 2}, x] - 69120*HPL[{1, 1, 1, 1, -3}, x] - 
     103680*HPL[{1, 1, 1, 1, 3}, x] - 103680*HPL[{1, 1, 1, 2, -2}, x] - 
     138240*HPL[{1, 1, 1, 3, -1}, x] + 103680*HPL[{1, 1, 1, 3, 1}, x] - 
     34560*HPL[{1, 1, 2, -2, 1}, x] - 34560*HPL[{1, 1, 2, -1, -2}, x] + 
     34560*HPL[{1, 1, 2, -1, 2}, x] - 103680*HPL[{1, 1, 2, 1, 2}, x] - 
     34560*HPL[{1, 1, 2, 2, -1}, x] - 69120*HPL[{1, 1, 3, -1, -1}, x] + 
     69120*HPL[{1, 1, 3, -1, 1}, x] + 69120*HPL[{1, 1, 3, 1, -1}, x] - 
     103680*HPL[{1, 1, 3, 1, 1}, x] - 103680*HPL[{1, 2, -2, -1, -1}, x] + 
     34560*HPL[{1, 2, -2, -1, 1}, x] + 34560*HPL[{1, 2, -2, 1, -1}, x] - 
     34560*HPL[{1, 2, -2, 1, 1}, x] - 69120*HPL[{1, 2, -1, -2, -1}, x] + 
     69120*HPL[{1, 2, -1, -2, 1}, x] - 69120*HPL[{1, 2, -1, -1, -2}, x] + 
     69120*HPL[{1, 2, -1, -1, 2}, x] + 69120*HPL[{1, 2, -1, 1, -2}, x] - 
     69120*HPL[{1, 2, -1, 1, 2}, x] + 69120*HPL[{1, 2, -1, 2, -1}, x] - 
     69120*HPL[{1, 2, -1, 2, 1}, x] + 103680*HPL[{1, 2, 1, -2, -1}, x] - 
     138240*HPL[{1, 2, 1, -2, 1}, x] + 69120*HPL[{1, 2, 1, -1, -2}, x] - 
     69120*HPL[{1, 2, 1, -1, 2}, x] - 103680*HPL[{1, 2, 1, 1, -2}, x] - 
     138240*HPL[{1, 2, 1, 2, -1}, x] + 103680*HPL[{1, 2, 1, 2, 1}, x] + 
     34560*HPL[{1, 2, 2, -1, -1}, x] - 34560*HPL[{1, 2, 2, -1, 1}, x] - 
     34560*HPL[{1, 2, 2, 1, -1}, x] - 138240*HPL[{1, 3, -1, -1, -1}, x] + 
     138240*HPL[{1, 3, -1, -1, 1}, x] + 138240*HPL[{1, 3, -1, 1, -1}, x] - 
     138240*HPL[{1, 3, -1, 1, 1}, x] + 138240*HPL[{1, 3, 1, -1, -1}, x] - 
     138240*HPL[{1, 3, 1, -1, 1}, x] - 138240*HPL[{1, 3, 1, 1, -1}, x] + 
     103680*HPL[{1, 3, 1, 1, 1}, x] - 34560*HPL[{2, -2, -1, -1, 1}, x] - 
     34560*HPL[{2, -2, -1, 1, -1}, x] + 34560*HPL[{2, -2, -1, 1, 1}, x] - 
     34560*HPL[{2, -2, 1, -1, -1}, x] + 34560*HPL[{2, -2, 1, -1, 1}, x] + 
     34560*HPL[{2, -2, 1, 1, -1}, x] - 34560*HPL[{2, -2, 1, 1, 1}, x] - 
     34560*HPL[{2, -1, -2, -1, -1}, x] + 34560*HPL[{2, -1, -2, -1, 1}, x] + 
     34560*HPL[{2, -1, -2, 1, -1}, x] - 34560*HPL[{2, -1, -2, 1, 1}, x] - 
     34560*HPL[{2, -1, -1, -2, -1}, x] + 34560*HPL[{2, -1, -1, -2, 1}, x] - 
     34560*HPL[{2, -1, -1, -1, -2}, x] + 34560*HPL[{2, -1, -1, -1, 2}, x] + 
     34560*HPL[{2, -1, -1, 1, -2}, x] - 34560*HPL[{2, -1, -1, 1, 2}, x] + 
     34560*HPL[{2, -1, -1, 2, -1}, x] - 34560*HPL[{2, -1, -1, 2, 1}, x] + 
     34560*HPL[{2, -1, 1, -2, -1}, x] - 34560*HPL[{2, -1, 1, -2, 1}, x] + 
     34560*HPL[{2, -1, 1, -1, -2}, x] - 34560*HPL[{2, -1, 1, -1, 2}, x] - 
     34560*HPL[{2, -1, 1, 1, -2}, x] + 34560*HPL[{2, -1, 1, 1, 2}, x] - 
     34560*HPL[{2, -1, 1, 2, -1}, x] + 34560*HPL[{2, -1, 1, 2, 1}, x] + 
     34560*HPL[{2, -1, 2, -1, -1}, x] - 34560*HPL[{2, -1, 2, -1, 1}, x] - 
     34560*HPL[{2, -1, 2, 1, -1}, x] + 34560*HPL[{2, -1, 2, 1, 1}, x] - 
     69120*HPL[{2, 1, -2, -1, 1}, x] - 69120*HPL[{2, 1, -2, 1, -1}, x] + 
     69120*HPL[{2, 1, -2, 1, 1}, x] + 34560*HPL[{2, 1, -1, -2, -1}, x] - 
     34560*HPL[{2, 1, -1, -2, 1}, x] + 34560*HPL[{2, 1, -1, -1, -2}, x] - 
     34560*HPL[{2, 1, -1, -1, 2}, x] - 34560*HPL[{2, 1, -1, 1, -2}, x] + 
     34560*HPL[{2, 1, -1, 1, 2}, x] - 34560*HPL[{2, 1, -1, 2, -1}, x] + 
     34560*HPL[{2, 1, -1, 2, 1}, x] - 34560*HPL[{2, 1, 1, -2, 1}, x] - 
     34560*HPL[{2, 1, 1, -1, -2}, x] + 34560*HPL[{2, 1, 1, -1, 2}, x] - 
     103680*HPL[{2, 1, 1, 1, 2}, x] - 34560*HPL[{2, 1, 1, 2, -1}, x] - 
     69120*HPL[{2, 1, 2, -1, -1}, x] + 69120*HPL[{2, 1, 2, -1, 1}, x] + 
     69120*HPL[{2, 1, 2, 1, -1}, x] - 103680*HPL[{2, 1, 2, 1, 1}, x] - 
     34560*HPL[{2, 2, -1, -1, -1}, x] + 34560*HPL[{2, 2, -1, -1, 1}, x] + 
     34560*HPL[{2, 2, -1, 1, -1}, x] - 34560*HPL[{2, 2, -1, 1, 1}, x] + 
     34560*HPL[{2, 2, 1, -1, -1}, x] - 34560*HPL[{2, 2, 1, -1, 1}, x] - 
     34560*HPL[{2, 2, 1, 1, -1}, x] - 69120*HPL[{3, -1, -1, -1, -1}, x] + 
     69120*HPL[{3, -1, -1, -1, 1}, x] + 69120*HPL[{3, -1, -1, 1, -1}, x] - 
     69120*HPL[{3, -1, -1, 1, 1}, x] + 69120*HPL[{3, -1, 1, -1, -1}, x] - 
     69120*HPL[{3, -1, 1, -1, 1}, x] - 69120*HPL[{3, -1, 1, 1, -1}, x] + 
     69120*HPL[{3, -1, 1, 1, 1}, x] + 69120*HPL[{3, 1, -1, -1, -1}, x] - 
     69120*HPL[{3, 1, -1, -1, 1}, x] - 69120*HPL[{3, 1, -1, 1, -1}, x] + 
     69120*HPL[{3, 1, -1, 1, 1}, x] - 69120*HPL[{3, 1, 1, -1, -1}, x] + 
     69120*HPL[{3, 1, 1, -1, 1}, x] + 69120*HPL[{3, 1, 1, 1, -1}, x] - 
     103680*HPL[{3, 1, 1, 1, 1}, x] - 211*Pi^4*Zeta[3] + 
     129600*HPL[{-4}, x]*Zeta[3] + 3600*Pi^2*HPL[{-2}, x]*Zeta[3] + 
     18000*HPL[{-2}, x]^2*Zeta[3] - 9600*Pi^2*HPL[{2}, x]*Zeta[3] - 
     54720*HPL[{-2}, x]*HPL[{2}, x]*Zeta[3] + 129600*HPL[{2}, x]^2*Zeta[3] - 
     234720*HPL[{4}, x]*Zeta[3] - 8640*HPL[{-3, -1}, x]*Zeta[3] - 
     148320*HPL[{-3, 1}, x]*Zeta[3] - 67680*HPL[{2, -2}, x]*Zeta[3] - 
     95040*HPL[{2, 2}, x]*Zeta[3] - 148320*HPL[{3, -1}, x]*Zeta[3] - 
     25920*HPL[{-2, -1, -1}, x]*Zeta[3] - 8640*HPL[{-2, -1, 1}, x]*Zeta[3] - 
     8640*HPL[{-2, 1, -1}, x]*Zeta[3] + 17280*HPL[{-2, 1, 1}, x]*Zeta[3] - 
     8640*HPL[{2, -1, -1}, x]*Zeta[3] + 17280*HPL[{2, -1, 1}, x]*Zeta[3] + 
     17280*HPL[{2, 1, -1}, x]*Zeta[3] - 86400*HPL[{2, 1, 1}, x]*Zeta[3] + 
     6300*Pi^2*Zeta[5] - 25920*HPL[{-2}, x]*Zeta[5] + 
     12960*HPL[{2}, x]*Zeta[5] + 365040*Zeta[7])/2160, intA[9, 0] -> 0, 
 intA[9, 1] -> 0, intA[9, 2] -> (Pi^2 - 6*HPL[{2}, x])/2 - 
   3*Log[1 - x]*Log[x] + (3*Log[x]^2)/4, 
 intA[9, 3] -> (3*Pi^2*Log[x])/4 + 3*Log[1 - x]^2*Log[x] + Log[x]^3 + 
   (-Pi^2 + 6*HPL[{2}, x])*Log[1 + x] - (3*Log[x]^2*Log[1 + x])/2 + 
   Log[1 - x]*((-Pi^2 - 12*HPL[{-2}, x] + 12*HPL[{2}, x])/2 - 3*Log[x]^2 + 
     6*Log[x]*Log[1 + x]) + (3*(2*HPL[{-3}, x] - 4*HPL[{3}, x] - 
      4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + Zeta[3]))/2, 
 intA[9, 4] -> (-7*Pi^4 + 1680*HPL[{-4}, x] - 40*Pi^2*HPL[{2}, x] + 
     240*HPL[{2}, x]^2 + 240*HPL[{4}, x] + 480*HPL[{-3, -1}, x] - 
     960*HPL[{-3, 1}, x] - 480*HPL[{2, 2}, x] - 960*HPL[{3, -1}, x] - 
     960*HPL[{-2, -1, 1}, x] - 960*HPL[{-2, 1, -1}, x] + 
     960*HPL[{-2, 1, 1}, x] - 960*HPL[{2, -1, -1}, x] + 
     960*HPL[{2, -1, 1}, x] + 960*HPL[{2, 1, -1}, x] - 960*HPL[{2, 1, 1}, x])/
    80 - 2*Log[1 - x]^3*Log[x] + (5*Log[x]^4)/8 - 2*Log[x]^3*Log[1 + x] + 
   (Pi^2 - 6*HPL[{2}, x])*Log[1 + x]^2 + 
   Log[1 - x]^2*((Pi^2 + 12*HPL[{-2}, x] - 12*HPL[{2}, x])/2 + 3*Log[x]^2 - 
     6*Log[x]*Log[1 + x]) + Log[x]^2*((3*(Pi^2 + 4*HPL[{-2}, x]))/8 + 
     (3*Log[1 + x]^2)/2) + Log[1 - x]*((-5*Log[x]^3)/2 + 
     (Pi^2 + 12*HPL[{-2}, x] - 12*HPL[{2}, x])*Log[1 + x] + 
     6*Log[x]^2*Log[1 + x] + Log[x]*((-3*Pi^2)/2 - 6*Log[1 + x]^2) - 
     3*(4*HPL[{-3}, x] - 4*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - Zeta[3])) - 
   3*Log[1 + x]*(2*HPL[{-3}, x] - 4*HPL[{3}, x] - 4*HPL[{-2, 1}, x] - 
     4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + Zeta[3]) + 
   Log[x]*((-3*Pi^2*Log[1 + x])/2 - 
     (3*(4*HPL[{-3}, x] + 4*HPL[{3}, x] + 9*Zeta[3]))/2), 
 intA[9, 5] -> Log[1 - x]^4*Log[x] + (11*Log[x]^5)/40 + 
   ((7*Pi^4 - 1680*HPL[{-4}, x] + 40*Pi^2*HPL[{2}, x] - 240*HPL[{2}, x]^2 - 
      240*HPL[{4}, x] - 480*HPL[{-3, -1}, x] + 960*HPL[{-3, 1}, x] + 
      480*HPL[{2, 2}, x] + 960*HPL[{3, -1}, x] + 960*HPL[{-2, -1, 1}, x] + 
      960*HPL[{-2, 1, -1}, x] - 960*HPL[{-2, 1, 1}, x] + 
      960*HPL[{2, -1, -1}, x] - 960*HPL[{2, -1, 1}, x] - 
      960*HPL[{2, 1, -1}, x] + 960*HPL[{2, 1, 1}, x])*Log[1 + x])/40 - 
   (5*Log[x]^4*Log[1 + x])/4 - (2*(Pi^2 - 6*HPL[{2}, x])*Log[1 + x]^3)/3 + 
   Log[1 - x]^3*((-Pi^2 - 12*HPL[{-2}, x] + 12*HPL[{2}, x])/3 - 2*Log[x]^2 + 
     4*Log[x]*Log[1 + x]) + Log[x]^3*((Pi^2 + 2*HPL[{-2}, x] + 6*HPL[{2}, x])/
      4 + 2*Log[1 + x]^2) + Log[x]^2*((-3*(Pi^2 + 4*HPL[{-2}, x])*Log[1 + x])/
      4 - Log[1 + x]^3 + (3*HPL[{-3}, x] - 24*HPL[{3}, x] + 
       6*HPL[{-2, -1}, x] - 31*Zeta[3])/2) + 
   Log[1 - x]^2*((5*Log[x]^3)/2 + (-Pi^2 - 12*HPL[{-2}, x] + 12*HPL[{2}, x])*
      Log[1 + x] - 6*Log[x]^2*Log[1 + x] + 
     Log[x]*((3*Pi^2)/2 + 6*Log[1 + x]^2) + 
     3*(4*HPL[{-3}, x] - 4*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - Zeta[3])) + 
   3*Log[1 + x]^2*(2*HPL[{-3}, x] - 4*HPL[{3}, x] - 4*HPL[{-2, 1}, x] - 
     4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + Zeta[3]) + 
   Log[x]*((-Pi^4 - 720*HPL[{-4}, x] - 60*Pi^2*HPL[{-2}, x] - 
       120*HPL[{-2}, x]^2 + 120*Pi^2*HPL[{2}, x] - 480*HPL[{-2}, x]*
        HPL[{2}, x] + 120*HPL[{2}, x]^2 + 1200*HPL[{4}, x] + 
       960*HPL[{-3, 1}, x] + 480*HPL[{2, -2}, x] + 480*HPL[{2, 2}, x] + 
       960*HPL[{3, -1}, x])/40 + (3*Pi^2*Log[1 + x]^2)/2 + 
     3*Log[1 + x]*(4*HPL[{-3}, x] + 4*HPL[{3}, x] + 9*Zeta[3])) + 
   Log[1 - x]*((Pi^4 - 144*HPL[{-4}, x] - 3*Pi^2*HPL[{-2}, x] + 
       3*Pi^2*HPL[{2}, x] - 18*HPL[{2}, x]^2 - 18*HPL[{4}, x] - 
       72*HPL[{-3, -1}, x] + 72*HPL[{-3, 1}, x] + 36*HPL[{2, 2}, x] + 
       72*HPL[{3, -1}, x] - 72*HPL[{-2, -1, -1}, x] + 
       72*HPL[{-2, -1, 1}, x] + 72*HPL[{-2, 1, -1}, x] - 
       72*HPL[{-2, 1, 1}, x] + 72*HPL[{2, -1, -1}, x] - 
       72*HPL[{2, -1, 1}, x] - 72*HPL[{2, 1, -1}, x] + 72*HPL[{2, 1, 1}, x])/
      3 - (11*Log[x]^4)/8 + 5*Log[x]^3*Log[1 + x] + 
     (-Pi^2 - 12*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[1 + x]^2 + 
     Log[x]^2*((-3*(Pi^2 + 4*HPL[{-2}, x]))/4 - 6*Log[1 + x]^2) + 
     6*Log[1 + x]*(4*HPL[{-3}, x] - 4*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - Zeta[3]) + 
     Log[x]*(12*HPL[{-3}, x] + 12*HPL[{3}, x] + 3*Pi^2*Log[1 + x] + 
       4*Log[1 + x]^3 + 35*Zeta[3])) + 
   (432*HPL[{-5}, x] + 21*Pi^2*HPL[{-3}, x] + 72*HPL[{-3}, x]*HPL[{-2}, x] - 
     72*HPL[{-3}, x]*HPL[{2}, x] - 36*Pi^2*HPL[{3}, x] + 
     108*HPL[{-2}, x]*HPL[{3}, x] - 6*HPL[{2}, x]*HPL[{3}, x] - 
     270*HPL[{5}, x] - 180*HPL[{-4, -1}, x] - 288*HPL[{-4, 1}, x] - 
     144*HPL[{-3, -2}, x] - 6*Pi^2*HPL[{-2, 1}, x] + 72*HPL[{2, -3}, x] - 
     6*Pi^2*HPL[{2, -1}, x] + 72*HPL[{2}, x]*HPL[{2, -1}, x] + 
     6*Pi^2*HPL[{2, 1}, x] - 24*HPL[{2}, x]*HPL[{2, 1}, x] - 
     210*HPL[{2, 3}, x] - 36*HPL[{3, -2}, x] - 198*HPL[{3, 2}, x] - 
     288*HPL[{4, -1}, x] + 72*HPL[{-3, -1, -1}, x] - 
     144*HPL[{-3, -1, 1}, x] - 144*HPL[{-3, 1, -1}, x] + 
     144*HPL[{-3, 1, 1}, x] - 72*HPL[{2, -2, 1}, x] - 72*HPL[{2, -1, 2}, x] + 
     24*HPL[{2, 1, 2}, x] - 144*HPL[{2, 2, -1}, x] + 72*HPL[{2, 2, 1}, x] - 
     144*HPL[{3, -1, -1}, x] - 144*HPL[{3, 1, -1}, x] - 
     144*HPL[{-2, -1, -1, 1}, x] - 144*HPL[{-2, -1, 1, -1}, x] + 
     144*HPL[{-2, -1, 1, 1}, x] - 144*HPL[{-2, 1, -1, -1}, x] + 
     144*HPL[{-2, 1, -1, 1}, x] + 144*HPL[{-2, 1, 1, -1}, x] - 
     144*HPL[{-2, 1, 1, 1}, x] - 144*HPL[{2, -1, -1, -1}, x] + 
     144*HPL[{2, -1, -1, 1}, x] + 144*HPL[{2, -1, 1, -1}, x] - 
     144*HPL[{2, -1, 1, 1}, x] + 144*HPL[{2, 1, -1, -1}, x] - 
     144*HPL[{2, 1, -1, 1}, x] - 144*HPL[{2, 1, 1, -1}, x] + 
     144*HPL[{2, 1, 1, 1}, x] - 14*Pi^2*Zeta[3] - 162*HPL[{-2}, x]*Zeta[3] + 
     228*HPL[{2}, x]*Zeta[3] + 54*Zeta[5])/6, 
 intA[9, 6] -> (-2*Log[1 - x]^5*Log[x])/5 + (23*Log[x]^6)/240 - 
   (11*Log[x]^5*Log[1 + x])/20 + 
   ((-7*Pi^4 + 1680*HPL[{-4}, x] - 40*Pi^2*HPL[{2}, x] + 240*HPL[{2}, x]^2 + 
      240*HPL[{4}, x] + 480*HPL[{-3, -1}, x] - 960*HPL[{-3, 1}, x] - 
      480*HPL[{2, 2}, x] - 960*HPL[{3, -1}, x] - 960*HPL[{-2, -1, 1}, x] - 
      960*HPL[{-2, 1, -1}, x] + 960*HPL[{-2, 1, 1}, x] - 
      960*HPL[{2, -1, -1}, x] + 960*HPL[{2, -1, 1}, x] + 
      960*HPL[{2, 1, -1}, x] - 960*HPL[{2, 1, 1}, x])*Log[1 + x]^2)/40 + 
   ((Pi^2 - 6*HPL[{2}, x])*Log[1 + x]^4)/3 + 
   Log[1 - x]^4*((Pi^2 + 12*HPL[{-2}, x] - 12*HPL[{2}, x])/6 + Log[x]^2 - 
     2*Log[x]*Log[1 + x]) + Log[x]^4*((Pi^2 + HPL[{-2}, x] + 9*HPL[{2}, x])/
      8 + (5*Log[1 + x]^2)/4) + 
   Log[x]^3*(((-Pi^2 - 2*HPL[{-2}, x] - 6*HPL[{2}, x])*Log[1 + x])/2 - 
     (4*Log[1 + x]^3)/3 + (12*HPL[{-3}, x] - 51*HPL[{3}, x] + 
       6*HPL[{-2, -1}, x] + 18*HPL[{-2, 1}, x] + 18*HPL[{2, -1}, x] - 
       36*HPL[{2, 1}, x] - 70*Zeta[3])/6) + 
   Log[1 - x]^3*((-5*Log[x]^3)/3 + 
     (2*(Pi^2 + 12*HPL[{-2}, x] - 12*HPL[{2}, x])*Log[1 + x])/3 + 
     4*Log[x]^2*Log[1 + x] + Log[x]*(-Pi^2 - 4*Log[1 + x]^2) - 
     2*(4*HPL[{-3}, x] - 4*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - Zeta[3])) + 
   Log[1 - x]^2*((-Pi^4 + 144*HPL[{-4}, x] + 3*Pi^2*HPL[{-2}, x] - 
       3*Pi^2*HPL[{2}, x] + 18*HPL[{2}, x]^2 + 18*HPL[{4}, x] + 
       72*HPL[{-3, -1}, x] - 72*HPL[{-3, 1}, x] - 36*HPL[{2, 2}, x] - 
       72*HPL[{3, -1}, x] + 72*HPL[{-2, -1, -1}, x] - 
       72*HPL[{-2, -1, 1}, x] - 72*HPL[{-2, 1, -1}, x] + 
       72*HPL[{-2, 1, 1}, x] - 72*HPL[{2, -1, -1}, x] + 
       72*HPL[{2, -1, 1}, x] + 72*HPL[{2, 1, -1}, x] - 72*HPL[{2, 1, 1}, x])/
      3 + (11*Log[x]^4)/8 - 5*Log[x]^3*Log[1 + x] + 
     (Pi^2 + 12*HPL[{-2}, x] - 12*HPL[{2}, x])*Log[1 + x]^2 + 
     Log[x]^2*((3*(Pi^2 + 4*HPL[{-2}, x]))/4 + 6*Log[1 + x]^2) + 
     Log[x]*(-12*HPL[{-3}, x] - 12*HPL[{3}, x] - 3*Pi^2*Log[1 + x] - 
       4*Log[1 + x]^3 - 35*Zeta[3]) - 6*Log[1 + x]*(4*HPL[{-3}, x] - 
       4*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 4*HPL[{-2, 1}, x] - 
       4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - Zeta[3])) - 
   2*Log[1 + x]^3*(2*HPL[{-3}, x] - 4*HPL[{3}, x] - 4*HPL[{-2, 1}, x] - 
     4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + Zeta[3]) + 
   (-5821*Pi^6 + 2449440*HPL[{-6}, x] + 196560*Pi^2*HPL[{-4}, x] + 
     181440*HPL[{-3}, x]^2 + 13860*Pi^4*HPL[{-2}, x] + 
     544320*HPL[{-4}, x]*HPL[{-2}, x] + 45360*Pi^2*HPL[{-2}, x]^2 - 
     60480*HPL[{-2}, x]^3 - 35028*Pi^4*HPL[{2}, x] - 
     120960*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 181440*HPL[{-2}, x]^2*
      HPL[{2}, x] + 181440*Pi^2*HPL[{2}, x]^2 + 816480*HPL[{-2}, x]*
      HPL[{2}, x]^2 - 655200*HPL[{2}, x]^3 + 907200*HPL[{-3}, x]*
      HPL[{3}, x] - 2041200*HPL[{3}, x]^2 - 136080*Pi^2*HPL[{4}, x] - 
     1270080*HPL[{-2}, x]*HPL[{4}, x] + 3674160*HPL[{2}, x]*HPL[{4}, x] + 
     1542240*HPL[{6}, x] - 2177280*HPL[{-5, -1}, x] - 
     4536000*HPL[{-5, 1}, x] - 1632960*HPL[{-4, -2}, x] + 
     30240*Pi^2*HPL[{-3, -1}, x] - 181440*Pi^2*HPL[{-3, 1}, x] - 
     725760*HPL[{-2}, x]*HPL[{-3, 1}, x] + 725760*HPL[{-3}, x]*
      HPL[{-2, -1}, x] + 1088640*HPL[{3}, x]*HPL[{-2, -1}, x] - 
     2177280*HPL[{3}, x]*HPL[{-2, 1}, x] - 60480*Pi^2*HPL[{2, -2}, x] - 
     362880*HPL[{-2}, x]*HPL[{2, -2}, x] + 181440*HPL[{2}, x]*
      HPL[{2, -2}, x] + 1451520*HPL[{-3}, x]*HPL[{2, -1}, x] - 
     3144960*HPL[{3}, x]*HPL[{2, -1}, x] + 725760*HPL[{-3}, x]*
      HPL[{2, 1}, x] + 2661120*HPL[{3}, x]*HPL[{2, 1}, x] - 
     725760*HPL[{2, -1}, x]*HPL[{2, 1}, x] + 362880*HPL[{2, 1}, x]^2 - 
     90720*Pi^2*HPL[{2, 2}, x] - 544320*HPL[{-2}, x]*HPL[{2, 2}, x] + 
     1149120*HPL[{2}, x]*HPL[{2, 2}, x] - 1496880*HPL[{2, 4}, x] - 
     2358720*HPL[{3, -3}, x] - 181440*Pi^2*HPL[{3, -1}, x] - 
     725760*HPL[{-2}, x]*HPL[{3, -1}, x] + 1935360*HPL[{2}, x]*
      HPL[{3, -1}, x] - 3991680*HPL[{4, -2}, x] + 816480*HPL[{4, 2}, x] - 
     4536000*HPL[{5, -1}, x] - 1814400*HPL[{-4, -1, -1}, x] + 
     1451520*HPL[{-4, -1, 1}, x] - 2903040*HPL[{-4, 1, -1}, x] + 
     2903040*HPL[{-4, 1, 1}, x] - 1451520*HPL[{-3, -2, -1}, x] + 
     1451520*HPL[{-3, -2, 1}, x] + 2177280*HPL[{-3, 1, -2}, x] - 
     60480*Pi^2*HPL[{-2, -1, 1}, x] - 60480*Pi^2*HPL[{-2, 1, -1}, x] + 
     60480*Pi^2*HPL[{-2, 1, 1}, x] - 725760*HPL[{2, -3, -1}, x] - 
     120960*HPL[{2, -3, 1}, x] - 362880*HPL[{2, -2, -2}, x] + 
     786240*HPL[{2, -2, 2}, x] - 1451520*HPL[{2, -1, -3}, x] - 
     60480*Pi^2*HPL[{2, -1, -1}, x] + 725760*HPL[{2}, x]*
      HPL[{2, -1, -1}, x] + 60480*Pi^2*HPL[{2, -1, 1}, x] + 
     967680*HPL[{2, -1, 3}, x] - 725760*HPL[{2, 1, -3}, x] + 
     60480*Pi^2*HPL[{2, 1, -1}, x] + 725760*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 
     60480*Pi^2*HPL[{2, 1, 1}, x] - 362880*HPL[{2}, x]*HPL[{2, 1, 1}, x] + 
     1693440*HPL[{2, 1, 3}, x] - 1088640*HPL[{2, 2, -2}, x] - 
     2056320*HPL[{2, 3, -1}, x] + 120960*HPL[{2, 3, 1}, x] - 
     3265920*HPL[{3, -2, -1}, x] - 725760*HPL[{3, -1, -2}, x] - 
     4717440*HPL[{3, 1, -2}, x] + 2298240*HPL[{3, 1, 2}, x] - 
     2903040*HPL[{3, 2, -1}, x] - 7257600*HPL[{4, -1, -1}, x] - 
     2903040*HPL[{4, 1, -1}, x] + 725760*HPL[{-3, -1, -1, -1}, x] - 
     1451520*HPL[{-3, -1, -1, 1}, x] - 1451520*HPL[{-3, -1, 1, -1}, x] + 
     1451520*HPL[{-3, -1, 1, 1}, x] - 1451520*HPL[{-3, 1, -1, -1}, x] + 
     1451520*HPL[{-3, 1, -1, 1}, x] + 1451520*HPL[{-3, 1, 1, -1}, x] - 
     1451520*HPL[{-3, 1, 1, 1}, x] - 725760*HPL[{2, -2, -1, 1}, x] - 
     725760*HPL[{2, -2, 1, -1}, x] + 725760*HPL[{2, -2, 1, 1}, x] - 
     725760*HPL[{2, -1, -2, 1}, x] - 725760*HPL[{2, -1, -1, 2}, x] - 
     725760*HPL[{2, -1, 2, -1}, x] + 725760*HPL[{2, -1, 2, 1}, x] - 
     725760*HPL[{2, 1, -2, 1}, x] - 725760*HPL[{2, 1, -1, 2}, x] + 
     362880*HPL[{2, 1, 1, 2}, x] - 1451520*HPL[{2, 2, -1, -1}, x] + 
     725760*HPL[{2, 2, -1, 1}, x] - 725760*HPL[{2, 2, 1, 1}, x] - 
     1451520*HPL[{3, -1, -1, -1}, x] - 1451520*HPL[{3, 1, -1, -1}, x] - 
     1451520*HPL[{3, 1, 1, -1}, x] - 1451520*HPL[{-2, -1, -1, -1, 1}, x] - 
     1451520*HPL[{-2, -1, -1, 1, -1}, x] + 
     1451520*HPL[{-2, -1, -1, 1, 1}, x] - 
     1451520*HPL[{-2, -1, 1, -1, -1}, x] + 
     1451520*HPL[{-2, -1, 1, -1, 1}, x] + 
     1451520*HPL[{-2, -1, 1, 1, -1}, x] - 1451520*HPL[{-2, -1, 1, 1, 1}, x] - 
     1451520*HPL[{-2, 1, -1, -1, -1}, x] + 
     1451520*HPL[{-2, 1, -1, -1, 1}, x] + 
     1451520*HPL[{-2, 1, -1, 1, -1}, x] - 1451520*HPL[{-2, 1, -1, 1, 1}, x] + 
     1451520*HPL[{-2, 1, 1, -1, -1}, x] - 1451520*HPL[{-2, 1, 1, -1, 1}, x] - 
     1451520*HPL[{-2, 1, 1, 1, -1}, x] + 1451520*HPL[{-2, 1, 1, 1, 1}, x] - 
     1451520*HPL[{2, -1, -1, -1, -1}, x] + 
     1451520*HPL[{2, -1, -1, -1, 1}, x] + 
     1451520*HPL[{2, -1, -1, 1, -1}, x] - 1451520*HPL[{2, -1, -1, 1, 1}, x] + 
     1451520*HPL[{2, -1, 1, -1, -1}, x] - 1451520*HPL[{2, -1, 1, -1, 1}, x] - 
     1451520*HPL[{2, -1, 1, 1, -1}, x] + 1451520*HPL[{2, -1, 1, 1, 1}, x] + 
     1451520*HPL[{2, 1, -1, -1, -1}, x] - 1451520*HPL[{2, 1, -1, -1, 1}, x] - 
     1451520*HPL[{2, 1, -1, 1, -1}, x] + 1451520*HPL[{2, 1, -1, 1, 1}, x] - 
     1451520*HPL[{2, 1, 1, -1, -1}, x] + 1451520*HPL[{2, 1, 1, -1, 1}, x] + 
     1451520*HPL[{2, 1, 1, 1, -1}, x] - 1451520*HPL[{2, 1, 1, 1, 1}, x] - 
     1421280*HPL[{-3}, x]*Zeta[3] + 3205440*HPL[{3}, x]*Zeta[3] - 
     1632960*HPL[{-2, -1}, x]*Zeta[3] + 2298240*HPL[{-2, 1}, x]*Zeta[3] + 
     2298240*HPL[{2, -1}, x]*Zeta[3] - 4475520*HPL[{2, 1}, x]*Zeta[3] + 
     854280*Zeta[3]^2)/30240 + 
   Log[x]^2*((-3*(11*Pi^4 + 720*HPL[{-4}, x] - 40*Pi^2*HPL[{2}, x] + 
        800*HPL[{-2}, x]*HPL[{2}, x] - 560*HPL[{2}, x]^2 - 1520*HPL[{4}, x] - 
        160*HPL[{-3, -1}, x] - 640*HPL[{-3, 1}, x] - 320*HPL[{2, -2}, x] - 
        320*HPL[{2, 2}, x] - 640*HPL[{3, -1}, x] - 320*HPL[{-2, -1, -1}, x]))/
      160 + (3*(Pi^2 + 4*HPL[{-2}, x])*Log[1 + x]^2)/4 + Log[1 + x]^4/2 + 
     Log[1 + x]*(-3*HPL[{-3}, x] + 24*HPL[{3}, x] - 6*HPL[{-2, -1}, x] + 
       31*Zeta[3])) + Log[1 - x]*((-23*Log[x]^5)/40 - 
     (2*(Pi^4 - 144*HPL[{-4}, x] - 3*Pi^2*HPL[{-2}, x] + 3*Pi^2*HPL[{2}, x] - 
        18*HPL[{2}, x]^2 - 18*HPL[{4}, x] - 72*HPL[{-3, -1}, x] + 
        72*HPL[{-3, 1}, x] + 36*HPL[{2, 2}, x] + 72*HPL[{3, -1}, x] - 
        72*HPL[{-2, -1, -1}, x] + 72*HPL[{-2, -1, 1}, x] + 
        72*HPL[{-2, 1, -1}, x] - 72*HPL[{-2, 1, 1}, x] + 
        72*HPL[{2, -1, -1}, x] - 72*HPL[{2, -1, 1}, x] - 
        72*HPL[{2, 1, -1}, x] + 72*HPL[{2, 1, 1}, x])*Log[1 + x])/3 + 
     (11*Log[x]^4*Log[1 + x])/4 + 
     (2*(Pi^2 + 12*HPL[{-2}, x] - 12*HPL[{2}, x])*Log[1 + x]^3)/3 + 
     Log[x]^3*((-Pi^2 - 2*HPL[{-2}, x] - 6*HPL[{2}, x])/2 - 5*Log[1 + x]^2) - 
     6*Log[1 + x]^2*(4*HPL[{-3}, x] - 4*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
       4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] - Zeta[3]) + 
     Log[x]^2*(-3*HPL[{-3}, x] + 24*HPL[{3}, x] - 6*HPL[{-2, -1}, x] + 
       (3*(Pi^2 + 4*HPL[{-2}, x])*Log[1 + x])/2 + 4*Log[1 + x]^3 + 
       35*Zeta[3]) + (-450*HPL[{-5}, x] - 24*Pi^2*HPL[{-3}, x] - 
       72*HPL[{-3}, x]*HPL[{-2}, x] + 72*HPL[{-3}, x]*HPL[{2}, x] + 
       36*Pi^2*HPL[{3}, x] - 108*HPL[{-2}, x]*HPL[{3}, x] + 
       6*HPL[{2}, x]*HPL[{3}, x] + 270*HPL[{5}, x] + 144*HPL[{-4, -1}, x] + 
       288*HPL[{-4, 1}, x] + 144*HPL[{-3, -2}, x] - 6*Pi^2*HPL[{-2, -1}, x] + 
       6*Pi^2*HPL[{-2, 1}, x] - 72*HPL[{2, -3}, x] + 6*Pi^2*HPL[{2, -1}, x] - 
       72*HPL[{2}, x]*HPL[{2, -1}, x] - 6*Pi^2*HPL[{2, 1}, x] + 
       24*HPL[{2}, x]*HPL[{2, 1}, x] + 210*HPL[{2, 3}, x] + 
       36*HPL[{3, -2}, x] + 198*HPL[{3, 2}, x] + 288*HPL[{4, -1}, x] - 
       144*HPL[{-3, -1, -1}, x] + 144*HPL[{-3, -1, 1}, x] + 
       144*HPL[{-3, 1, -1}, x] - 144*HPL[{-3, 1, 1}, x] + 
       72*HPL[{2, -2, 1}, x] + 72*HPL[{2, -1, 2}, x] - 24*HPL[{2, 1, 2}, x] + 
       144*HPL[{2, 2, -1}, x] - 72*HPL[{2, 2, 1}, x] + 
       144*HPL[{3, -1, -1}, x] + 144*HPL[{3, 1, -1}, x] - 
       144*HPL[{-2, -1, -1, -1}, x] + 144*HPL[{-2, -1, -1, 1}, x] + 
       144*HPL[{-2, -1, 1, -1}, x] - 144*HPL[{-2, -1, 1, 1}, x] + 
       144*HPL[{-2, 1, -1, -1}, x] - 144*HPL[{-2, 1, -1, 1}, x] - 
       144*HPL[{-2, 1, 1, -1}, x] + 144*HPL[{-2, 1, 1, 1}, x] + 
       144*HPL[{2, -1, -1, -1}, x] - 144*HPL[{2, -1, -1, 1}, x] - 
       144*HPL[{2, -1, 1, -1}, x] + 144*HPL[{2, -1, 1, 1}, x] - 
       144*HPL[{2, 1, -1, -1}, x] + 144*HPL[{2, 1, -1, 1}, x] + 
       144*HPL[{2, 1, 1, -1}, x] - 144*HPL[{2, 1, 1, 1}, x] + 
       13*Pi^2*Zeta[3] + 174*HPL[{-2}, x]*Zeta[3] - 228*HPL[{2}, x]*Zeta[3])/
      3 + Log[x]*((3*(Pi^4 + 240*HPL[{-4}, x] + 20*Pi^2*HPL[{-2}, x] + 
          40*HPL[{-2}, x]^2 - 40*Pi^2*HPL[{2}, x] + 160*HPL[{-2}, x]*
           HPL[{2}, x] - 40*HPL[{2}, x]^2 - 400*HPL[{4}, x] - 
          320*HPL[{-3, 1}, x] - 160*HPL[{2, -2}, x] - 160*HPL[{2, 2}, x] - 
          320*HPL[{3, -1}, x]))/20 - 3*Pi^2*Log[1 + x]^2 - 2*Log[1 + x]^4 - 
       2*Log[1 + x]*(12*HPL[{-3}, x] + 12*HPL[{3}, x] + 35*Zeta[3]))) + 
   Log[x]*(((Pi^4 + 720*HPL[{-4}, x] + 60*Pi^2*HPL[{-2}, x] + 
        120*HPL[{-2}, x]^2 - 120*Pi^2*HPL[{2}, x] + 480*HPL[{-2}, x]*
         HPL[{2}, x] - 120*HPL[{2}, x]^2 - 1200*HPL[{4}, x] - 
        960*HPL[{-3, 1}, x] - 480*HPL[{2, -2}, x] - 480*HPL[{2, 2}, x] - 
        960*HPL[{3, -1}, x])*Log[1 + x])/20 - Pi^2*Log[1 + x]^3 - 
     3*Log[1 + x]^2*(4*HPL[{-3}, x] + 4*HPL[{3}, x] + 9*Zeta[3]) + 
     (96*HPL[{-5}, x] - 6*Pi^2*HPL[{-3}, x] - 24*HPL[{-3}, x]*HPL[{-2}, x] - 
       120*HPL[{-3}, x]*HPL[{2}, x] + 144*HPL[{-2}, x]*HPL[{3}, x] - 
       76*HPL[{2}, x]*HPL[{3}, x] - 252*HPL[{5}, x] + 144*HPL[{-4, 1}, x] - 
       12*Pi^2*HPL[{-2, -1}, x] - 48*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
       96*HPL[{2}, x]*HPL[{-2, -1}, x] + 24*Pi^2*HPL[{-2, 1}, x] + 
       48*HPL[{-2}, x]*HPL[{-2, 1}, x] + 144*HPL[{2}, x]*HPL[{-2, 1}, x] + 
       192*HPL[{2, -3}, x] + 24*Pi^2*HPL[{2, -1}, x] + 
       48*HPL[{-2}, x]*HPL[{2, -1}, x] + 48*HPL[{2}, x]*HPL[{2, -1}, x] - 
       48*Pi^2*HPL[{2, 1}, x] - 192*HPL[{-2}, x]*HPL[{2, 1}, x] - 
       16*HPL[{2}, x]*HPL[{2, 1}, x] - 212*HPL[{2, 3}, x] + 
       240*HPL[{3, -2}, x] - 132*HPL[{3, 2}, x] + 144*HPL[{4, -1}, x] + 
       192*HPL[{-3, -1, -1}, x] - 192*HPL[{-3, 1, 1}, x] + 
       96*HPL[{-2, -2, -1}, x] - 48*HPL[{-2, 1, -2}, x] - 
       48*HPL[{2, -1, -2}, x] + 96*HPL[{2, -1, 2}, x] + 
       192*HPL[{2, 1, -2}, x] - 272*HPL[{2, 1, 2}, x] + 
       96*HPL[{2, 2, -1}, x] - 96*HPL[{2, 2, 1}, x] + 
       192*HPL[{3, 1, -1}, x] - 17*Pi^2*Zeta[3] - 108*HPL[{2}, x]*Zeta[3] - 
       378*Zeta[5])/4) + (Log[1 + x]*(-432*HPL[{-5}, x] - 
      21*Pi^2*HPL[{-3}, x] - 72*HPL[{-3}, x]*HPL[{-2}, x] + 
      72*HPL[{-3}, x]*HPL[{2}, x] + 36*Pi^2*HPL[{3}, x] - 
      108*HPL[{-2}, x]*HPL[{3}, x] + 6*HPL[{2}, x]*HPL[{3}, x] + 
      270*HPL[{5}, x] + 180*HPL[{-4, -1}, x] + 288*HPL[{-4, 1}, x] + 
      144*HPL[{-3, -2}, x] + 6*Pi^2*HPL[{-2, 1}, x] - 72*HPL[{2, -3}, x] + 
      6*Pi^2*HPL[{2, -1}, x] - 72*HPL[{2}, x]*HPL[{2, -1}, x] - 
      6*Pi^2*HPL[{2, 1}, x] + 24*HPL[{2}, x]*HPL[{2, 1}, x] + 
      210*HPL[{2, 3}, x] + 36*HPL[{3, -2}, x] + 198*HPL[{3, 2}, x] + 
      288*HPL[{4, -1}, x] - 72*HPL[{-3, -1, -1}, x] + 
      144*HPL[{-3, -1, 1}, x] + 144*HPL[{-3, 1, -1}, x] - 
      144*HPL[{-3, 1, 1}, x] + 72*HPL[{2, -2, 1}, x] + 
      72*HPL[{2, -1, 2}, x] - 24*HPL[{2, 1, 2}, x] + 144*HPL[{2, 2, -1}, x] - 
      72*HPL[{2, 2, 1}, x] + 144*HPL[{3, -1, -1}, x] + 
      144*HPL[{3, 1, -1}, x] + 144*HPL[{-2, -1, -1, 1}, x] + 
      144*HPL[{-2, -1, 1, -1}, x] - 144*HPL[{-2, -1, 1, 1}, x] + 
      144*HPL[{-2, 1, -1, -1}, x] - 144*HPL[{-2, 1, -1, 1}, x] - 
      144*HPL[{-2, 1, 1, -1}, x] + 144*HPL[{-2, 1, 1, 1}, x] + 
      144*HPL[{2, -1, -1, -1}, x] - 144*HPL[{2, -1, -1, 1}, x] - 
      144*HPL[{2, -1, 1, -1}, x] + 144*HPL[{2, -1, 1, 1}, x] - 
      144*HPL[{2, 1, -1, -1}, x] + 144*HPL[{2, 1, -1, 1}, x] + 
      144*HPL[{2, 1, 1, -1}, x] - 144*HPL[{2, 1, 1, 1}, x] + 
      14*Pi^2*Zeta[3] + 162*HPL[{-2}, x]*Zeta[3] - 228*HPL[{2}, x]*Zeta[3] - 
      54*Zeta[5]))/3, intA[9, 7] -> (2*Log[1 - x]^6*Log[x])/15 + 
   (47*Log[x]^7)/1680 - (23*Log[x]^6*Log[1 + x])/120 + 
   (Pi^2*(7*Pi^2 + 40*HPL[{2}, x])*Log[1 + x]^3)/60 - 
   (2*Pi^2*Log[1 + x]^5)/15 + Log[1 - x]^5*(-Pi^2/15 - (2*Log[x]^2)/5 + 
     (4*Log[x]*Log[1 + x])/5) + 
   Log[x]^5*((2*Pi^2 + HPL[{-2}, x] + 21*HPL[{2}, x])/40 + 
     (11*Log[1 + x]^2)/20) + 
   Log[x]^4*(((-Pi^2 - HPL[{-2}, x] - 9*HPL[{2}, x])*Log[1 + x])/4 - 
     (5*Log[1 + x]^3)/6 + (30*HPL[{-3}, x] - 105*HPL[{3}, x] + 
       6*HPL[{-2, -1}, x] + 54*HPL[{-2, 1}, x] + 54*HPL[{2, -1}, x] - 
       108*HPL[{2, 1}, x] - 148*Zeta[3])/24) + 
   Log[1 - x]^4*((5*Log[x]^3)/6 - (Pi^2*Log[1 + x])/3 - 
     2*Log[x]^2*Log[1 + x] + Log[x]*(Pi^2/2 + 2*Log[1 + x]^2) - Zeta[3]) + 
   Log[1 + x]^4*Zeta[3] + (Log[1 + x]*(5821*Pi^6 - 196560*Pi^2*HPL[{-4}, x] - 
      13860*Pi^4*HPL[{-2}, x] - 45360*Pi^2*HPL[{-2}, x]^2 + 
      35028*Pi^4*HPL[{2}, x] + 120960*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 
      181440*Pi^2*HPL[{2}, x]^2 + 136080*Pi^2*HPL[{4}, x] - 
      30240*Pi^2*HPL[{-3, -1}, x] + 181440*Pi^2*HPL[{-3, 1}, x] + 
      60480*Pi^2*HPL[{2, -2}, x] + 90720*Pi^2*HPL[{2, 2}, x] + 
      181440*Pi^2*HPL[{3, -1}, x] + 60480*Pi^2*HPL[{-2, -1, 1}, x] + 
      60480*Pi^2*HPL[{-2, 1, -1}, x] - 60480*Pi^2*HPL[{-2, 1, 1}, x] + 
      60480*Pi^2*HPL[{2, -1, -1}, x] - 60480*Pi^2*HPL[{2, -1, 1}, x] - 
      60480*Pi^2*HPL[{2, 1, -1}, x] + 60480*Pi^2*HPL[{2, 1, 1}, x] + 
      1421280*HPL[{-3}, x]*Zeta[3] - 3205440*HPL[{3}, x]*Zeta[3] + 
      1632960*HPL[{-2, -1}, x]*Zeta[3] - 2298240*HPL[{-2, 1}, x]*Zeta[3] - 
      2298240*HPL[{2, -1}, x]*Zeta[3] + 4475520*HPL[{2, 1}, x]*Zeta[3] - 
      854280*Zeta[3]^2))/15120 + 
   Log[x]^3*((-37*Pi^4 - 2520*HPL[{-4}, x] + 360*HPL[{-2}, x]^2 + 
       120*Pi^2*HPL[{2}, x] - 3360*HPL[{-2}, x]*HPL[{2}, x] + 
       1920*HPL[{2}, x]^2 + 5160*HPL[{4}, x] - 480*HPL[{-3, -1}, x] + 
       3120*HPL[{-3, 1}, x] + 480*HPL[{2, -2}, x] + 2640*HPL[{2, 2}, x] + 
       3120*HPL[{3, -1}, x] + 480*HPL[{-2, -1, -1}, x] + 
       1440*HPL[{-2, -1, 1}, x] + 1440*HPL[{-2, 1, -1}, x] - 
       2880*HPL[{-2, 1, 1}, x] + 1440*HPL[{2, -1, -1}, x] - 
       2880*HPL[{2, -1, 1}, x] - 2880*HPL[{2, 1, -1}, x] + 
       5760*HPL[{2, 1, 1}, x])/240 + ((Pi^2 + 2*HPL[{-2}, x] + 6*HPL[{2}, x])*
       Log[1 + x]^2)/2 + (2*Log[1 + x]^4)/3 + 
     (Log[1 + x]*(-12*HPL[{-3}, x] + 51*HPL[{3}, x] - 6*HPL[{-2, -1}, x] - 
        18*HPL[{-2, 1}, x] - 18*HPL[{2, -1}, x] + 36*HPL[{2, 1}, x] + 
        70*Zeta[3]))/3) + Log[1 - x]^3*
    ((2*Pi^2*(Pi^2 - 3*HPL[{-2}, x] + 3*HPL[{2}, x]))/9 - (11*Log[x]^4)/12 + 
     (10*Log[x]^3*Log[1 + x])/3 - (2*Pi^2*Log[1 + x]^2)/3 + 
     Log[x]^2*((-Pi^2 - 4*HPL[{-2}, x])/2 - 4*Log[1 + x]^2) - 
     4*Log[1 + x]*Zeta[3] + Log[x]*(2*Pi^2*Log[1 + x] + (8*Log[1 + x]^3)/3 + 
       (2*(12*HPL[{-3}, x] + 12*HPL[{3}, x] + 35*Zeta[3]))/3)) + 
   Log[1 - x]^2*((23*Log[x]^5)/40 + 
     (2*Pi^2*(Pi^2 - 3*HPL[{-2}, x] + 3*HPL[{2}, x])*Log[1 + x])/3 - 
     (11*Log[x]^4*Log[1 + x])/4 - (2*Pi^2*Log[1 + x]^3)/3 + 
     Log[x]^3*((Pi^2 + 2*HPL[{-2}, x] + 6*HPL[{2}, x])/2 + 5*Log[1 + x]^2) + 
     Log[x]^2*(3*HPL[{-3}, x] - 24*HPL[{3}, x] + 6*HPL[{-2, -1}, x] - 
       (3*(Pi^2 + 4*HPL[{-2}, x])*Log[1 + x])/2 - 4*Log[1 + x]^3 - 
       35*Zeta[3]) - 6*Log[1 + x]^2*Zeta[3] + 
     (24*Pi^2*HPL[{-3}, x] - 36*Pi^2*HPL[{3}, x] + 6*Pi^2*HPL[{-2, -1}, x] - 
       6*Pi^2*HPL[{-2, 1}, x] - 6*Pi^2*HPL[{2, -1}, x] + 
       6*Pi^2*HPL[{2, 1}, x] - 13*Pi^2*Zeta[3] - 174*HPL[{-2}, x]*Zeta[3] + 
       228*HPL[{2}, x]*Zeta[3])/3 + 
     Log[x]*((-3*(Pi^4 + 240*HPL[{-4}, x] + 20*Pi^2*HPL[{-2}, x] + 
          40*HPL[{-2}, x]^2 - 40*Pi^2*HPL[{2}, x] + 160*HPL[{-2}, x]*
           HPL[{2}, x] - 40*HPL[{2}, x]^2 - 400*HPL[{4}, x] - 
          320*HPL[{-3, 1}, x] - 160*HPL[{2, -2}, x] - 160*HPL[{2, 2}, x] - 
          320*HPL[{3, -1}, x]))/20 + 3*Pi^2*Log[1 + x]^2 + 2*Log[1 + x]^4 + 
       2*Log[1 + x]*(12*HPL[{-3}, x] + 12*HPL[{3}, x] + 35*Zeta[3]))) + 
   Log[x]^2*((3*(11*Pi^4 + 720*HPL[{-4}, x] - 40*Pi^2*HPL[{2}, x] + 
        800*HPL[{-2}, x]*HPL[{2}, x] - 560*HPL[{2}, x]^2 - 1520*HPL[{4}, x] - 
        160*HPL[{-3, -1}, x] - 640*HPL[{-3, 1}, x] - 320*HPL[{2, -2}, x] - 
        320*HPL[{2, 2}, x] - 640*HPL[{3, -1}, x] - 320*HPL[{-2, -1, -1}, x])*
       Log[1 + x])/80 + ((-Pi^2 - 4*HPL[{-2}, x])*Log[1 + x]^3)/2 - 
     Log[1 + x]^5/5 + Log[1 + x]^2*(3*HPL[{-3}, x] - 24*HPL[{3}, x] + 
       6*HPL[{-2, -1}, x] - 31*Zeta[3]) + 
     (960*HPL[{-5}, x] + 15*Pi^2*HPL[{-3}, x] - 420*HPL[{-3}, x]*
        HPL[{-2}, x] - 840*HPL[{-3}, x]*HPL[{2}, x] - 45*Pi^2*HPL[{3}, x] + 
       1080*HPL[{-2}, x]*HPL[{3}, x] - 370*HPL[{2}, x]*HPL[{3}, x] - 
       1710*HPL[{5}, x] + 1980*HPL[{-4, -1}, x] + 360*HPL[{-4, 1}, x] + 
       720*HPL[{-3, -2}, x] - 600*HPL[{2}, x]*HPL[{-2, -1}, x] + 
       30*Pi^2*HPL[{-2, 1}, x] + 120*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
       1080*HPL[{2}, x]*HPL[{-2, 1}, x] + 1920*HPL[{2, -3}, x] + 
       30*Pi^2*HPL[{2, -1}, x] + 120*HPL[{-2}, x]*HPL[{2, -1}, x] + 
       840*HPL[{2}, x]*HPL[{2, -1}, x] - 60*Pi^2*HPL[{2, 1}, x] - 
       1200*HPL[{-2}, x]*HPL[{2, 1}, x] - 520*HPL[{2}, x]*HPL[{2, 1}, x] - 
       1790*HPL[{2, 3}, x] + 1860*HPL[{3, -2}, x] - 1590*HPL[{3, 2}, x] + 
       360*HPL[{4, -1}, x] + 120*HPL[{-3, -1, -1}, x] - 
       480*HPL[{-3, 1, 1}, x] - 480*HPL[{-2, 1, -2}, x] - 
       480*HPL[{2, -1, -2}, x] + 240*HPL[{2, -1, 2}, x] + 
       1920*HPL[{2, 1, -2}, x] - 1640*HPL[{2, 1, 2}, x] + 
       240*HPL[{2, 2, -1}, x] - 240*HPL[{2, 2, 1}, x] + 
       480*HPL[{3, 1, -1}, x] + 240*HPL[{-2, -1, -1, -1}, x] - 
       65*Pi^2*Zeta[3] - 80*HPL[{-2}, x]*Zeta[3] - 540*HPL[{2}, x]*Zeta[3] - 
       1986*Zeta[5])/20) + (Log[1 + x]^2*(21*Pi^2*HPL[{-3}, x] - 
      36*Pi^2*HPL[{3}, x] - 6*Pi^2*HPL[{-2, 1}, x] - 6*Pi^2*HPL[{2, -1}, x] + 
      6*Pi^2*HPL[{2, 1}, x] - 14*Pi^2*Zeta[3] - 162*HPL[{-2}, x]*Zeta[3] + 
      228*HPL[{2}, x]*Zeta[3] + 54*Zeta[5]))/3 + 
   Log[x]*(((-Pi^4 - 720*HPL[{-4}, x] - 60*Pi^2*HPL[{-2}, x] - 
        120*HPL[{-2}, x]^2 + 120*Pi^2*HPL[{2}, x] - 480*HPL[{-2}, x]*
         HPL[{2}, x] + 120*HPL[{2}, x]^2 + 1200*HPL[{4}, x] + 
        960*HPL[{-3, 1}, x] + 480*HPL[{2, -2}, x] + 480*HPL[{2, 2}, x] + 
        960*HPL[{3, -1}, x])*Log[1 + x]^2)/20 + (Pi^2*Log[1 + x]^4)/2 + 
     2*Log[1 + x]^3*(4*HPL[{-3}, x] + 4*HPL[{3}, x] + 9*Zeta[3]) + 
     (-701*Pi^6 - 554400*HPL[{-6}, x] - 25200*Pi^2*HPL[{-4}, x] - 
       80640*HPL[{-3}, x]^2 - 2100*Pi^4*HPL[{-2}, x] + 
       221760*HPL[{-4}, x]*HPL[{-2}, x] + 5040*Pi^2*HPL[{-2}, x]^2 + 
       1932*Pi^4*HPL[{2}, x] - 120960*HPL[{-4}, x]*HPL[{2}, x] - 
       30240*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 151200*HPL[{-2}, x]*
        HPL[{2}, x]^2 - 607040*HPL[{2}, x]^3 + 282240*HPL[{-3}, x]*
        HPL[{3}, x] - 1013040*HPL[{3}, x]^2 + 35280*Pi^2*HPL[{4}, x] - 
       443520*HPL[{-2}, x]*HPL[{4}, x] + 1617840*HPL[{2}, x]*HPL[{4}, x] + 
       776160*HPL[{6}, x] - 645120*HPL[{-5, -1}, x] + 
       201600*HPL[{-5, 1}, x] - 161280*HPL[{-4, -2}, x] - 
       30240*Pi^2*HPL[{-3, -1}, x] + 40320*HPL[{-2}, x]*HPL[{-3, -1}, x] - 
       201600*HPL[{2}, x]*HPL[{-3, -1}, x] + 60480*Pi^2*HPL[{-3, 1}, x] - 
       241920*HPL[{-2}, x]*HPL[{-3, 1}, x] + 362880*HPL[{2}, x]*
        HPL[{-3, 1}, x] - 40320*HPL[{-3}, x]*HPL[{-2, -1}, x] + 
       241920*HPL[{3}, x]*HPL[{-2, -1}, x] + 40320*HPL[{-2, -1}, x]^2 + 
       120960*HPL[{-3}, x]*HPL[{-2, 1}, x] - 483840*HPL[{3}, x]*
        HPL[{-2, 1}, x] + 161280*HPL[{-2, -1}, x]*HPL[{-2, 1}, x] - 
       40320*HPL[{-2, 1}, x]^2 - 423360*HPL[{2, -4}, x] + 
       161280*HPL[{2}, x]*HPL[{2, -2}, x] + 443520*HPL[{-3}, x]*
        HPL[{2, -1}, x] - 403200*HPL[{3}, x]*HPL[{2, -1}, x] + 
       161280*HPL[{-2, -1}, x]*HPL[{2, -1}, x] - 241920*HPL[{-2, 1}, x]*
        HPL[{2, -1}, x] - 201600*HPL[{2, -1}, x]^2 - 524160*HPL[{-3}, x]*
        HPL[{2, 1}, x] + 2593920*HPL[{3}, x]*HPL[{2, 1}, x] - 
       322560*HPL[{-2, -1}, x]*HPL[{2, 1}, x] + 725760*HPL[{-2, 1}, x]*
        HPL[{2, 1}, x] + 887040*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 
       443520*HPL[{2, 1}, x]^2 + 60480*Pi^2*HPL[{2, 2}, x] - 
       302400*HPL[{-2}, x]*HPL[{2, 2}, x] + 672000*HPL[{2}, x]*
        HPL[{2, 2}, x] - 771120*HPL[{2, 4}, x] - 705600*HPL[{3, -3}, x] + 
       60480*Pi^2*HPL[{3, -1}, x] - 241920*HPL[{-2}, x]*HPL[{3, -1}, x] + 
       201600*HPL[{2}, x]*HPL[{3, -1}, x] - 584640*HPL[{4, -2}, x] + 
       816480*HPL[{4, 2}, x] + 201600*HPL[{5, -1}, x] - 
       241920*HPL[{-4, -1, -1}, x] + 967680*HPL[{-4, -1, 1}, x] - 
       241920*HPL[{-4, 1, 1}, x] - 80640*HPL[{-3, -2, -1}, x] + 
       322560*HPL[{-3, -2, 1}, x] - 80640*HPL[{-3, -1, -2}, x] + 
       241920*HPL[{-3, 1, -2}, x] - 20160*Pi^2*HPL[{-2, -1, -1}, x] - 
       80640*HPL[{-2}, x]*HPL[{-2, -1, -1}, x] - 161280*HPL[{2}, x]*
        HPL[{-2, -1, -1}, x] + 40320*Pi^2*HPL[{-2, -1, 1}, x] + 
       241920*HPL[{2}, x]*HPL[{-2, -1, 1}, x] + 
       40320*Pi^2*HPL[{-2, 1, -1}, x] - 161280*HPL[{-2}, x]*
        HPL[{-2, 1, -1}, x] + 241920*HPL[{2}, x]*HPL[{-2, 1, -1}, x] - 
       80640*Pi^2*HPL[{-2, 1, 1}, x] - 483840*HPL[{2}, x]*
        HPL[{-2, 1, 1}, x] - 564480*HPL[{2, -3, -1}, x] - 
       322560*HPL[{2, -2, -2}, x] - 241920*HPL[{2, -2, 2}, x] - 
       322560*HPL[{2, -1, -3}, x] + 40320*Pi^2*HPL[{2, -1, -1}, x] + 
       241920*HPL[{2}, x]*HPL[{2, -1, -1}, x] - 
       80640*Pi^2*HPL[{2, -1, 1}, x] + 161280*HPL[{-2}, x]*
        HPL[{2, -1, 1}, x] - 483840*HPL[{2}, x]*HPL[{2, -1, 1}, x] - 
       80640*HPL[{2, -1, 3}, x] + 282240*HPL[{2, 1, -3}, x] - 
       80640*Pi^2*HPL[{2, 1, -1}, x] + 322560*HPL[{-2}, x]*
        HPL[{2, 1, -1}, x] - 645120*HPL[{2}, x]*HPL[{2, 1, -1}, x] + 
       161280*Pi^2*HPL[{2, 1, 1}, x] - 887040*HPL[{-2}, x]*
        HPL[{2, 1, 1}, x] + 685440*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 
       1626240*HPL[{2, 1, 3}, x] - 40320*HPL[{2, 2, -2}, x] + 
       161280*HPL[{2, 3, -1}, x] + 134400*HPL[{2, 3, 1}, x] - 
       887040*HPL[{3, -2, -1}, x] - 403200*HPL[{3, -1, -2}, x] - 
       685440*HPL[{3, 1, -2}, x] + 618240*HPL[{3, 1, 2}, x] + 
       241920*HPL[{3, 2, -1}, x] - 967680*HPL[{4, -1, -1}, x] + 
       241920*HPL[{4, 1, -1}, x] - 645120*HPL[{-3, -1, -1, 1}, x] + 
       322560*HPL[{-3, 1, 1, 1}, x] - 322560*HPL[{-2, -2, -1, 1}, x] + 
       161280*HPL[{-2, 1, -2, -1}, x] - 161280*HPL[{-2, 1, -2, 1}, x] + 
       161280*HPL[{-2, 1, -1, -2}, x] - 322560*HPL[{2, -2, -1, -1}, x] - 
       161280*HPL[{2, -1, -2, -1}, x] - 161280*HPL[{2, -1, -2, 1}, x] - 
       161280*HPL[{2, -1, 1, -2}, x] - 161280*HPL[{2, -1, 2, 1}, x] - 
       322560*HPL[{2, 1, -2, -1}, x] + 806400*HPL[{2, 1, -2, 1}, x] - 
       322560*HPL[{2, 1, -1, -2}, x] + 161280*HPL[{2, 1, -1, 2}, x] + 
       887040*HPL[{2, 1, 1, -2}, x] + 282240*HPL[{2, 1, 1, 2}, x] + 
       645120*HPL[{2, 1, 2, -1}, x] + 161280*HPL[{2, 2, 1, -1}, x] + 
       161280*HPL[{2, 2, 1, 1}, x] - 645120*HPL[{3, -1, -1, -1}, x] + 
       322560*HPL[{3, 1, 1, -1}, x] - 36960*HPL[{-3}, x]*Zeta[3] + 
       325920*HPL[{3}, x]*Zeta[3] - 181440*HPL[{-2, 1}, x]*Zeta[3] - 
       181440*HPL[{2, -1}, x]*Zeta[3] + 362880*HPL[{2, 1}, x]*Zeta[3] + 
       257040*Zeta[3]^2)/3360 + (Log[1 + x]*(-96*HPL[{-5}, x] + 
        6*Pi^2*HPL[{-3}, x] + 24*HPL[{-3}, x]*HPL[{-2}, x] + 
        120*HPL[{-3}, x]*HPL[{2}, x] - 144*HPL[{-2}, x]*HPL[{3}, x] + 
        76*HPL[{2}, x]*HPL[{3}, x] + 252*HPL[{5}, x] - 144*HPL[{-4, 1}, x] + 
        12*Pi^2*HPL[{-2, -1}, x] + 48*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
        96*HPL[{2}, x]*HPL[{-2, -1}, x] - 24*Pi^2*HPL[{-2, 1}, x] - 
        48*HPL[{-2}, x]*HPL[{-2, 1}, x] - 144*HPL[{2}, x]*HPL[{-2, 1}, x] - 
        192*HPL[{2, -3}, x] - 24*Pi^2*HPL[{2, -1}, x] - 
        48*HPL[{-2}, x]*HPL[{2, -1}, x] - 48*HPL[{2}, x]*HPL[{2, -1}, x] + 
        48*Pi^2*HPL[{2, 1}, x] + 192*HPL[{-2}, x]*HPL[{2, 1}, x] + 
        16*HPL[{2}, x]*HPL[{2, 1}, x] + 212*HPL[{2, 3}, x] - 
        240*HPL[{3, -2}, x] + 132*HPL[{3, 2}, x] - 144*HPL[{4, -1}, x] - 
        192*HPL[{-3, -1, -1}, x] + 192*HPL[{-3, 1, 1}, x] - 
        96*HPL[{-2, -2, -1}, x] + 48*HPL[{-2, 1, -2}, x] + 
        48*HPL[{2, -1, -2}, x] - 96*HPL[{2, -1, 2}, x] - 
        192*HPL[{2, 1, -2}, x] + 272*HPL[{2, 1, 2}, x] - 
        96*HPL[{2, 2, -1}, x] + 96*HPL[{2, 2, 1}, x] - 
        192*HPL[{3, 1, -1}, x] + 17*Pi^2*Zeta[3] + 108*HPL[{2}, x]*Zeta[3] + 
        378*Zeta[5]))/2) + Log[1 - x]*((-47*Log[x]^6)/240 + 
     (23*Log[x]^5*Log[1 + x])/20 + 
     (2*Pi^2*(Pi^2 - 3*HPL[{-2}, x] + 3*HPL[{2}, x])*Log[1 + x]^2)/3 - 
     (Pi^2*Log[1 + x]^4)/3 + Log[x]^4*((-Pi^2 - HPL[{-2}, x] - 9*HPL[{2}, x])/
        4 - (11*Log[1 + x]^2)/4) + Log[x]^2*
      ((37*Pi^4 + 2160*HPL[{-4}, x] - 120*Pi^2*HPL[{2}, x] + 
         2400*HPL[{-2}, x]*HPL[{2}, x] - 1680*HPL[{2}, x]^2 - 
         4560*HPL[{4}, x] - 480*HPL[{-3, -1}, x] - 1920*HPL[{-3, 1}, x] - 
         960*HPL[{2, -2}, x] - 960*HPL[{2, 2}, x] - 1920*HPL[{3, -1}, x] - 
         960*HPL[{-2, -1, -1}, x])/80 - (3*(Pi^2 + 4*HPL[{-2}, x])*
         Log[1 + x]^2)/2 - 2*Log[1 + x]^4 + 2*Log[1 + x]*
        (3*HPL[{-3}, x] - 24*HPL[{3}, x] + 6*HPL[{-2, -1}, x] - 
         35*Zeta[3])) - 4*Log[1 + x]^3*Zeta[3] + 
     (2*Log[1 + x]*(24*Pi^2*HPL[{-3}, x] - 36*Pi^2*HPL[{3}, x] + 
        6*Pi^2*HPL[{-2, -1}, x] - 6*Pi^2*HPL[{-2, 1}, x] - 
        6*Pi^2*HPL[{2, -1}, x] + 6*Pi^2*HPL[{2, 1}, x] - 13*Pi^2*Zeta[3] - 
        174*HPL[{-2}, x]*Zeta[3] + 228*HPL[{2}, x]*Zeta[3]))/3 + 
     (3197*Pi^6 - 105840*Pi^2*HPL[{-4}, x] - 7812*Pi^4*HPL[{-2}, x] - 
       22680*Pi^2*HPL[{-2}, x]^2 + 17514*Pi^4*HPL[{2}, x] + 
       60480*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 90720*Pi^2*HPL[{2}, x]^2 + 
       68040*Pi^2*HPL[{4}, x] - 30240*Pi^2*HPL[{-3, -1}, x] + 
       90720*Pi^2*HPL[{-3, 1}, x] + 30240*Pi^2*HPL[{2, -2}, x] + 
       45360*Pi^2*HPL[{2, 2}, x] + 90720*Pi^2*HPL[{3, -1}, x] - 
       30240*Pi^2*HPL[{-2, -1, -1}, x] + 30240*Pi^2*HPL[{-2, -1, 1}, x] + 
       30240*Pi^2*HPL[{-2, 1, -1}, x] - 30240*Pi^2*HPL[{-2, 1, 1}, x] + 
       30240*Pi^2*HPL[{2, -1, -1}, x] - 30240*Pi^2*HPL[{2, -1, 1}, x] - 
       30240*Pi^2*HPL[{2, 1, -1}, x] + 30240*Pi^2*HPL[{2, 1, 1}, x] + 
       740880*HPL[{-3}, x]*Zeta[3] - 1602720*HPL[{3}, x]*Zeta[3] + 
       876960*HPL[{-2, -1}, x]*Zeta[3] - 1149120*HPL[{-2, 1}, x]*Zeta[3] - 
       1149120*HPL[{2, -1}, x]*Zeta[3] + 2237760*HPL[{2, 1}, x]*Zeta[3] - 
       502740*Zeta[3]^2)/7560 + Log[x]^3*
      ((Pi^2 + 2*HPL[{-2}, x] + 6*HPL[{2}, x])*Log[1 + x] + 
       (10*Log[1 + x]^3)/3 + (-12*HPL[{-3}, x] + 51*HPL[{3}, x] - 
         6*HPL[{-2, -1}, x] - 18*HPL[{-2, 1}, x] - 18*HPL[{2, -1}, x] + 
         36*HPL[{2, 1}, x] + 74*Zeta[3])/3) + 
     Log[x]*((-3*(Pi^4 + 240*HPL[{-4}, x] + 20*Pi^2*HPL[{-2}, x] + 
          40*HPL[{-2}, x]^2 - 40*Pi^2*HPL[{2}, x] + 160*HPL[{-2}, x]*
           HPL[{2}, x] - 40*HPL[{2}, x]^2 - 400*HPL[{4}, x] - 
          320*HPL[{-3, 1}, x] - 160*HPL[{2, -2}, x] - 160*HPL[{2, 2}, x] - 
          320*HPL[{3, -1}, x])*Log[1 + x])/10 + 2*Pi^2*Log[1 + x]^3 + 
       (4*Log[1 + x]^5)/5 + 2*Log[1 + x]^2*(12*HPL[{-3}, x] + 
         12*HPL[{3}, x] + 35*Zeta[3]) + (-480*HPL[{-5}, x] + 
         30*Pi^2*HPL[{-3}, x] + 120*HPL[{-3}, x]*HPL[{-2}, x] + 
         600*HPL[{-3}, x]*HPL[{2}, x] - 720*HPL[{-2}, x]*HPL[{3}, x] + 
         380*HPL[{2}, x]*HPL[{3}, x] + 1260*HPL[{5}, x] - 
         720*HPL[{-4, 1}, x] + 60*Pi^2*HPL[{-2, -1}, x] + 
         240*HPL[{-2}, x]*HPL[{-2, -1}, x] + 480*HPL[{2}, x]*
          HPL[{-2, -1}, x] - 120*Pi^2*HPL[{-2, 1}, x] - 
         240*HPL[{-2}, x]*HPL[{-2, 1}, x] - 720*HPL[{2}, x]*HPL[{-2, 1}, x] - 
         960*HPL[{2, -3}, x] - 120*Pi^2*HPL[{2, -1}, x] - 
         240*HPL[{-2}, x]*HPL[{2, -1}, x] - 240*HPL[{2}, x]*HPL[{2, -1}, x] + 
         240*Pi^2*HPL[{2, 1}, x] + 960*HPL[{-2}, x]*HPL[{2, 1}, x] + 
         80*HPL[{2}, x]*HPL[{2, 1}, x] + 1060*HPL[{2, 3}, x] - 
         1200*HPL[{3, -2}, x] + 660*HPL[{3, 2}, x] - 720*HPL[{4, -1}, x] - 
         960*HPL[{-3, -1, -1}, x] + 960*HPL[{-3, 1, 1}, x] - 
         480*HPL[{-2, -2, -1}, x] + 240*HPL[{-2, 1, -2}, x] + 
         240*HPL[{2, -1, -2}, x] - 480*HPL[{2, -1, 2}, x] - 
         960*HPL[{2, 1, -2}, x] + 1360*HPL[{2, 1, 2}, x] - 
         480*HPL[{2, 2, -1}, x] + 480*HPL[{2, 2, 1}, x] - 
         960*HPL[{3, 1, -1}, x] + 85*Pi^2*Zeta[3] + 540*HPL[{2}, x]*Zeta[3] + 
         2082*Zeta[5])/10)) + (115200*HPL[{-7}, x] + 6240*Pi^2*HPL[{-5}, x] + 
     380*Pi^4*HPL[{-3}, x] - 1200*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] - 
     3600*Pi^2*HPL[{-3}, x]*HPL[{2}, x] - 492*Pi^4*HPL[{3}, x] + 
     3600*Pi^2*HPL[{-2}, x]*HPL[{3}, x] + 720*Pi^2*HPL[{2}, x]*HPL[{3}, x] - 
     6480*Pi^2*HPL[{5}, x] - 82800*HPL[{7}, x] - 38880*HPL[{-6, -1}, x] + 
     4320*HPL[{-6, 1}, x] - 47520*HPL[{-5, -2}, x] + 38880*HPL[{-5, 2}, x] - 
     51840*HPL[{-4, -3}, x] + 10320*Pi^2*HPL[{-4, -1}, x] - 
     3360*Pi^2*HPL[{-4, 1}, x] + 36000*HPL[{-4, 3}, x] - 
     57600*HPL[{-3, -4}, x] + 2880*Pi^2*HPL[{-3, -2}, x] + 
     25920*HPL[{-3, 4}, x] - 59040*HPL[{-2, -5}, x] + 
     220*Pi^4*HPL[{-2, -1}, x] + 1440*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] - 
     1920*Pi^2*HPL[{2}, x]*HPL[{-2, -1}, x] - 556*Pi^4*HPL[{-2, 1}, x] - 
     480*Pi^2*HPL[{-2}, x]*HPL[{-2, 1}, x] + 4320*Pi^2*HPL[{2}, x]*
      HPL[{-2, 1}, x] + 12960*HPL[{-2, 5}, x] - 38880*HPL[{-1, -6}, x] - 
     24480*HPL[{-1, 6}, x] + 40320*HPL[{1, -6}, x] + 24480*HPL[{1, 6}, x] + 
     109440*HPL[{2, -5}, x] + 7200*Pi^2*HPL[{2, -3}, x] - 
     556*Pi^4*HPL[{2, -1}, x] - 480*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] + 
     5760*Pi^2*HPL[{2}, x]*HPL[{2, -1}, x] + 1084*Pi^4*HPL[{2, 1}, x] - 
     3840*Pi^2*HPL[{-2}, x]*HPL[{2, 1}, x] - 3840*Pi^2*HPL[{2}, x]*
      HPL[{2, 1}, x] - 7920*Pi^2*HPL[{2, 3}, x] - 48960*HPL[{2, 5}, x] + 
     115200*HPL[{3, -4}, x] + 6000*Pi^2*HPL[{3, -2}, x] - 
     8640*Pi^2*HPL[{3, 2}, x] - 79200*HPL[{3, 4}, x] + 
     97920*HPL[{4, -3}, x] - 3360*Pi^2*HPL[{4, -1}, x] - 
     96480*HPL[{4, 3}, x] + 67680*HPL[{5, -2}, x] - 87840*HPL[{5, 2}, x] + 
     4320*HPL[{6, -1}, x] + 2880*HPL[{6, 1}, x] + 
     69120*HPL[{-5, -1, -1}, x] - 48960*HPL[{-5, -1, 1}, x] - 
     48960*HPL[{-5, 1, -1}, x] + 48960*HPL[{-5, 1, 1}, x] + 
     43200*HPL[{-4, -2, -1}, x] - 31680*HPL[{-4, -2, 1}, x] + 
     43200*HPL[{-4, -1, -2}, x] - 25920*HPL[{-4, -1, 2}, x] - 
     31680*HPL[{-4, 1, -2}, x] + 25920*HPL[{-4, 1, 2}, x] - 
     31680*HPL[{-4, 2, -1}, x] + 17280*HPL[{-4, 2, 1}, x] + 
     46080*HPL[{-3, -3, -1}, x] - 25920*HPL[{-3, -3, 1}, x] + 
     34560*HPL[{-3, -2, -2}, x] - 25920*HPL[{-3, -2, 2}, x] + 
     46080*HPL[{-3, -1, -3}, x] - 5280*Pi^2*HPL[{-3, -1, -1}, x] - 
     960*Pi^2*HPL[{-3, -1, 1}, x] - 17280*HPL[{-3, -1, 3}, x] - 
     43200*HPL[{-3, 1, -3}, x] - 960*Pi^2*HPL[{-3, 1, -1}, x] + 
     2880*Pi^2*HPL[{-3, 1, 1}, x] + 17280*HPL[{-3, 1, 3}, x] - 
     34560*HPL[{-3, 2, -2}, x] + 25920*HPL[{-3, 2, 2}, x] - 
     25920*HPL[{-3, 3, -1}, x] + 60480*HPL[{-2, -4, -1}, x] - 
     31680*HPL[{-2, -4, 1}, x] + 40320*HPL[{-2, -3, -2}, x] - 
     25920*HPL[{-2, -3, 2}, x] + 46080*HPL[{-2, -2, -3}, x] - 
     2880*Pi^2*HPL[{-2, -2, -1}, x] - 23040*HPL[{-2, -2, 3}, x] + 
     60480*HPL[{-2, -1, -4}, x] - 23040*HPL[{-2, -1, 4}, x] - 
     63360*HPL[{-2, 1, -4}, x] - 2400*Pi^2*HPL[{-2, 1, -2}, x] + 
     23040*HPL[{-2, 1, 4}, x] - 54720*HPL[{-2, 2, -3}, x] + 
     23040*HPL[{-2, 2, 3}, x] - 34560*HPL[{-2, 3, -2}, x] + 
     14400*HPL[{-2, 3, 2}, x] - 31680*HPL[{-2, 4, -1}, x] - 
     2880*HPL[{-2, 4, 1}, x] + 69120*HPL[{-1, -5, -1}, x] - 
     48960*HPL[{-1, -5, 1}, x] + 43200*HPL[{-1, -4, -2}, x] - 
     25920*HPL[{-1, -4, 2}, x] + 46080*HPL[{-1, -3, -3}, x] - 
     17280*HPL[{-1, -3, 3}, x] + 60480*HPL[{-1, -2, -4}, x] - 
     23040*HPL[{-1, -2, 4}, x] + 69120*HPL[{-1, -1, -5}, x] - 
     43200*HPL[{-1, -1, 5}, x] - 72000*HPL[{-1, 1, -5}, x] + 
     43200*HPL[{-1, 1, 5}, x] - 72000*HPL[{-1, 2, -4}, x] + 
     8640*HPL[{-1, 2, 4}, x] - 48960*HPL[{-1, 3, -3}, x] - 
     8640*HPL[{-1, 3, 3}, x] - 31680*HPL[{-1, 4, -2}, x] - 
     8640*HPL[{-1, 4, 2}, x] - 48960*HPL[{-1, 5, -1}, x] + 
     8640*HPL[{-1, 5, 1}, x] - 72000*HPL[{1, -5, -1}, x] + 
     48960*HPL[{1, -5, 1}, x] - 46080*HPL[{1, -4, -2}, x] + 
     25920*HPL[{1, -4, 2}, x] - 48960*HPL[{1, -3, -3}, x] + 
     17280*HPL[{1, -3, 3}, x] - 63360*HPL[{1, -2, -4}, x] + 
     23040*HPL[{1, -2, 4}, x] - 72000*HPL[{1, -1, -5}, x] + 
     43200*HPL[{1, -1, 5}, x] + 72000*HPL[{1, 1, -5}, x] - 
     43200*HPL[{1, 1, 5}, x] + 72000*HPL[{1, 2, -4}, x] - 
     8640*HPL[{1, 2, 4}, x] + 48960*HPL[{1, 3, -3}, x] + 
     8640*HPL[{1, 3, 3}, x] + 31680*HPL[{1, 4, -2}, x] + 
     8640*HPL[{1, 4, 2}, x] + 48960*HPL[{1, 5, -1}, x] - 
     8640*HPL[{1, 5, 1}, x] - 72000*HPL[{2, -4, -1}, x] + 
     23040*HPL[{2, -4, 1}, x] - 54720*HPL[{2, -3, -2}, x] + 
     34560*HPL[{2, -3, 2}, x] - 57600*HPL[{2, -2, -3}, x] - 
     480*Pi^2*HPL[{2, -2, 1}, x] + 34560*HPL[{2, -2, 3}, x] - 
     63360*HPL[{2, -1, -4}, x] - 2400*Pi^2*HPL[{2, -1, -2}, x] - 
     1440*Pi^2*HPL[{2, -1, 2}, x] + 23040*HPL[{2, -1, 4}, x] + 
     72000*HPL[{2, 1, -4}, x] + 9600*Pi^2*HPL[{2, 1, -2}, x] - 
     4800*Pi^2*HPL[{2, 1, 2}, x] - 43200*HPL[{2, 1, 4}, x] + 
     74880*HPL[{2, 2, -3}, x] - 1920*Pi^2*HPL[{2, 2, -1}, x] + 
     1440*Pi^2*HPL[{2, 2, 1}, x] - 60480*HPL[{2, 2, 3}, x] + 
     48960*HPL[{2, 3, -2}, x] - 43200*HPL[{2, 3, 2}, x] + 
     23040*HPL[{2, 4, -1}, x] + 8640*HPL[{2, 4, 1}, x] - 
     48960*HPL[{3, -3, -1}, x] + 14400*HPL[{3, -3, 1}, x] - 
     40320*HPL[{3, -2, -2}, x] + 34560*HPL[{3, -2, 2}, x] - 
     43200*HPL[{3, -1, -3}, x] - 960*Pi^2*HPL[{3, -1, -1}, x] + 
     17280*HPL[{3, -1, 3}, x] + 66240*HPL[{3, 1, -3}, x] - 
     2880*Pi^2*HPL[{3, 1, -1}, x] - 43200*HPL[{3, 1, 3}, x] + 
     57600*HPL[{3, 2, -2}, x] - 60480*HPL[{3, 2, 2}, x] + 
     14400*HPL[{3, 3, -1}, x] + 8640*HPL[{3, 3, 1}, x] - 
     31680*HPL[{4, -2, -1}, x] + 23040*HPL[{4, -2, 1}, x] - 
     31680*HPL[{4, -1, -2}, x] + 25920*HPL[{4, -1, 2}, x] + 
     57600*HPL[{4, 1, -2}, x] - 43200*HPL[{4, 1, 2}, x] + 
     23040*HPL[{4, 2, -1}, x] - 8640*HPL[{4, 2, 1}, x] - 
     48960*HPL[{5, -1, -1}, x] + 48960*HPL[{5, -1, 1}, x] + 
     48960*HPL[{5, 1, -1}, x] - 43200*HPL[{5, 1, 1}, x] - 
     40320*HPL[{-4, -1, -1, -1}, x] + 11520*HPL[{-4, -1, -1, 1}, x] + 
     11520*HPL[{-4, -1, 1, -1}, x] - 11520*HPL[{-4, -1, 1, 1}, x] + 
     11520*HPL[{-4, 1, -1, -1}, x] - 11520*HPL[{-4, 1, -1, 1}, x] - 
     11520*HPL[{-4, 1, 1, -1}, x] + 11520*HPL[{-4, 1, 1, 1}, x] - 
     28800*HPL[{-3, -2, -1, -1}, x] + 23040*HPL[{-3, -2, -1, 1}, x] + 
     23040*HPL[{-3, -2, 1, -1}, x] - 23040*HPL[{-3, -2, 1, 1}, x] - 
     28800*HPL[{-3, -1, -2, -1}, x] + 23040*HPL[{-3, -1, -2, 1}, x] - 
     28800*HPL[{-3, -1, -1, -2}, x] + 17280*HPL[{-3, -1, -1, 2}, x] + 
     23040*HPL[{-3, -1, 1, -2}, x] - 17280*HPL[{-3, -1, 1, 2}, x] + 
     23040*HPL[{-3, -1, 2, -1}, x] - 17280*HPL[{-3, -1, 2, 1}, x] + 
     23040*HPL[{-3, 1, -2, -1}, x] - 23040*HPL[{-3, 1, -2, 1}, x] + 
     23040*HPL[{-3, 1, -1, -2}, x] - 17280*HPL[{-3, 1, -1, 2}, x] - 
     23040*HPL[{-3, 1, 1, -2}, x] + 17280*HPL[{-3, 1, 1, 2}, x] - 
     23040*HPL[{-3, 1, 2, -1}, x] + 17280*HPL[{-3, 1, 2, 1}, x] + 
     23040*HPL[{-3, 2, -1, -1}, x] - 23040*HPL[{-3, 2, -1, 1}, x] - 
     23040*HPL[{-3, 2, 1, -1}, x] + 17280*HPL[{-3, 2, 1, 1}, x] - 
     28800*HPL[{-2, -3, -1, -1}, x] + 23040*HPL[{-2, -3, -1, 1}, x] + 
     23040*HPL[{-2, -3, 1, -1}, x] - 23040*HPL[{-2, -3, 1, 1}, x] - 
     23040*HPL[{-2, -2, -2, -1}, x] + 28800*HPL[{-2, -2, -2, 1}, x] - 
     23040*HPL[{-2, -2, -1, -2}, x] + 23040*HPL[{-2, -2, -1, 2}, x] + 
     28800*HPL[{-2, -2, 1, -2}, x] - 23040*HPL[{-2, -2, 1, 2}, x] + 
     28800*HPL[{-2, -2, 2, -1}, x] - 23040*HPL[{-2, -2, 2, 1}, x] - 
     28800*HPL[{-2, -1, -3, -1}, x] + 23040*HPL[{-2, -1, -3, 1}, x] - 
     23040*HPL[{-2, -1, -2, -2}, x] + 23040*HPL[{-2, -1, -2, 2}, x] - 
     28800*HPL[{-2, -1, -1, -3}, x] - 960*Pi^2*HPL[{-2, -1, -1, 1}, x] + 
     11520*HPL[{-2, -1, -1, 3}, x] + 34560*HPL[{-2, -1, 1, -3}, x] - 
     960*Pi^2*HPL[{-2, -1, 1, -1}, x] + 960*Pi^2*HPL[{-2, -1, 1, 1}, x] - 
     11520*HPL[{-2, -1, 1, 3}, x] + 34560*HPL[{-2, -1, 2, -2}, x] - 
     28800*HPL[{-2, -1, 2, 2}, x] + 23040*HPL[{-2, -1, 3, -1}, x] - 
     11520*HPL[{-2, -1, 3, 1}, x] + 34560*HPL[{-2, 1, -3, -1}, x] - 
     23040*HPL[{-2, 1, -3, 1}, x] + 28800*HPL[{-2, 1, -2, -2}, x] - 
     23040*HPL[{-2, 1, -2, 2}, x] + 34560*HPL[{-2, 1, -1, -3}, x] - 
     960*Pi^2*HPL[{-2, 1, -1, -1}, x] + 960*Pi^2*HPL[{-2, 1, -1, 1}, x] - 
     11520*HPL[{-2, 1, -1, 3}, x] - 34560*HPL[{-2, 1, 1, -3}, x] + 
     960*Pi^2*HPL[{-2, 1, 1, -1}, x] - 960*Pi^2*HPL[{-2, 1, 1, 1}, x] + 
     11520*HPL[{-2, 1, 1, 3}, x] - 34560*HPL[{-2, 1, 2, -2}, x] + 
     28800*HPL[{-2, 1, 2, 2}, x] - 23040*HPL[{-2, 1, 3, -1}, x] + 
     11520*HPL[{-2, 1, 3, 1}, x] + 34560*HPL[{-2, 2, -2, -1}, x] - 
     40320*HPL[{-2, 2, -2, 1}, x] + 28800*HPL[{-2, 2, -1, -2}, x] - 
     23040*HPL[{-2, 2, -1, 2}, x] - 34560*HPL[{-2, 2, 1, -2}, x] + 
     11520*HPL[{-2, 2, 1, 2}, x] - 40320*HPL[{-2, 2, 2, -1}, x] + 
     28800*HPL[{-2, 2, 2, 1}, x] + 23040*HPL[{-2, 3, -1, -1}, x] - 
     23040*HPL[{-2, 3, -1, 1}, x] - 23040*HPL[{-2, 3, 1, -1}, x] + 
     11520*HPL[{-2, 3, 1, 1}, x] - 40320*HPL[{-1, -4, -1, -1}, x] + 
     11520*HPL[{-1, -4, -1, 1}, x] + 11520*HPL[{-1, -4, 1, -1}, x] - 
     11520*HPL[{-1, -4, 1, 1}, x] - 28800*HPL[{-1, -3, -2, -1}, x] + 
     23040*HPL[{-1, -3, -2, 1}, x] - 28800*HPL[{-1, -3, -1, -2}, x] + 
     17280*HPL[{-1, -3, -1, 2}, x] + 23040*HPL[{-1, -3, 1, -2}, x] - 
     17280*HPL[{-1, -3, 1, 2}, x] + 23040*HPL[{-1, -3, 2, -1}, x] - 
     17280*HPL[{-1, -3, 2, 1}, x] - 28800*HPL[{-1, -2, -3, -1}, x] + 
     23040*HPL[{-1, -2, -3, 1}, x] - 23040*HPL[{-1, -2, -2, -2}, x] + 
     23040*HPL[{-1, -2, -2, 2}, x] - 28800*HPL[{-1, -2, -1, -3}, x] + 
     11520*HPL[{-1, -2, -1, 3}, x] + 34560*HPL[{-1, -2, 1, -3}, x] - 
     11520*HPL[{-1, -2, 1, 3}, x] + 34560*HPL[{-1, -2, 2, -2}, x] - 
     28800*HPL[{-1, -2, 2, 2}, x] + 23040*HPL[{-1, -2, 3, -1}, x] - 
     11520*HPL[{-1, -2, 3, 1}, x] - 40320*HPL[{-1, -1, -4, -1}, x] + 
     11520*HPL[{-1, -1, -4, 1}, x] - 28800*HPL[{-1, -1, -3, -2}, x] + 
     17280*HPL[{-1, -1, -3, 2}, x] - 28800*HPL[{-1, -1, -2, -3}, x] + 
     11520*HPL[{-1, -1, -2, 3}, x] - 40320*HPL[{-1, -1, -1, -4}, x] - 
     5760*HPL[{-1, -1, -1, 4}, x] + 46080*HPL[{-1, -1, 1, -4}, x] + 
     5760*HPL[{-1, -1, 1, 4}, x] + 46080*HPL[{-1, -1, 2, -3}, x] - 
     28800*HPL[{-1, -1, 2, 3}, x] + 34560*HPL[{-1, -1, 3, -2}, x] - 
     28800*HPL[{-1, -1, 3, 2}, x] + 11520*HPL[{-1, -1, 4, -1}, x] + 
     5760*HPL[{-1, -1, 4, 1}, x] + 46080*HPL[{-1, 1, -4, -1}, x] - 
     11520*HPL[{-1, 1, -4, 1}, x] + 34560*HPL[{-1, 1, -3, -2}, x] - 
     17280*HPL[{-1, 1, -3, 2}, x] + 34560*HPL[{-1, 1, -2, -3}, x] - 
     11520*HPL[{-1, 1, -2, 3}, x] + 46080*HPL[{-1, 1, -1, -4}, x] + 
     5760*HPL[{-1, 1, -1, 4}, x] - 46080*HPL[{-1, 1, 1, -4}, x] - 
     5760*HPL[{-1, 1, 1, 4}, x] - 46080*HPL[{-1, 1, 2, -3}, x] + 
     28800*HPL[{-1, 1, 2, 3}, x] - 34560*HPL[{-1, 1, 3, -2}, x] + 
     28800*HPL[{-1, 1, 3, 2}, x] - 11520*HPL[{-1, 1, 4, -1}, x] - 
     5760*HPL[{-1, 1, 4, 1}, x] + 46080*HPL[{-1, 2, -3, -1}, x] - 
     46080*HPL[{-1, 2, -3, 1}, x] + 34560*HPL[{-1, 2, -2, -2}, x] - 
     34560*HPL[{-1, 2, -2, 2}, x] + 34560*HPL[{-1, 2, -1, -3}, x] - 
     11520*HPL[{-1, 2, -1, 3}, x] - 46080*HPL[{-1, 2, 1, -3}, x] - 
     5760*HPL[{-1, 2, 1, 3}, x] - 51840*HPL[{-1, 2, 2, -2}, x] + 
     28800*HPL[{-1, 2, 2, 2}, x] - 46080*HPL[{-1, 2, 3, -1}, x] + 
     28800*HPL[{-1, 2, 3, 1}, x] + 34560*HPL[{-1, 3, -2, -1}, x] - 
     46080*HPL[{-1, 3, -2, 1}, x] + 23040*HPL[{-1, 3, -1, -2}, x] - 
     17280*HPL[{-1, 3, -1, 2}, x] - 34560*HPL[{-1, 3, 1, -2}, x] - 
     5760*HPL[{-1, 3, 1, 2}, x] - 46080*HPL[{-1, 3, 2, -1}, x] + 
     28800*HPL[{-1, 3, 2, 1}, x] + 11520*HPL[{-1, 4, -1, -1}, x] - 
     11520*HPL[{-1, 4, -1, 1}, x] - 11520*HPL[{-1, 4, 1, -1}, x] - 
     5760*HPL[{-1, 4, 1, 1}, x] + 46080*HPL[{1, -4, -1, -1}, x] - 
     11520*HPL[{1, -4, -1, 1}, x] - 11520*HPL[{1, -4, 1, -1}, x] + 
     11520*HPL[{1, -4, 1, 1}, x] + 34560*HPL[{1, -3, -2, -1}, x] - 
     23040*HPL[{1, -3, -2, 1}, x] + 34560*HPL[{1, -3, -1, -2}, x] - 
     17280*HPL[{1, -3, -1, 2}, x] - 23040*HPL[{1, -3, 1, -2}, x] + 
     17280*HPL[{1, -3, 1, 2}, x] - 23040*HPL[{1, -3, 2, -1}, x] + 
     17280*HPL[{1, -3, 2, 1}, x] + 34560*HPL[{1, -2, -3, -1}, x] - 
     23040*HPL[{1, -2, -3, 1}, x] + 28800*HPL[{1, -2, -2, -2}, x] - 
     23040*HPL[{1, -2, -2, 2}, x] + 34560*HPL[{1, -2, -1, -3}, x] - 
     11520*HPL[{1, -2, -1, 3}, x] - 34560*HPL[{1, -2, 1, -3}, x] + 
     11520*HPL[{1, -2, 1, 3}, x] - 34560*HPL[{1, -2, 2, -2}, x] + 
     28800*HPL[{1, -2, 2, 2}, x] - 23040*HPL[{1, -2, 3, -1}, x] + 
     11520*HPL[{1, -2, 3, 1}, x] + 46080*HPL[{1, -1, -4, -1}, x] - 
     11520*HPL[{1, -1, -4, 1}, x] + 34560*HPL[{1, -1, -3, -2}, x] - 
     17280*HPL[{1, -1, -3, 2}, x] + 34560*HPL[{1, -1, -2, -3}, x] - 
     11520*HPL[{1, -1, -2, 3}, x] + 46080*HPL[{1, -1, -1, -4}, x] + 
     5760*HPL[{1, -1, -1, 4}, x] - 46080*HPL[{1, -1, 1, -4}, x] - 
     5760*HPL[{1, -1, 1, 4}, x] - 46080*HPL[{1, -1, 2, -3}, x] + 
     28800*HPL[{1, -1, 2, 3}, x] - 34560*HPL[{1, -1, 3, -2}, x] + 
     28800*HPL[{1, -1, 3, 2}, x] - 11520*HPL[{1, -1, 4, -1}, x] - 
     5760*HPL[{1, -1, 4, 1}, x] - 46080*HPL[{1, 1, -4, -1}, x] + 
     11520*HPL[{1, 1, -4, 1}, x] - 34560*HPL[{1, 1, -3, -2}, x] + 
     17280*HPL[{1, 1, -3, 2}, x] - 34560*HPL[{1, 1, -2, -3}, x] + 
     11520*HPL[{1, 1, -2, 3}, x] - 46080*HPL[{1, 1, -1, -4}, x] - 
     5760*HPL[{1, 1, -1, 4}, x] + 46080*HPL[{1, 1, 1, -4}, x] + 
     5760*HPL[{1, 1, 1, 4}, x] + 46080*HPL[{1, 1, 2, -3}, x] - 
     28800*HPL[{1, 1, 2, 3}, x] + 34560*HPL[{1, 1, 3, -2}, x] - 
     28800*HPL[{1, 1, 3, 2}, x] + 11520*HPL[{1, 1, 4, -1}, x] + 
     5760*HPL[{1, 1, 4, 1}, x] - 46080*HPL[{1, 2, -3, -1}, x] + 
     46080*HPL[{1, 2, -3, 1}, x] - 34560*HPL[{1, 2, -2, -2}, x] + 
     34560*HPL[{1, 2, -2, 2}, x] - 34560*HPL[{1, 2, -1, -3}, x] + 
     11520*HPL[{1, 2, -1, 3}, x] + 46080*HPL[{1, 2, 1, -3}, x] + 
     5760*HPL[{1, 2, 1, 3}, x] + 51840*HPL[{1, 2, 2, -2}, x] - 
     28800*HPL[{1, 2, 2, 2}, x] + 46080*HPL[{1, 2, 3, -1}, x] - 
     28800*HPL[{1, 2, 3, 1}, x] - 34560*HPL[{1, 3, -2, -1}, x] + 
     46080*HPL[{1, 3, -2, 1}, x] - 23040*HPL[{1, 3, -1, -2}, x] + 
     17280*HPL[{1, 3, -1, 2}, x] + 34560*HPL[{1, 3, 1, -2}, x] + 
     5760*HPL[{1, 3, 1, 2}, x] + 46080*HPL[{1, 3, 2, -1}, x] - 
     28800*HPL[{1, 3, 2, 1}, x] - 11520*HPL[{1, 4, -1, -1}, x] + 
     11520*HPL[{1, 4, -1, 1}, x] + 11520*HPL[{1, 4, 1, -1}, x] + 
     5760*HPL[{1, 4, 1, 1}, x] + 46080*HPL[{2, -3, -1, -1}, x] - 
     46080*HPL[{2, -3, -1, 1}, x] - 46080*HPL[{2, -3, 1, -1}, x] + 
     46080*HPL[{2, -3, 1, 1}, x] + 34560*HPL[{2, -2, -2, -1}, x] - 
     40320*HPL[{2, -2, -2, 1}, x] + 34560*HPL[{2, -2, -1, -2}, x] - 
     34560*HPL[{2, -2, -1, 2}, x] - 40320*HPL[{2, -2, 1, -2}, x] + 
     34560*HPL[{2, -2, 1, 2}, x] - 40320*HPL[{2, -2, 2, -1}, x] + 
     34560*HPL[{2, -2, 2, 1}, x] + 34560*HPL[{2, -1, -3, -1}, x] - 
     23040*HPL[{2, -1, -3, 1}, x] + 28800*HPL[{2, -1, -2, -2}, x] - 
     23040*HPL[{2, -1, -2, 2}, x] + 34560*HPL[{2, -1, -1, -3}, x] - 
     960*Pi^2*HPL[{2, -1, -1, -1}, x] + 960*Pi^2*HPL[{2, -1, -1, 1}, x] - 
     11520*HPL[{2, -1, -1, 3}, x] - 34560*HPL[{2, -1, 1, -3}, x] + 
     960*Pi^2*HPL[{2, -1, 1, -1}, x] - 960*Pi^2*HPL[{2, -1, 1, 1}, x] + 
     11520*HPL[{2, -1, 1, 3}, x] - 34560*HPL[{2, -1, 2, -2}, x] + 
     28800*HPL[{2, -1, 2, 2}, x] - 23040*HPL[{2, -1, 3, -1}, x] + 
     11520*HPL[{2, -1, 3, 1}, x] - 46080*HPL[{2, 1, -3, -1}, x] + 
     11520*HPL[{2, 1, -3, 1}, x] - 34560*HPL[{2, 1, -2, -2}, x] + 
     17280*HPL[{2, 1, -2, 2}, x] - 34560*HPL[{2, 1, -1, -3}, x] + 
     960*Pi^2*HPL[{2, 1, -1, -1}, x] - 960*Pi^2*HPL[{2, 1, -1, 1}, x] + 
     11520*HPL[{2, 1, -1, 3}, x] + 46080*HPL[{2, 1, 1, -3}, x] - 
     960*Pi^2*HPL[{2, 1, 1, -1}, x] + 960*Pi^2*HPL[{2, 1, 1, 1}, x] - 
     28800*HPL[{2, 1, 1, 3}, x] + 34560*HPL[{2, 1, 2, -2}, x] - 
     28800*HPL[{2, 1, 2, 2}, x] + 11520*HPL[{2, 1, 3, -1}, x] + 
     5760*HPL[{2, 1, 3, 1}, x] - 51840*HPL[{2, 2, -2, -1}, x] + 
     46080*HPL[{2, 2, -2, 1}, x] - 40320*HPL[{2, 2, -1, -2}, x] + 
     34560*HPL[{2, 2, -1, 2}, x] + 51840*HPL[{2, 2, 1, -2}, x] - 
     28800*HPL[{2, 2, 1, 2}, x] + 46080*HPL[{2, 2, 2, -1}, x] - 
     28800*HPL[{2, 2, 2, 1}, x] - 46080*HPL[{2, 3, -1, -1}, x] + 
     46080*HPL[{2, 3, -1, 1}, x] + 46080*HPL[{2, 3, 1, -1}, x] - 
     28800*HPL[{2, 3, 1, 1}, x] + 34560*HPL[{3, -2, -1, -1}, x] - 
     46080*HPL[{3, -2, -1, 1}, x] - 46080*HPL[{3, -2, 1, -1}, x] + 
     46080*HPL[{3, -2, 1, 1}, x] + 23040*HPL[{3, -1, -2, -1}, x] - 
     23040*HPL[{3, -1, -2, 1}, x] + 23040*HPL[{3, -1, -1, -2}, x] - 
     17280*HPL[{3, -1, -1, 2}, x] - 23040*HPL[{3, -1, 1, -2}, x] + 
     17280*HPL[{3, -1, 1, 2}, x] - 23040*HPL[{3, -1, 2, -1}, x] + 
     17280*HPL[{3, -1, 2, 1}, x] - 34560*HPL[{3, 1, -2, -1}, x] + 
     11520*HPL[{3, 1, -2, 1}, x] - 23040*HPL[{3, 1, -1, -2}, x] + 
     17280*HPL[{3, 1, -1, 2}, x] + 34560*HPL[{3, 1, 1, -2}, x] - 
     28800*HPL[{3, 1, 1, 2}, x] + 11520*HPL[{3, 1, 2, -1}, x] + 
     5760*HPL[{3, 1, 2, 1}, x] - 46080*HPL[{3, 2, -1, -1}, x] + 
     46080*HPL[{3, 2, -1, 1}, x] + 46080*HPL[{3, 2, 1, -1}, x] - 
     28800*HPL[{3, 2, 1, 1}, x] + 11520*HPL[{4, -1, -1, -1}, x] - 
     11520*HPL[{4, -1, -1, 1}, x] - 11520*HPL[{4, -1, 1, -1}, x] + 
     11520*HPL[{4, -1, 1, 1}, x] - 11520*HPL[{4, 1, -1, -1}, x] + 
     11520*HPL[{4, 1, -1, 1}, x] + 11520*HPL[{4, 1, 1, -1}, x] + 
     5760*HPL[{4, 1, 1, 1}, x] + 11520*HPL[{-3, -1, -1, -1, -1}, x] - 
     23040*HPL[{-3, -1, -1, -1, 1}, x] - 23040*HPL[{-3, -1, -1, 1, -1}, x] + 
     23040*HPL[{-3, -1, -1, 1, 1}, x] - 23040*HPL[{-3, -1, 1, -1, -1}, x] + 
     23040*HPL[{-3, -1, 1, -1, 1}, x] + 23040*HPL[{-3, -1, 1, 1, -1}, x] - 
     23040*HPL[{-3, -1, 1, 1, 1}, x] - 23040*HPL[{-3, 1, -1, -1, -1}, x] + 
     23040*HPL[{-3, 1, -1, -1, 1}, x] + 23040*HPL[{-3, 1, -1, 1, -1}, x] - 
     23040*HPL[{-3, 1, -1, 1, 1}, x] + 23040*HPL[{-3, 1, 1, -1, -1}, x] - 
     23040*HPL[{-3, 1, 1, -1, 1}, x] - 23040*HPL[{-3, 1, 1, 1, -1}, x] + 
     23040*HPL[{-3, 1, 1, 1, 1}, x] + 11520*HPL[{-2, -2, -1, -1, -1}, x] - 
     23040*HPL[{-2, -2, -1, -1, 1}, x] - 23040*HPL[{-2, -2, -1, 1, -1}, x] + 
     23040*HPL[{-2, -2, -1, 1, 1}, x] - 23040*HPL[{-2, -2, 1, -1, -1}, x] + 
     23040*HPL[{-2, -2, 1, -1, 1}, x] + 23040*HPL[{-2, -2, 1, 1, -1}, x] - 
     23040*HPL[{-2, -2, 1, 1, 1}, x] + 11520*HPL[{-2, -1, -2, -1, -1}, x] - 
     23040*HPL[{-2, -1, -2, -1, 1}, x] - 23040*HPL[{-2, -1, -2, 1, -1}, x] + 
     23040*HPL[{-2, -1, -2, 1, 1}, x] + 11520*HPL[{-2, -1, -1, -2, -1}, x] - 
     23040*HPL[{-2, -1, -1, -2, 1}, x] + 11520*HPL[{-2, -1, -1, -1, -2}, x] - 
     23040*HPL[{-2, -1, -1, -1, 2}, x] - 23040*HPL[{-2, -1, -1, 1, -2}, x] + 
     23040*HPL[{-2, -1, -1, 1, 2}, x] - 23040*HPL[{-2, -1, -1, 2, -1}, x] + 
     23040*HPL[{-2, -1, -1, 2, 1}, x] - 23040*HPL[{-2, -1, 1, -2, -1}, x] + 
     23040*HPL[{-2, -1, 1, -2, 1}, x] - 23040*HPL[{-2, -1, 1, -1, -2}, x] + 
     23040*HPL[{-2, -1, 1, -1, 2}, x] + 23040*HPL[{-2, -1, 1, 1, -2}, x] - 
     23040*HPL[{-2, -1, 1, 1, 2}, x] + 23040*HPL[{-2, -1, 1, 2, -1}, x] - 
     23040*HPL[{-2, -1, 1, 2, 1}, x] - 23040*HPL[{-2, -1, 2, -1, -1}, x] + 
     23040*HPL[{-2, -1, 2, -1, 1}, x] + 23040*HPL[{-2, -1, 2, 1, -1}, x] - 
     23040*HPL[{-2, -1, 2, 1, 1}, x] - 23040*HPL[{-2, 1, -2, -1, -1}, x] + 
     23040*HPL[{-2, 1, -2, -1, 1}, x] + 23040*HPL[{-2, 1, -2, 1, -1}, x] - 
     23040*HPL[{-2, 1, -2, 1, 1}, x] - 23040*HPL[{-2, 1, -1, -2, -1}, x] + 
     23040*HPL[{-2, 1, -1, -2, 1}, x] - 23040*HPL[{-2, 1, -1, -1, -2}, x] + 
     23040*HPL[{-2, 1, -1, -1, 2}, x] + 23040*HPL[{-2, 1, -1, 1, -2}, x] - 
     23040*HPL[{-2, 1, -1, 1, 2}, x] + 23040*HPL[{-2, 1, -1, 2, -1}, x] - 
     23040*HPL[{-2, 1, -1, 2, 1}, x] + 23040*HPL[{-2, 1, 1, -2, -1}, x] - 
     23040*HPL[{-2, 1, 1, -2, 1}, x] + 23040*HPL[{-2, 1, 1, -1, -2}, x] - 
     23040*HPL[{-2, 1, 1, -1, 2}, x] - 23040*HPL[{-2, 1, 1, 1, -2}, x] + 
     23040*HPL[{-2, 1, 1, 1, 2}, x] - 23040*HPL[{-2, 1, 1, 2, -1}, x] + 
     23040*HPL[{-2, 1, 1, 2, 1}, x] + 23040*HPL[{-2, 1, 2, -1, -1}, x] - 
     23040*HPL[{-2, 1, 2, -1, 1}, x] - 23040*HPL[{-2, 1, 2, 1, -1}, x] + 
     23040*HPL[{-2, 1, 2, 1, 1}, x] - 23040*HPL[{-2, 2, -1, -1, -1}, x] + 
     23040*HPL[{-2, 2, -1, -1, 1}, x] + 23040*HPL[{-2, 2, -1, 1, -1}, x] - 
     23040*HPL[{-2, 2, -1, 1, 1}, x] + 23040*HPL[{-2, 2, 1, -1, -1}, x] - 
     23040*HPL[{-2, 2, 1, -1, 1}, x] - 23040*HPL[{-2, 2, 1, 1, -1}, x] + 
     23040*HPL[{-2, 2, 1, 1, 1}, x] + 11520*HPL[{-1, -3, -1, -1, -1}, x] - 
     23040*HPL[{-1, -3, -1, -1, 1}, x] - 23040*HPL[{-1, -3, -1, 1, -1}, x] + 
     23040*HPL[{-1, -3, -1, 1, 1}, x] - 23040*HPL[{-1, -3, 1, -1, -1}, x] + 
     23040*HPL[{-1, -3, 1, -1, 1}, x] + 23040*HPL[{-1, -3, 1, 1, -1}, x] - 
     23040*HPL[{-1, -3, 1, 1, 1}, x] + 11520*HPL[{-1, -2, -2, -1, -1}, x] - 
     23040*HPL[{-1, -2, -2, -1, 1}, x] - 23040*HPL[{-1, -2, -2, 1, -1}, x] + 
     23040*HPL[{-1, -2, -2, 1, 1}, x] + 11520*HPL[{-1, -2, -1, -2, -1}, x] - 
     23040*HPL[{-1, -2, -1, -2, 1}, x] + 11520*HPL[{-1, -2, -1, -1, -2}, x] - 
     23040*HPL[{-1, -2, -1, -1, 2}, x] - 23040*HPL[{-1, -2, -1, 1, -2}, x] + 
     23040*HPL[{-1, -2, -1, 1, 2}, x] - 23040*HPL[{-1, -2, -1, 2, -1}, x] + 
     23040*HPL[{-1, -2, -1, 2, 1}, x] - 23040*HPL[{-1, -2, 1, -2, -1}, x] + 
     23040*HPL[{-1, -2, 1, -2, 1}, x] - 23040*HPL[{-1, -2, 1, -1, -2}, x] + 
     23040*HPL[{-1, -2, 1, -1, 2}, x] + 23040*HPL[{-1, -2, 1, 1, -2}, x] - 
     23040*HPL[{-1, -2, 1, 1, 2}, x] + 23040*HPL[{-1, -2, 1, 2, -1}, x] - 
     23040*HPL[{-1, -2, 1, 2, 1}, x] - 23040*HPL[{-1, -2, 2, -1, -1}, x] + 
     23040*HPL[{-1, -2, 2, -1, 1}, x] + 23040*HPL[{-1, -2, 2, 1, -1}, x] - 
     23040*HPL[{-1, -2, 2, 1, 1}, x] + 11520*HPL[{-1, -1, -3, -1, -1}, x] - 
     23040*HPL[{-1, -1, -3, -1, 1}, x] - 23040*HPL[{-1, -1, -3, 1, -1}, x] + 
     23040*HPL[{-1, -1, -3, 1, 1}, x] + 11520*HPL[{-1, -1, -2, -2, -1}, x] - 
     23040*HPL[{-1, -1, -2, -2, 1}, x] + 11520*HPL[{-1, -1, -2, -1, -2}, x] - 
     23040*HPL[{-1, -1, -2, -1, 2}, x] - 23040*HPL[{-1, -1, -2, 1, -2}, x] + 
     23040*HPL[{-1, -1, -2, 1, 2}, x] - 23040*HPL[{-1, -1, -2, 2, -1}, x] + 
     23040*HPL[{-1, -1, -2, 2, 1}, x] + 11520*HPL[{-1, -1, -1, -3, -1}, x] - 
     23040*HPL[{-1, -1, -1, -3, 1}, x] + 11520*HPL[{-1, -1, -1, -2, -2}, x] - 
     23040*HPL[{-1, -1, -1, -2, 2}, x] + 11520*HPL[{-1, -1, -1, -1, -3}, x] - 
     23040*HPL[{-1, -1, -1, -1, 3}, x] - 23040*HPL[{-1, -1, -1, 1, -3}, x] + 
     23040*HPL[{-1, -1, -1, 1, 3}, x] - 23040*HPL[{-1, -1, -1, 2, -2}, x] + 
     23040*HPL[{-1, -1, -1, 2, 2}, x] - 23040*HPL[{-1, -1, -1, 3, -1}, x] + 
     23040*HPL[{-1, -1, -1, 3, 1}, x] - 23040*HPL[{-1, -1, 1, -3, -1}, x] + 
     23040*HPL[{-1, -1, 1, -3, 1}, x] - 23040*HPL[{-1, -1, 1, -2, -2}, x] + 
     23040*HPL[{-1, -1, 1, -2, 2}, x] - 23040*HPL[{-1, -1, 1, -1, -3}, x] + 
     23040*HPL[{-1, -1, 1, -1, 3}, x] + 23040*HPL[{-1, -1, 1, 1, -3}, x] - 
     23040*HPL[{-1, -1, 1, 1, 3}, x] + 23040*HPL[{-1, -1, 1, 2, -2}, x] - 
     23040*HPL[{-1, -1, 1, 2, 2}, x] + 23040*HPL[{-1, -1, 1, 3, -1}, x] - 
     23040*HPL[{-1, -1, 1, 3, 1}, x] - 23040*HPL[{-1, -1, 2, -2, -1}, x] + 
     23040*HPL[{-1, -1, 2, -2, 1}, x] - 23040*HPL[{-1, -1, 2, -1, -2}, x] + 
     23040*HPL[{-1, -1, 2, -1, 2}, x] + 23040*HPL[{-1, -1, 2, 1, -2}, x] - 
     23040*HPL[{-1, -1, 2, 1, 2}, x] + 23040*HPL[{-1, -1, 2, 2, -1}, x] - 
     23040*HPL[{-1, -1, 2, 2, 1}, x] - 23040*HPL[{-1, -1, 3, -1, -1}, x] + 
     23040*HPL[{-1, -1, 3, -1, 1}, x] + 23040*HPL[{-1, -1, 3, 1, -1}, x] - 
     23040*HPL[{-1, -1, 3, 1, 1}, x] - 23040*HPL[{-1, 1, -3, -1, -1}, x] + 
     23040*HPL[{-1, 1, -3, -1, 1}, x] + 23040*HPL[{-1, 1, -3, 1, -1}, x] - 
     23040*HPL[{-1, 1, -3, 1, 1}, x] - 23040*HPL[{-1, 1, -2, -2, -1}, x] + 
     23040*HPL[{-1, 1, -2, -2, 1}, x] - 23040*HPL[{-1, 1, -2, -1, -2}, x] + 
     23040*HPL[{-1, 1, -2, -1, 2}, x] + 23040*HPL[{-1, 1, -2, 1, -2}, x] - 
     23040*HPL[{-1, 1, -2, 1, 2}, x] + 23040*HPL[{-1, 1, -2, 2, -1}, x] - 
     23040*HPL[{-1, 1, -2, 2, 1}, x] - 23040*HPL[{-1, 1, -1, -3, -1}, x] + 
     23040*HPL[{-1, 1, -1, -3, 1}, x] - 23040*HPL[{-1, 1, -1, -2, -2}, x] + 
     23040*HPL[{-1, 1, -1, -2, 2}, x] - 23040*HPL[{-1, 1, -1, -1, -3}, x] + 
     23040*HPL[{-1, 1, -1, -1, 3}, x] + 23040*HPL[{-1, 1, -1, 1, -3}, x] - 
     23040*HPL[{-1, 1, -1, 1, 3}, x] + 23040*HPL[{-1, 1, -1, 2, -2}, x] - 
     23040*HPL[{-1, 1, -1, 2, 2}, x] + 23040*HPL[{-1, 1, -1, 3, -1}, x] - 
     23040*HPL[{-1, 1, -1, 3, 1}, x] + 23040*HPL[{-1, 1, 1, -3, -1}, x] - 
     23040*HPL[{-1, 1, 1, -3, 1}, x] + 23040*HPL[{-1, 1, 1, -2, -2}, x] - 
     23040*HPL[{-1, 1, 1, -2, 2}, x] + 23040*HPL[{-1, 1, 1, -1, -3}, x] - 
     23040*HPL[{-1, 1, 1, -1, 3}, x] - 23040*HPL[{-1, 1, 1, 1, -3}, x] + 
     23040*HPL[{-1, 1, 1, 1, 3}, x] - 23040*HPL[{-1, 1, 1, 2, -2}, x] + 
     23040*HPL[{-1, 1, 1, 2, 2}, x] - 23040*HPL[{-1, 1, 1, 3, -1}, x] + 
     23040*HPL[{-1, 1, 1, 3, 1}, x] + 23040*HPL[{-1, 1, 2, -2, -1}, x] - 
     23040*HPL[{-1, 1, 2, -2, 1}, x] + 23040*HPL[{-1, 1, 2, -1, -2}, x] - 
     23040*HPL[{-1, 1, 2, -1, 2}, x] - 23040*HPL[{-1, 1, 2, 1, -2}, x] + 
     23040*HPL[{-1, 1, 2, 1, 2}, x] - 23040*HPL[{-1, 1, 2, 2, -1}, x] + 
     23040*HPL[{-1, 1, 2, 2, 1}, x] + 23040*HPL[{-1, 1, 3, -1, -1}, x] - 
     23040*HPL[{-1, 1, 3, -1, 1}, x] - 23040*HPL[{-1, 1, 3, 1, -1}, x] + 
     23040*HPL[{-1, 1, 3, 1, 1}, x] - 23040*HPL[{-1, 2, -2, -1, -1}, x] + 
     23040*HPL[{-1, 2, -2, -1, 1}, x] + 23040*HPL[{-1, 2, -2, 1, -1}, x] - 
     23040*HPL[{-1, 2, -2, 1, 1}, x] - 23040*HPL[{-1, 2, -1, -2, -1}, x] + 
     23040*HPL[{-1, 2, -1, -2, 1}, x] - 23040*HPL[{-1, 2, -1, -1, -2}, x] + 
     23040*HPL[{-1, 2, -1, -1, 2}, x] + 23040*HPL[{-1, 2, -1, 1, -2}, x] - 
     23040*HPL[{-1, 2, -1, 1, 2}, x] + 23040*HPL[{-1, 2, -1, 2, -1}, x] - 
     23040*HPL[{-1, 2, -1, 2, 1}, x] + 23040*HPL[{-1, 2, 1, -2, -1}, x] - 
     23040*HPL[{-1, 2, 1, -2, 1}, x] + 23040*HPL[{-1, 2, 1, -1, -2}, x] - 
     23040*HPL[{-1, 2, 1, -1, 2}, x] - 23040*HPL[{-1, 2, 1, 1, -2}, x] + 
     23040*HPL[{-1, 2, 1, 1, 2}, x] - 23040*HPL[{-1, 2, 1, 2, -1}, x] + 
     23040*HPL[{-1, 2, 1, 2, 1}, x] + 23040*HPL[{-1, 2, 2, -1, -1}, x] - 
     23040*HPL[{-1, 2, 2, -1, 1}, x] - 23040*HPL[{-1, 2, 2, 1, -1}, x] + 
     23040*HPL[{-1, 2, 2, 1, 1}, x] - 23040*HPL[{-1, 3, -1, -1, -1}, x] + 
     23040*HPL[{-1, 3, -1, -1, 1}, x] + 23040*HPL[{-1, 3, -1, 1, -1}, x] - 
     23040*HPL[{-1, 3, -1, 1, 1}, x] + 23040*HPL[{-1, 3, 1, -1, -1}, x] - 
     23040*HPL[{-1, 3, 1, -1, 1}, x] - 23040*HPL[{-1, 3, 1, 1, -1}, x] + 
     23040*HPL[{-1, 3, 1, 1, 1}, x] - 23040*HPL[{1, -3, -1, -1, -1}, x] + 
     23040*HPL[{1, -3, -1, -1, 1}, x] + 23040*HPL[{1, -3, -1, 1, -1}, x] - 
     23040*HPL[{1, -3, -1, 1, 1}, x] + 23040*HPL[{1, -3, 1, -1, -1}, x] - 
     23040*HPL[{1, -3, 1, -1, 1}, x] - 23040*HPL[{1, -3, 1, 1, -1}, x] + 
     23040*HPL[{1, -3, 1, 1, 1}, x] - 23040*HPL[{1, -2, -2, -1, -1}, x] + 
     23040*HPL[{1, -2, -2, -1, 1}, x] + 23040*HPL[{1, -2, -2, 1, -1}, x] - 
     23040*HPL[{1, -2, -2, 1, 1}, x] - 23040*HPL[{1, -2, -1, -2, -1}, x] + 
     23040*HPL[{1, -2, -1, -2, 1}, x] - 23040*HPL[{1, -2, -1, -1, -2}, x] + 
     23040*HPL[{1, -2, -1, -1, 2}, x] + 23040*HPL[{1, -2, -1, 1, -2}, x] - 
     23040*HPL[{1, -2, -1, 1, 2}, x] + 23040*HPL[{1, -2, -1, 2, -1}, x] - 
     23040*HPL[{1, -2, -1, 2, 1}, x] + 23040*HPL[{1, -2, 1, -2, -1}, x] - 
     23040*HPL[{1, -2, 1, -2, 1}, x] + 23040*HPL[{1, -2, 1, -1, -2}, x] - 
     23040*HPL[{1, -2, 1, -1, 2}, x] - 23040*HPL[{1, -2, 1, 1, -2}, x] + 
     23040*HPL[{1, -2, 1, 1, 2}, x] - 23040*HPL[{1, -2, 1, 2, -1}, x] + 
     23040*HPL[{1, -2, 1, 2, 1}, x] + 23040*HPL[{1, -2, 2, -1, -1}, x] - 
     23040*HPL[{1, -2, 2, -1, 1}, x] - 23040*HPL[{1, -2, 2, 1, -1}, x] + 
     23040*HPL[{1, -2, 2, 1, 1}, x] - 23040*HPL[{1, -1, -3, -1, -1}, x] + 
     23040*HPL[{1, -1, -3, -1, 1}, x] + 23040*HPL[{1, -1, -3, 1, -1}, x] - 
     23040*HPL[{1, -1, -3, 1, 1}, x] - 23040*HPL[{1, -1, -2, -2, -1}, x] + 
     23040*HPL[{1, -1, -2, -2, 1}, x] - 23040*HPL[{1, -1, -2, -1, -2}, x] + 
     23040*HPL[{1, -1, -2, -1, 2}, x] + 23040*HPL[{1, -1, -2, 1, -2}, x] - 
     23040*HPL[{1, -1, -2, 1, 2}, x] + 23040*HPL[{1, -1, -2, 2, -1}, x] - 
     23040*HPL[{1, -1, -2, 2, 1}, x] - 23040*HPL[{1, -1, -1, -3, -1}, x] + 
     23040*HPL[{1, -1, -1, -3, 1}, x] - 23040*HPL[{1, -1, -1, -2, -2}, x] + 
     23040*HPL[{1, -1, -1, -2, 2}, x] - 23040*HPL[{1, -1, -1, -1, -3}, x] + 
     23040*HPL[{1, -1, -1, -1, 3}, x] + 23040*HPL[{1, -1, -1, 1, -3}, x] - 
     23040*HPL[{1, -1, -1, 1, 3}, x] + 23040*HPL[{1, -1, -1, 2, -2}, x] - 
     23040*HPL[{1, -1, -1, 2, 2}, x] + 23040*HPL[{1, -1, -1, 3, -1}, x] - 
     23040*HPL[{1, -1, -1, 3, 1}, x] + 23040*HPL[{1, -1, 1, -3, -1}, x] - 
     23040*HPL[{1, -1, 1, -3, 1}, x] + 23040*HPL[{1, -1, 1, -2, -2}, x] - 
     23040*HPL[{1, -1, 1, -2, 2}, x] + 23040*HPL[{1, -1, 1, -1, -3}, x] - 
     23040*HPL[{1, -1, 1, -1, 3}, x] - 23040*HPL[{1, -1, 1, 1, -3}, x] + 
     23040*HPL[{1, -1, 1, 1, 3}, x] - 23040*HPL[{1, -1, 1, 2, -2}, x] + 
     23040*HPL[{1, -1, 1, 2, 2}, x] - 23040*HPL[{1, -1, 1, 3, -1}, x] + 
     23040*HPL[{1, -1, 1, 3, 1}, x] + 23040*HPL[{1, -1, 2, -2, -1}, x] - 
     23040*HPL[{1, -1, 2, -2, 1}, x] + 23040*HPL[{1, -1, 2, -1, -2}, x] - 
     23040*HPL[{1, -1, 2, -1, 2}, x] - 23040*HPL[{1, -1, 2, 1, -2}, x] + 
     23040*HPL[{1, -1, 2, 1, 2}, x] - 23040*HPL[{1, -1, 2, 2, -1}, x] + 
     23040*HPL[{1, -1, 2, 2, 1}, x] + 23040*HPL[{1, -1, 3, -1, -1}, x] - 
     23040*HPL[{1, -1, 3, -1, 1}, x] - 23040*HPL[{1, -1, 3, 1, -1}, x] + 
     23040*HPL[{1, -1, 3, 1, 1}, x] + 23040*HPL[{1, 1, -3, -1, -1}, x] - 
     23040*HPL[{1, 1, -3, -1, 1}, x] - 23040*HPL[{1, 1, -3, 1, -1}, x] + 
     23040*HPL[{1, 1, -3, 1, 1}, x] + 23040*HPL[{1, 1, -2, -2, -1}, x] - 
     23040*HPL[{1, 1, -2, -2, 1}, x] + 23040*HPL[{1, 1, -2, -1, -2}, x] - 
     23040*HPL[{1, 1, -2, -1, 2}, x] - 23040*HPL[{1, 1, -2, 1, -2}, x] + 
     23040*HPL[{1, 1, -2, 1, 2}, x] - 23040*HPL[{1, 1, -2, 2, -1}, x] + 
     23040*HPL[{1, 1, -2, 2, 1}, x] + 23040*HPL[{1, 1, -1, -3, -1}, x] - 
     23040*HPL[{1, 1, -1, -3, 1}, x] + 23040*HPL[{1, 1, -1, -2, -2}, x] - 
     23040*HPL[{1, 1, -1, -2, 2}, x] + 23040*HPL[{1, 1, -1, -1, -3}, x] - 
     23040*HPL[{1, 1, -1, -1, 3}, x] - 23040*HPL[{1, 1, -1, 1, -3}, x] + 
     23040*HPL[{1, 1, -1, 1, 3}, x] - 23040*HPL[{1, 1, -1, 2, -2}, x] + 
     23040*HPL[{1, 1, -1, 2, 2}, x] - 23040*HPL[{1, 1, -1, 3, -1}, x] + 
     23040*HPL[{1, 1, -1, 3, 1}, x] - 23040*HPL[{1, 1, 1, -3, -1}, x] + 
     23040*HPL[{1, 1, 1, -3, 1}, x] - 23040*HPL[{1, 1, 1, -2, -2}, x] + 
     23040*HPL[{1, 1, 1, -2, 2}, x] - 23040*HPL[{1, 1, 1, -1, -3}, x] + 
     23040*HPL[{1, 1, 1, -1, 3}, x] + 23040*HPL[{1, 1, 1, 1, -3}, x] - 
     23040*HPL[{1, 1, 1, 1, 3}, x] + 23040*HPL[{1, 1, 1, 2, -2}, x] - 
     23040*HPL[{1, 1, 1, 2, 2}, x] + 23040*HPL[{1, 1, 1, 3, -1}, x] - 
     23040*HPL[{1, 1, 1, 3, 1}, x] - 23040*HPL[{1, 1, 2, -2, -1}, x] + 
     23040*HPL[{1, 1, 2, -2, 1}, x] - 23040*HPL[{1, 1, 2, -1, -2}, x] + 
     23040*HPL[{1, 1, 2, -1, 2}, x] + 23040*HPL[{1, 1, 2, 1, -2}, x] - 
     23040*HPL[{1, 1, 2, 1, 2}, x] + 23040*HPL[{1, 1, 2, 2, -1}, x] - 
     23040*HPL[{1, 1, 2, 2, 1}, x] - 23040*HPL[{1, 1, 3, -1, -1}, x] + 
     23040*HPL[{1, 1, 3, -1, 1}, x] + 23040*HPL[{1, 1, 3, 1, -1}, x] - 
     23040*HPL[{1, 1, 3, 1, 1}, x] + 23040*HPL[{1, 2, -2, -1, -1}, x] - 
     23040*HPL[{1, 2, -2, -1, 1}, x] - 23040*HPL[{1, 2, -2, 1, -1}, x] + 
     23040*HPL[{1, 2, -2, 1, 1}, x] + 23040*HPL[{1, 2, -1, -2, -1}, x] - 
     23040*HPL[{1, 2, -1, -2, 1}, x] + 23040*HPL[{1, 2, -1, -1, -2}, x] - 
     23040*HPL[{1, 2, -1, -1, 2}, x] - 23040*HPL[{1, 2, -1, 1, -2}, x] + 
     23040*HPL[{1, 2, -1, 1, 2}, x] - 23040*HPL[{1, 2, -1, 2, -1}, x] + 
     23040*HPL[{1, 2, -1, 2, 1}, x] - 23040*HPL[{1, 2, 1, -2, -1}, x] + 
     23040*HPL[{1, 2, 1, -2, 1}, x] - 23040*HPL[{1, 2, 1, -1, -2}, x] + 
     23040*HPL[{1, 2, 1, -1, 2}, x] + 23040*HPL[{1, 2, 1, 1, -2}, x] - 
     23040*HPL[{1, 2, 1, 1, 2}, x] + 23040*HPL[{1, 2, 1, 2, -1}, x] - 
     23040*HPL[{1, 2, 1, 2, 1}, x] - 23040*HPL[{1, 2, 2, -1, -1}, x] + 
     23040*HPL[{1, 2, 2, -1, 1}, x] + 23040*HPL[{1, 2, 2, 1, -1}, x] - 
     23040*HPL[{1, 2, 2, 1, 1}, x] + 23040*HPL[{1, 3, -1, -1, -1}, x] - 
     23040*HPL[{1, 3, -1, -1, 1}, x] - 23040*HPL[{1, 3, -1, 1, -1}, x] + 
     23040*HPL[{1, 3, -1, 1, 1}, x] - 23040*HPL[{1, 3, 1, -1, -1}, x] + 
     23040*HPL[{1, 3, 1, -1, 1}, x] + 23040*HPL[{1, 3, 1, 1, -1}, x] - 
     23040*HPL[{1, 3, 1, 1, 1}, x] - 23040*HPL[{2, -2, -1, -1, -1}, x] + 
     23040*HPL[{2, -2, -1, -1, 1}, x] + 23040*HPL[{2, -2, -1, 1, -1}, x] - 
     23040*HPL[{2, -2, -1, 1, 1}, x] + 23040*HPL[{2, -2, 1, -1, -1}, x] - 
     23040*HPL[{2, -2, 1, -1, 1}, x] - 23040*HPL[{2, -2, 1, 1, -1}, x] + 
     23040*HPL[{2, -2, 1, 1, 1}, x] - 23040*HPL[{2, -1, -2, -1, -1}, x] + 
     23040*HPL[{2, -1, -2, -1, 1}, x] + 23040*HPL[{2, -1, -2, 1, -1}, x] - 
     23040*HPL[{2, -1, -2, 1, 1}, x] - 23040*HPL[{2, -1, -1, -2, -1}, x] + 
     23040*HPL[{2, -1, -1, -2, 1}, x] - 23040*HPL[{2, -1, -1, -1, -2}, x] + 
     23040*HPL[{2, -1, -1, -1, 2}, x] + 23040*HPL[{2, -1, -1, 1, -2}, x] - 
     23040*HPL[{2, -1, -1, 1, 2}, x] + 23040*HPL[{2, -1, -1, 2, -1}, x] - 
     23040*HPL[{2, -1, -1, 2, 1}, x] + 23040*HPL[{2, -1, 1, -2, -1}, x] - 
     23040*HPL[{2, -1, 1, -2, 1}, x] + 23040*HPL[{2, -1, 1, -1, -2}, x] - 
     23040*HPL[{2, -1, 1, -1, 2}, x] - 23040*HPL[{2, -1, 1, 1, -2}, x] + 
     23040*HPL[{2, -1, 1, 1, 2}, x] - 23040*HPL[{2, -1, 1, 2, -1}, x] + 
     23040*HPL[{2, -1, 1, 2, 1}, x] + 23040*HPL[{2, -1, 2, -1, -1}, x] - 
     23040*HPL[{2, -1, 2, -1, 1}, x] - 23040*HPL[{2, -1, 2, 1, -1}, x] + 
     23040*HPL[{2, -1, 2, 1, 1}, x] + 23040*HPL[{2, 1, -2, -1, -1}, x] - 
     23040*HPL[{2, 1, -2, -1, 1}, x] - 23040*HPL[{2, 1, -2, 1, -1}, x] + 
     23040*HPL[{2, 1, -2, 1, 1}, x] + 23040*HPL[{2, 1, -1, -2, -1}, x] - 
     23040*HPL[{2, 1, -1, -2, 1}, x] + 23040*HPL[{2, 1, -1, -1, -2}, x] - 
     23040*HPL[{2, 1, -1, -1, 2}, x] - 23040*HPL[{2, 1, -1, 1, -2}, x] + 
     23040*HPL[{2, 1, -1, 1, 2}, x] - 23040*HPL[{2, 1, -1, 2, -1}, x] + 
     23040*HPL[{2, 1, -1, 2, 1}, x] - 23040*HPL[{2, 1, 1, -2, -1}, x] + 
     23040*HPL[{2, 1, 1, -2, 1}, x] - 23040*HPL[{2, 1, 1, -1, -2}, x] + 
     23040*HPL[{2, 1, 1, -1, 2}, x] + 23040*HPL[{2, 1, 1, 1, -2}, x] - 
     23040*HPL[{2, 1, 1, 1, 2}, x] + 23040*HPL[{2, 1, 1, 2, -1}, x] - 
     23040*HPL[{2, 1, 1, 2, 1}, x] - 23040*HPL[{2, 1, 2, -1, -1}, x] + 
     23040*HPL[{2, 1, 2, -1, 1}, x] + 23040*HPL[{2, 1, 2, 1, -1}, x] - 
     23040*HPL[{2, 1, 2, 1, 1}, x] + 23040*HPL[{2, 2, -1, -1, -1}, x] - 
     23040*HPL[{2, 2, -1, -1, 1}, x] - 23040*HPL[{2, 2, -1, 1, -1}, x] + 
     23040*HPL[{2, 2, -1, 1, 1}, x] - 23040*HPL[{2, 2, 1, -1, -1}, x] + 
     23040*HPL[{2, 2, 1, -1, 1}, x] + 23040*HPL[{2, 2, 1, 1, -1}, x] - 
     23040*HPL[{2, 2, 1, 1, 1}, x] - 23040*HPL[{3, -1, -1, -1, -1}, x] + 
     23040*HPL[{3, -1, -1, -1, 1}, x] + 23040*HPL[{3, -1, -1, 1, -1}, x] - 
     23040*HPL[{3, -1, -1, 1, 1}, x] + 23040*HPL[{3, -1, 1, -1, -1}, x] - 
     23040*HPL[{3, -1, 1, -1, 1}, x] - 23040*HPL[{3, -1, 1, 1, -1}, x] + 
     23040*HPL[{3, -1, 1, 1, 1}, x] + 23040*HPL[{3, 1, -1, -1, -1}, x] - 
     23040*HPL[{3, 1, -1, -1, 1}, x] - 23040*HPL[{3, 1, -1, 1, -1}, x] + 
     23040*HPL[{3, 1, -1, 1, 1}, x] - 23040*HPL[{3, 1, 1, -1, -1}, x] + 
     23040*HPL[{3, 1, 1, -1, 1}, x] + 23040*HPL[{3, 1, 1, 1, -1}, x] - 
     23040*HPL[{3, 1, 1, 1, 1}, x] + 23040*HPL[{-2, -1, -1, -1, -1, 1}, x] + 
     23040*HPL[{-2, -1, -1, -1, 1, -1}, x] - 
     23040*HPL[{-2, -1, -1, -1, 1, 1}, x] + 
     23040*HPL[{-2, -1, -1, 1, -1, -1}, x] - 
     23040*HPL[{-2, -1, -1, 1, -1, 1}, x] - 
     23040*HPL[{-2, -1, -1, 1, 1, -1}, x] + 
     23040*HPL[{-2, -1, -1, 1, 1, 1}, x] + 
     23040*HPL[{-2, -1, 1, -1, -1, -1}, x] - 
     23040*HPL[{-2, -1, 1, -1, -1, 1}, x] - 
     23040*HPL[{-2, -1, 1, -1, 1, -1}, x] + 
     23040*HPL[{-2, -1, 1, -1, 1, 1}, x] - 
     23040*HPL[{-2, -1, 1, 1, -1, -1}, x] + 
     23040*HPL[{-2, -1, 1, 1, -1, 1}, x] + 
     23040*HPL[{-2, -1, 1, 1, 1, -1}, x] - 
     23040*HPL[{-2, -1, 1, 1, 1, 1}, x] + 
     23040*HPL[{-2, 1, -1, -1, -1, -1}, x] - 
     23040*HPL[{-2, 1, -1, -1, -1, 1}, x] - 
     23040*HPL[{-2, 1, -1, -1, 1, -1}, x] + 
     23040*HPL[{-2, 1, -1, -1, 1, 1}, x] - 
     23040*HPL[{-2, 1, -1, 1, -1, -1}, x] + 
     23040*HPL[{-2, 1, -1, 1, -1, 1}, x] + 
     23040*HPL[{-2, 1, -1, 1, 1, -1}, x] - 
     23040*HPL[{-2, 1, -1, 1, 1, 1}, x] - 
     23040*HPL[{-2, 1, 1, -1, -1, -1}, x] + 
     23040*HPL[{-2, 1, 1, -1, -1, 1}, x] + 
     23040*HPL[{-2, 1, 1, -1, 1, -1}, x] - 
     23040*HPL[{-2, 1, 1, -1, 1, 1}, x] + 
     23040*HPL[{-2, 1, 1, 1, -1, -1}, x] - 
     23040*HPL[{-2, 1, 1, 1, -1, 1}, x] - 
     23040*HPL[{-2, 1, 1, 1, 1, -1}, x] + 23040*HPL[{-2, 1, 1, 1, 1, 1}, x] + 
     23040*HPL[{-1, -2, -1, -1, -1, 1}, x] + 
     23040*HPL[{-1, -2, -1, -1, 1, -1}, x] - 
     23040*HPL[{-1, -2, -1, -1, 1, 1}, x] + 
     23040*HPL[{-1, -2, -1, 1, -1, -1}, x] - 
     23040*HPL[{-1, -2, -1, 1, -1, 1}, x] - 
     23040*HPL[{-1, -2, -1, 1, 1, -1}, x] + 
     23040*HPL[{-1, -2, -1, 1, 1, 1}, x] + 
     23040*HPL[{-1, -2, 1, -1, -1, -1}, x] - 
     23040*HPL[{-1, -2, 1, -1, -1, 1}, x] - 
     23040*HPL[{-1, -2, 1, -1, 1, -1}, x] + 
     23040*HPL[{-1, -2, 1, -1, 1, 1}, x] - 
     23040*HPL[{-1, -2, 1, 1, -1, -1}, x] + 
     23040*HPL[{-1, -2, 1, 1, -1, 1}, x] + 
     23040*HPL[{-1, -2, 1, 1, 1, -1}, x] - 
     23040*HPL[{-1, -2, 1, 1, 1, 1}, x] + 
     23040*HPL[{-1, -1, -2, -1, -1, 1}, x] + 
     23040*HPL[{-1, -1, -2, -1, 1, -1}, x] - 
     23040*HPL[{-1, -1, -2, -1, 1, 1}, x] + 
     23040*HPL[{-1, -1, -2, 1, -1, -1}, x] - 
     23040*HPL[{-1, -1, -2, 1, -1, 1}, x] - 
     23040*HPL[{-1, -1, -2, 1, 1, -1}, x] + 
     23040*HPL[{-1, -1, -2, 1, 1, 1}, x] + 
     23040*HPL[{-1, -1, -1, -2, -1, 1}, x] + 
     23040*HPL[{-1, -1, -1, -2, 1, -1}, x] - 
     23040*HPL[{-1, -1, -1, -2, 1, 1}, x] + 
     23040*HPL[{-1, -1, -1, -1, -2, 1}, x] + 
     23040*HPL[{-1, -1, -1, -1, -1, 2}, x] + 
     23040*HPL[{-1, -1, -1, -1, 1, -2}, x] - 
     23040*HPL[{-1, -1, -1, -1, 1, 2}, x] + 
     23040*HPL[{-1, -1, -1, -1, 2, -1}, x] - 
     23040*HPL[{-1, -1, -1, -1, 2, 1}, x] + 
     23040*HPL[{-1, -1, -1, 1, -2, -1}, x] - 
     23040*HPL[{-1, -1, -1, 1, -2, 1}, x] + 
     23040*HPL[{-1, -1, -1, 1, -1, -2}, x] - 
     23040*HPL[{-1, -1, -1, 1, -1, 2}, x] - 
     23040*HPL[{-1, -1, -1, 1, 1, -2}, x] + 
     23040*HPL[{-1, -1, -1, 1, 1, 2}, x] - 
     23040*HPL[{-1, -1, -1, 1, 2, -1}, x] + 
     23040*HPL[{-1, -1, -1, 1, 2, 1}, x] + 
     23040*HPL[{-1, -1, -1, 2, -1, -1}, x] - 
     23040*HPL[{-1, -1, -1, 2, -1, 1}, x] - 
     23040*HPL[{-1, -1, -1, 2, 1, -1}, x] + 
     23040*HPL[{-1, -1, -1, 2, 1, 1}, x] + 
     23040*HPL[{-1, -1, 1, -2, -1, -1}, x] - 
     23040*HPL[{-1, -1, 1, -2, -1, 1}, x] - 
     23040*HPL[{-1, -1, 1, -2, 1, -1}, x] + 
     23040*HPL[{-1, -1, 1, -2, 1, 1}, x] + 
     23040*HPL[{-1, -1, 1, -1, -2, -1}, x] - 
     23040*HPL[{-1, -1, 1, -1, -2, 1}, x] + 
     23040*HPL[{-1, -1, 1, -1, -1, -2}, x] - 
     23040*HPL[{-1, -1, 1, -1, -1, 2}, x] - 
     23040*HPL[{-1, -1, 1, -1, 1, -2}, x] + 
     23040*HPL[{-1, -1, 1, -1, 1, 2}, x] - 
     23040*HPL[{-1, -1, 1, -1, 2, -1}, x] + 
     23040*HPL[{-1, -1, 1, -1, 2, 1}, x] - 
     23040*HPL[{-1, -1, 1, 1, -2, -1}, x] + 
     23040*HPL[{-1, -1, 1, 1, -2, 1}, x] - 
     23040*HPL[{-1, -1, 1, 1, -1, -2}, x] + 
     23040*HPL[{-1, -1, 1, 1, -1, 2}, x] + 
     23040*HPL[{-1, -1, 1, 1, 1, -2}, x] - 
     23040*HPL[{-1, -1, 1, 1, 1, 2}, x] + 
     23040*HPL[{-1, -1, 1, 1, 2, -1}, x] - 
     23040*HPL[{-1, -1, 1, 1, 2, 1}, x] - 
     23040*HPL[{-1, -1, 1, 2, -1, -1}, x] + 
     23040*HPL[{-1, -1, 1, 2, -1, 1}, x] + 
     23040*HPL[{-1, -1, 1, 2, 1, -1}, x] - 
     23040*HPL[{-1, -1, 1, 2, 1, 1}, x] + 
     23040*HPL[{-1, -1, 2, -1, -1, -1}, x] - 
     23040*HPL[{-1, -1, 2, -1, -1, 1}, x] - 
     23040*HPL[{-1, -1, 2, -1, 1, -1}, x] + 
     23040*HPL[{-1, -1, 2, -1, 1, 1}, x] - 
     23040*HPL[{-1, -1, 2, 1, -1, -1}, x] + 
     23040*HPL[{-1, -1, 2, 1, -1, 1}, x] + 
     23040*HPL[{-1, -1, 2, 1, 1, -1}, x] - 
     23040*HPL[{-1, -1, 2, 1, 1, 1}, x] + 
     23040*HPL[{-1, 1, -2, -1, -1, -1}, x] - 
     23040*HPL[{-1, 1, -2, -1, -1, 1}, x] - 
     23040*HPL[{-1, 1, -2, -1, 1, -1}, x] + 
     23040*HPL[{-1, 1, -2, -1, 1, 1}, x] - 
     23040*HPL[{-1, 1, -2, 1, -1, -1}, x] + 
     23040*HPL[{-1, 1, -2, 1, -1, 1}, x] + 
     23040*HPL[{-1, 1, -2, 1, 1, -1}, x] - 
     23040*HPL[{-1, 1, -2, 1, 1, 1}, x] + 
     23040*HPL[{-1, 1, -1, -2, -1, -1}, x] - 
     23040*HPL[{-1, 1, -1, -2, -1, 1}, x] - 
     23040*HPL[{-1, 1, -1, -2, 1, -1}, x] + 
     23040*HPL[{-1, 1, -1, -2, 1, 1}, x] + 
     23040*HPL[{-1, 1, -1, -1, -2, -1}, x] - 
     23040*HPL[{-1, 1, -1, -1, -2, 1}, x] + 
     23040*HPL[{-1, 1, -1, -1, -1, -2}, x] - 
     23040*HPL[{-1, 1, -1, -1, -1, 2}, x] - 
     23040*HPL[{-1, 1, -1, -1, 1, -2}, x] + 
     23040*HPL[{-1, 1, -1, -1, 1, 2}, x] - 
     23040*HPL[{-1, 1, -1, -1, 2, -1}, x] + 
     23040*HPL[{-1, 1, -1, -1, 2, 1}, x] - 
     23040*HPL[{-1, 1, -1, 1, -2, -1}, x] + 
     23040*HPL[{-1, 1, -1, 1, -2, 1}, x] - 
     23040*HPL[{-1, 1, -1, 1, -1, -2}, x] + 
     23040*HPL[{-1, 1, -1, 1, -1, 2}, x] + 
     23040*HPL[{-1, 1, -1, 1, 1, -2}, x] - 
     23040*HPL[{-1, 1, -1, 1, 1, 2}, x] + 
     23040*HPL[{-1, 1, -1, 1, 2, -1}, x] - 
     23040*HPL[{-1, 1, -1, 1, 2, 1}, x] - 
     23040*HPL[{-1, 1, -1, 2, -1, -1}, x] + 
     23040*HPL[{-1, 1, -1, 2, -1, 1}, x] + 
     23040*HPL[{-1, 1, -1, 2, 1, -1}, x] - 
     23040*HPL[{-1, 1, -1, 2, 1, 1}, x] - 
     23040*HPL[{-1, 1, 1, -2, -1, -1}, x] + 
     23040*HPL[{-1, 1, 1, -2, -1, 1}, x] + 
     23040*HPL[{-1, 1, 1, -2, 1, -1}, x] - 
     23040*HPL[{-1, 1, 1, -2, 1, 1}, x] - 
     23040*HPL[{-1, 1, 1, -1, -2, -1}, x] + 
     23040*HPL[{-1, 1, 1, -1, -2, 1}, x] - 
     23040*HPL[{-1, 1, 1, -1, -1, -2}, x] + 
     23040*HPL[{-1, 1, 1, -1, -1, 2}, x] + 
     23040*HPL[{-1, 1, 1, -1, 1, -2}, x] - 
     23040*HPL[{-1, 1, 1, -1, 1, 2}, x] + 
     23040*HPL[{-1, 1, 1, -1, 2, -1}, x] - 
     23040*HPL[{-1, 1, 1, -1, 2, 1}, x] + 
     23040*HPL[{-1, 1, 1, 1, -2, -1}, x] - 
     23040*HPL[{-1, 1, 1, 1, -2, 1}, x] + 
     23040*HPL[{-1, 1, 1, 1, -1, -2}, x] - 
     23040*HPL[{-1, 1, 1, 1, -1, 2}, x] - 
     23040*HPL[{-1, 1, 1, 1, 1, -2}, x] + 23040*HPL[{-1, 1, 1, 1, 1, 2}, x] - 
     23040*HPL[{-1, 1, 1, 1, 2, -1}, x] + 23040*HPL[{-1, 1, 1, 1, 2, 1}, x] + 
     23040*HPL[{-1, 1, 1, 2, -1, -1}, x] - 
     23040*HPL[{-1, 1, 1, 2, -1, 1}, x] - 
     23040*HPL[{-1, 1, 1, 2, 1, -1}, x] + 23040*HPL[{-1, 1, 1, 2, 1, 1}, x] - 
     23040*HPL[{-1, 1, 2, -1, -1, -1}, x] + 
     23040*HPL[{-1, 1, 2, -1, -1, 1}, x] + 
     23040*HPL[{-1, 1, 2, -1, 1, -1}, x] - 
     23040*HPL[{-1, 1, 2, -1, 1, 1}, x] + 
     23040*HPL[{-1, 1, 2, 1, -1, -1}, x] - 
     23040*HPL[{-1, 1, 2, 1, -1, 1}, x] - 
     23040*HPL[{-1, 1, 2, 1, 1, -1}, x] + 23040*HPL[{-1, 1, 2, 1, 1, 1}, x] + 
     23040*HPL[{-1, 2, -1, -1, -1, -1}, x] - 
     23040*HPL[{-1, 2, -1, -1, -1, 1}, x] - 
     23040*HPL[{-1, 2, -1, -1, 1, -1}, x] + 
     23040*HPL[{-1, 2, -1, -1, 1, 1}, x] - 
     23040*HPL[{-1, 2, -1, 1, -1, -1}, x] + 
     23040*HPL[{-1, 2, -1, 1, -1, 1}, x] + 
     23040*HPL[{-1, 2, -1, 1, 1, -1}, x] - 
     23040*HPL[{-1, 2, -1, 1, 1, 1}, x] - 
     23040*HPL[{-1, 2, 1, -1, -1, -1}, x] + 
     23040*HPL[{-1, 2, 1, -1, -1, 1}, x] + 
     23040*HPL[{-1, 2, 1, -1, 1, -1}, x] - 
     23040*HPL[{-1, 2, 1, -1, 1, 1}, x] + 
     23040*HPL[{-1, 2, 1, 1, -1, -1}, x] - 
     23040*HPL[{-1, 2, 1, 1, -1, 1}, x] - 
     23040*HPL[{-1, 2, 1, 1, 1, -1}, x] + 23040*HPL[{-1, 2, 1, 1, 1, 1}, x] + 
     23040*HPL[{1, -2, -1, -1, -1, -1}, x] - 
     23040*HPL[{1, -2, -1, -1, -1, 1}, x] - 
     23040*HPL[{1, -2, -1, -1, 1, -1}, x] + 
     23040*HPL[{1, -2, -1, -1, 1, 1}, x] - 
     23040*HPL[{1, -2, -1, 1, -1, -1}, x] + 
     23040*HPL[{1, -2, -1, 1, -1, 1}, x] + 
     23040*HPL[{1, -2, -1, 1, 1, -1}, x] - 
     23040*HPL[{1, -2, -1, 1, 1, 1}, x] - 
     23040*HPL[{1, -2, 1, -1, -1, -1}, x] + 
     23040*HPL[{1, -2, 1, -1, -1, 1}, x] + 
     23040*HPL[{1, -2, 1, -1, 1, -1}, x] - 
     23040*HPL[{1, -2, 1, -1, 1, 1}, x] + 
     23040*HPL[{1, -2, 1, 1, -1, -1}, x] - 
     23040*HPL[{1, -2, 1, 1, -1, 1}, x] - 
     23040*HPL[{1, -2, 1, 1, 1, -1}, x] + 23040*HPL[{1, -2, 1, 1, 1, 1}, x] + 
     23040*HPL[{1, -1, -2, -1, -1, -1}, x] - 
     23040*HPL[{1, -1, -2, -1, -1, 1}, x] - 
     23040*HPL[{1, -1, -2, -1, 1, -1}, x] + 
     23040*HPL[{1, -1, -2, -1, 1, 1}, x] - 
     23040*HPL[{1, -1, -2, 1, -1, -1}, x] + 
     23040*HPL[{1, -1, -2, 1, -1, 1}, x] + 
     23040*HPL[{1, -1, -2, 1, 1, -1}, x] - 
     23040*HPL[{1, -1, -2, 1, 1, 1}, x] + 
     23040*HPL[{1, -1, -1, -2, -1, -1}, x] - 
     23040*HPL[{1, -1, -1, -2, -1, 1}, x] - 
     23040*HPL[{1, -1, -1, -2, 1, -1}, x] + 
     23040*HPL[{1, -1, -1, -2, 1, 1}, x] + 
     23040*HPL[{1, -1, -1, -1, -2, -1}, x] - 
     23040*HPL[{1, -1, -1, -1, -2, 1}, x] + 
     23040*HPL[{1, -1, -1, -1, -1, -2}, x] - 
     23040*HPL[{1, -1, -1, -1, -1, 2}, x] - 
     23040*HPL[{1, -1, -1, -1, 1, -2}, x] + 
     23040*HPL[{1, -1, -1, -1, 1, 2}, x] - 
     23040*HPL[{1, -1, -1, -1, 2, -1}, x] + 
     23040*HPL[{1, -1, -1, -1, 2, 1}, x] - 
     23040*HPL[{1, -1, -1, 1, -2, -1}, x] + 
     23040*HPL[{1, -1, -1, 1, -2, 1}, x] - 
     23040*HPL[{1, -1, -1, 1, -1, -2}, x] + 
     23040*HPL[{1, -1, -1, 1, -1, 2}, x] + 
     23040*HPL[{1, -1, -1, 1, 1, -2}, x] - 
     23040*HPL[{1, -1, -1, 1, 1, 2}, x] + 
     23040*HPL[{1, -1, -1, 1, 2, -1}, x] - 
     23040*HPL[{1, -1, -1, 1, 2, 1}, x] - 
     23040*HPL[{1, -1, -1, 2, -1, -1}, x] + 
     23040*HPL[{1, -1, -1, 2, -1, 1}, x] + 
     23040*HPL[{1, -1, -1, 2, 1, -1}, x] - 
     23040*HPL[{1, -1, -1, 2, 1, 1}, x] - 
     23040*HPL[{1, -1, 1, -2, -1, -1}, x] + 
     23040*HPL[{1, -1, 1, -2, -1, 1}, x] + 
     23040*HPL[{1, -1, 1, -2, 1, -1}, x] - 
     23040*HPL[{1, -1, 1, -2, 1, 1}, x] - 
     23040*HPL[{1, -1, 1, -1, -2, -1}, x] + 
     23040*HPL[{1, -1, 1, -1, -2, 1}, x] - 
     23040*HPL[{1, -1, 1, -1, -1, -2}, x] + 
     23040*HPL[{1, -1, 1, -1, -1, 2}, x] + 
     23040*HPL[{1, -1, 1, -1, 1, -2}, x] - 
     23040*HPL[{1, -1, 1, -1, 1, 2}, x] + 
     23040*HPL[{1, -1, 1, -1, 2, -1}, x] - 
     23040*HPL[{1, -1, 1, -1, 2, 1}, x] + 
     23040*HPL[{1, -1, 1, 1, -2, -1}, x] - 
     23040*HPL[{1, -1, 1, 1, -2, 1}, x] + 
     23040*HPL[{1, -1, 1, 1, -1, -2}, x] - 
     23040*HPL[{1, -1, 1, 1, -1, 2}, x] - 
     23040*HPL[{1, -1, 1, 1, 1, -2}, x] + 23040*HPL[{1, -1, 1, 1, 1, 2}, x] - 
     23040*HPL[{1, -1, 1, 1, 2, -1}, x] + 23040*HPL[{1, -1, 1, 1, 2, 1}, x] + 
     23040*HPL[{1, -1, 1, 2, -1, -1}, x] - 
     23040*HPL[{1, -1, 1, 2, -1, 1}, x] - 
     23040*HPL[{1, -1, 1, 2, 1, -1}, x] + 23040*HPL[{1, -1, 1, 2, 1, 1}, x] - 
     23040*HPL[{1, -1, 2, -1, -1, -1}, x] + 
     23040*HPL[{1, -1, 2, -1, -1, 1}, x] + 
     23040*HPL[{1, -1, 2, -1, 1, -1}, x] - 
     23040*HPL[{1, -1, 2, -1, 1, 1}, x] + 
     23040*HPL[{1, -1, 2, 1, -1, -1}, x] - 
     23040*HPL[{1, -1, 2, 1, -1, 1}, x] - 
     23040*HPL[{1, -1, 2, 1, 1, -1}, x] + 23040*HPL[{1, -1, 2, 1, 1, 1}, x] - 
     23040*HPL[{1, 1, -2, -1, -1, -1}, x] + 
     23040*HPL[{1, 1, -2, -1, -1, 1}, x] + 
     23040*HPL[{1, 1, -2, -1, 1, -1}, x] - 
     23040*HPL[{1, 1, -2, -1, 1, 1}, x] + 
     23040*HPL[{1, 1, -2, 1, -1, -1}, x] - 
     23040*HPL[{1, 1, -2, 1, -1, 1}, x] - 
     23040*HPL[{1, 1, -2, 1, 1, -1}, x] + 23040*HPL[{1, 1, -2, 1, 1, 1}, x] - 
     23040*HPL[{1, 1, -1, -2, -1, -1}, x] + 
     23040*HPL[{1, 1, -1, -2, -1, 1}, x] + 
     23040*HPL[{1, 1, -1, -2, 1, -1}, x] - 
     23040*HPL[{1, 1, -1, -2, 1, 1}, x] - 
     23040*HPL[{1, 1, -1, -1, -2, -1}, x] + 
     23040*HPL[{1, 1, -1, -1, -2, 1}, x] - 
     23040*HPL[{1, 1, -1, -1, -1, -2}, x] + 
     23040*HPL[{1, 1, -1, -1, -1, 2}, x] + 
     23040*HPL[{1, 1, -1, -1, 1, -2}, x] - 
     23040*HPL[{1, 1, -1, -1, 1, 2}, x] + 
     23040*HPL[{1, 1, -1, -1, 2, -1}, x] - 
     23040*HPL[{1, 1, -1, -1, 2, 1}, x] + 
     23040*HPL[{1, 1, -1, 1, -2, -1}, x] - 
     23040*HPL[{1, 1, -1, 1, -2, 1}, x] + 
     23040*HPL[{1, 1, -1, 1, -1, -2}, x] - 
     23040*HPL[{1, 1, -1, 1, -1, 2}, x] - 
     23040*HPL[{1, 1, -1, 1, 1, -2}, x] + 23040*HPL[{1, 1, -1, 1, 1, 2}, x] - 
     23040*HPL[{1, 1, -1, 1, 2, -1}, x] + 23040*HPL[{1, 1, -1, 1, 2, 1}, x] + 
     23040*HPL[{1, 1, -1, 2, -1, -1}, x] - 
     23040*HPL[{1, 1, -1, 2, -1, 1}, x] - 
     23040*HPL[{1, 1, -1, 2, 1, -1}, x] + 23040*HPL[{1, 1, -1, 2, 1, 1}, x] + 
     23040*HPL[{1, 1, 1, -2, -1, -1}, x] - 
     23040*HPL[{1, 1, 1, -2, -1, 1}, x] - 
     23040*HPL[{1, 1, 1, -2, 1, -1}, x] + 23040*HPL[{1, 1, 1, -2, 1, 1}, x] + 
     23040*HPL[{1, 1, 1, -1, -2, -1}, x] - 
     23040*HPL[{1, 1, 1, -1, -2, 1}, x] + 
     23040*HPL[{1, 1, 1, -1, -1, -2}, x] - 
     23040*HPL[{1, 1, 1, -1, -1, 2}, x] - 
     23040*HPL[{1, 1, 1, -1, 1, -2}, x] + 23040*HPL[{1, 1, 1, -1, 1, 2}, x] - 
     23040*HPL[{1, 1, 1, -1, 2, -1}, x] + 23040*HPL[{1, 1, 1, -1, 2, 1}, x] - 
     23040*HPL[{1, 1, 1, 1, -2, -1}, x] + 23040*HPL[{1, 1, 1, 1, -2, 1}, x] - 
     23040*HPL[{1, 1, 1, 1, -1, -2}, x] + 23040*HPL[{1, 1, 1, 1, -1, 2}, x] + 
     23040*HPL[{1, 1, 1, 1, 1, -2}, x] - 23040*HPL[{1, 1, 1, 1, 1, 2}, x] + 
     23040*HPL[{1, 1, 1, 1, 2, -1}, x] - 23040*HPL[{1, 1, 1, 1, 2, 1}, x] - 
     23040*HPL[{1, 1, 1, 2, -1, -1}, x] + 23040*HPL[{1, 1, 1, 2, -1, 1}, x] + 
     23040*HPL[{1, 1, 1, 2, 1, -1}, x] - 23040*HPL[{1, 1, 1, 2, 1, 1}, x] + 
     23040*HPL[{1, 1, 2, -1, -1, -1}, x] - 
     23040*HPL[{1, 1, 2, -1, -1, 1}, x] - 
     23040*HPL[{1, 1, 2, -1, 1, -1}, x] + 23040*HPL[{1, 1, 2, -1, 1, 1}, x] - 
     23040*HPL[{1, 1, 2, 1, -1, -1}, x] + 23040*HPL[{1, 1, 2, 1, -1, 1}, x] + 
     23040*HPL[{1, 1, 2, 1, 1, -1}, x] - 23040*HPL[{1, 1, 2, 1, 1, 1}, x] - 
     23040*HPL[{1, 2, -1, -1, -1, -1}, x] + 
     23040*HPL[{1, 2, -1, -1, -1, 1}, x] + 
     23040*HPL[{1, 2, -1, -1, 1, -1}, x] - 
     23040*HPL[{1, 2, -1, -1, 1, 1}, x] + 
     23040*HPL[{1, 2, -1, 1, -1, -1}, x] - 
     23040*HPL[{1, 2, -1, 1, -1, 1}, x] - 
     23040*HPL[{1, 2, -1, 1, 1, -1}, x] + 23040*HPL[{1, 2, -1, 1, 1, 1}, x] + 
     23040*HPL[{1, 2, 1, -1, -1, -1}, x] - 
     23040*HPL[{1, 2, 1, -1, -1, 1}, x] - 
     23040*HPL[{1, 2, 1, -1, 1, -1}, x] + 23040*HPL[{1, 2, 1, -1, 1, 1}, x] - 
     23040*HPL[{1, 2, 1, 1, -1, -1}, x] + 23040*HPL[{1, 2, 1, 1, -1, 1}, x] + 
     23040*HPL[{1, 2, 1, 1, 1, -1}, x] - 23040*HPL[{1, 2, 1, 1, 1, 1}, x] + 
     23040*HPL[{2, -1, -1, -1, -1, -1}, x] - 
     23040*HPL[{2, -1, -1, -1, -1, 1}, x] - 
     23040*HPL[{2, -1, -1, -1, 1, -1}, x] + 
     23040*HPL[{2, -1, -1, -1, 1, 1}, x] - 
     23040*HPL[{2, -1, -1, 1, -1, -1}, x] + 
     23040*HPL[{2, -1, -1, 1, -1, 1}, x] + 
     23040*HPL[{2, -1, -1, 1, 1, -1}, x] - 
     23040*HPL[{2, -1, -1, 1, 1, 1}, x] - 
     23040*HPL[{2, -1, 1, -1, -1, -1}, x] + 
     23040*HPL[{2, -1, 1, -1, -1, 1}, x] + 
     23040*HPL[{2, -1, 1, -1, 1, -1}, x] - 
     23040*HPL[{2, -1, 1, -1, 1, 1}, x] + 
     23040*HPL[{2, -1, 1, 1, -1, -1}, x] - 
     23040*HPL[{2, -1, 1, 1, -1, 1}, x] - 
     23040*HPL[{2, -1, 1, 1, 1, -1}, x] + 23040*HPL[{2, -1, 1, 1, 1, 1}, x] - 
     23040*HPL[{2, 1, -1, -1, -1, -1}, x] + 
     23040*HPL[{2, 1, -1, -1, -1, 1}, x] + 
     23040*HPL[{2, 1, -1, -1, 1, -1}, x] - 
     23040*HPL[{2, 1, -1, -1, 1, 1}, x] + 
     23040*HPL[{2, 1, -1, 1, -1, -1}, x] - 
     23040*HPL[{2, 1, -1, 1, -1, 1}, x] - 
     23040*HPL[{2, 1, -1, 1, 1, -1}, x] + 23040*HPL[{2, 1, -1, 1, 1, 1}, x] + 
     23040*HPL[{2, 1, 1, -1, -1, -1}, x] - 
     23040*HPL[{2, 1, 1, -1, -1, 1}, x] - 
     23040*HPL[{2, 1, 1, -1, 1, -1}, x] + 23040*HPL[{2, 1, 1, -1, 1, 1}, x] - 
     23040*HPL[{2, 1, 1, 1, -1, -1}, x] + 23040*HPL[{2, 1, 1, 1, -1, 1}, x] + 
     23040*HPL[{2, 1, 1, 1, 1, -1}, x] - 23040*HPL[{2, 1, 1, 1, 1, 1}, x] + 
     139*Pi^4*Zeta[3] - 9840*HPL[{-4}, x]*Zeta[3] + 
     120*Pi^2*HPL[{-2}, x]*Zeta[3] + 2160*HPL[{-2}, x]^2*Zeta[3] - 
     280*Pi^2*HPL[{2}, x]*Zeta[3] + 1440*HPL[{-2}, x]*HPL[{2}, x]*Zeta[3] - 
     23520*HPL[{2}, x]^2*Zeta[3] - 4080*HPL[{4}, x]*Zeta[3] - 
     31200*HPL[{-3, -1}, x]*Zeta[3] + 42240*HPL[{-3, 1}, x]*Zeta[3] - 
     5760*HPL[{2, -2}, x]*Zeta[3] + 47040*HPL[{2, 2}, x]*Zeta[3] + 
     42240*HPL[{3, -1}, x]*Zeta[3] - 25920*HPL[{-2, -1, -1}, x]*Zeta[3] + 
     36480*HPL[{-2, -1, 1}, x]*Zeta[3] + 36480*HPL[{-2, 1, -1}, x]*Zeta[3] - 
     71040*HPL[{-2, 1, 1}, x]*Zeta[3] + 36480*HPL[{2, -1, -1}, x]*Zeta[3] - 
     71040*HPL[{2, -1, 1}, x]*Zeta[3] - 71040*HPL[{2, 1, -1}, x]*Zeta[3] + 
     140160*HPL[{2, 1, 1}, x]*Zeta[3] - 1428*Pi^2*Zeta[5] - 
     49680*HPL[{-2}, x]*Zeta[5] + 58608*HPL[{2}, x]*Zeta[5] - 15300*Zeta[7])/
    240, intA[10, 0] -> 0, intA[10, 1] -> 0, intA[10, 2] -> 0, 
 intA[10, 3] -> 4*HPL[{2}, x]*Log[x] + 2*Log[1 - x]*Log[x]^2 - Log[x]^3/3 - 
   4*(HPL[{3}, x] - Zeta[3]), intA[10, 4] -> 
  (-2*(Pi^4 + 810*HPL[{-4}, x] + 15*Pi^2*HPL[{2}, x] + 225*HPL[{2}, x]^2 - 
      810*HPL[{4}, x] - 1080*HPL[{-3, 1}, x] - 540*HPL[{2, -2}, x] - 
      270*HPL[{2, 2}, x] - 1080*HPL[{3, -1}, x]))/45 + 
   ((Pi^2 + 48*HPL[{2}, x])*Log[x]^2)/6 + 2*Log[1 - x]^2*Log[x]^2 - 
   Log[x]^4/4 + Log[1 - x]*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*
       Log[x])/3 + 2*Log[x]^3 + 12*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - 
       Zeta[3])) + 6*Log[x]*(2*HPL[{-3}, x] - 4*HPL[{3}, x] - 
     4*HPL[{-2, 1}, x] - 4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + Zeta[3]), 
 intA[10, 5] -> ((13*Pi^4 - 19440*HPL[{-4}, x] - 360*Pi^2*HPL[{2}, x] - 
      5760*HPL[{2}, x]^2 + 20160*HPL[{4}, x] - 12960*HPL[{-3, -1}, x] + 
      25920*HPL[{-3, 1}, x] + 11520*HPL[{2, 2}, x] + 25920*HPL[{3, -1}, x] + 
      25920*HPL[{-2, -1, 1}, x] + 25920*HPL[{-2, 1, -1}, x] - 
      25920*HPL[{-2, 1, 1}, x] + 25920*HPL[{2, -1, -1}, x] - 
      25920*HPL[{2, -1, 1}, x] - 25920*HPL[{2, 1, -1}, x] + 
      20160*HPL[{2, 1, 1}, x])*Log[x])/180 + (4*Log[1 - x]^3*Log[x]^2)/3 + 
   ((Pi^2 + 60*HPL[{2}, x])*Log[x]^3)/9 - (7*Log[x]^5)/60 + 
   Log[1 - x]*((-13*Pi^4 - 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
       6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] + 4320*HPL[{-2}, x]*
        HPL[{2}, x] - 2520*HPL[{2}, x]^2 + 6480*HPL[{4}, x] + 
       8640*HPL[{-3, 1}, x] + 4320*HPL[{2, -2}, x] + 2160*HPL[{2, 2}, x] + 
       8640*HPL[{3, -1}, x])/90 - 
     (2*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/3 + 
     (7*Log[x]^4)/6 + 8*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
       18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
       8*HPL[{2, 1}, x] - 4*Zeta[3])) + 
   Log[1 - x]^2*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/3 + 
     2*Log[x]^3 + 12*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) + 
   4*Log[x]^2*(6*HPL[{-3}, x] - 9*HPL[{3}, x] - 12*HPL[{-2, 1}, x] - 
     12*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] + 2*Zeta[3]) + 
   (432*HPL[{-5}, x] - 6*Pi^2*HPL[{-3}, x] - 72*HPL[{-3}, x]*HPL[{2}, x] + 
     10*Pi^2*HPL[{3}, x] + 60*HPL[{2}, x]*HPL[{3}, x] - 444*HPL[{5}, x] + 
     648*HPL[{-4, -1}, x] - 216*HPL[{-4, 1}, x] + 216*HPL[{-3, -2}, x] + 
     12*Pi^2*HPL[{-2, 1}, x] - 216*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
     144*HPL[{2}, x]*HPL[{-2, 1}, x] + 360*HPL[{2, -3}, x] + 
     12*Pi^2*HPL[{2, -1}, x] - 216*HPL[{-2}, x]*HPL[{2, -1}, x] + 
     288*HPL[{2}, x]*HPL[{2, -1}, x] - 12*Pi^2*HPL[{2, 1}, x] - 
     104*HPL[{2}, x]*HPL[{2, 1}, x] - 156*HPL[{2, 3}, x] + 
     288*HPL[{3, -2}, x] - 228*HPL[{3, 2}, x] - 216*HPL[{4, -1}, x] + 
     288*HPL[{-3, 1, 1}, x] - 216*HPL[{-2, 1, -2}, x] - 
     216*HPL[{2, -1, -2}, x] - 144*HPL[{2, -1, 2}, x] + 
     432*HPL[{2, 1, -2}, x] - 40*HPL[{2, 1, 2}, x] - 144*HPL[{2, 2, -1}, x] + 
     72*HPL[{2, 2, 1}, x] - 288*HPL[{3, 1, -1}, x] - Pi^2*Zeta[3] - 
     132*HPL[{2}, x]*Zeta[3] + 90*Zeta[5])/3, 
 intA[10, 6] -> ((Pi^4 - 864*HPL[{-4}, x] - 16*Pi^2*HPL[{2}, x] - 
      176*HPL[{2}, x]^2 + 928*HPL[{4}, x] - 1152*HPL[{-3, -1}, x] + 
      1152*HPL[{-3, 1}, x] - 576*HPL[{2, -2}, x] + 736*HPL[{2, 2}, x] + 
      1152*HPL[{3, -1}, x] + 2304*HPL[{-2, -1, 1}, x] + 
      2304*HPL[{-2, 1, -1}, x] - 2304*HPL[{-2, 1, 1}, x] + 
      2304*HPL[{2, -1, -1}, x] - 2304*HPL[{2, -1, 1}, x] - 
      2304*HPL[{2, 1, -1}, x] + 1792*HPL[{2, 1, 1}, x])*Log[x]^2)/8 + 
   (2*Log[1 - x]^4*Log[x]^2)/3 + ((Pi^2 + 66*HPL[{2}, x])*Log[x]^4)/18 - 
   Log[x]^6/24 + Log[1 - x]^2*((-13*Pi^4 - 6480*HPL[{-4}, x] + 
       360*Pi^2*HPL[{-2}, x] - 6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] + 
       4320*HPL[{-2}, x]*HPL[{2}, x] - 2520*HPL[{2}, x]^2 + 
       6480*HPL[{4}, x] + 8640*HPL[{-3, 1}, x] + 4320*HPL[{2, -2}, x] + 
       2160*HPL[{2, 2}, x] + 8640*HPL[{3, -1}, x])/90 - 
     (2*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/3 + 
     (7*Log[x]^4)/6 + 8*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
       18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
       8*HPL[{2, 1}, x] - 4*Zeta[3])) + 
   Log[1 - x]^3*((-4*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/9 + 
     (4*Log[x]^3)/3 + 8*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) + 
   (4*Log[x]^3*(45*HPL[{-3}, x] - 63*HPL[{3}, x] - 90*HPL[{-2, 1}, x] - 
      90*HPL[{2, -1}, x] + 90*HPL[{2, 1}, x] + 14*Zeta[3]))/9 + 
   (-125*Pi^6 - 1360800*HPL[{-6}, x] + 90720*Pi^2*HPL[{-4}, x] + 
     1088640*HPL[{-3}, x]^2 - 4872*Pi^4*HPL[{2}, x] + 
     1632960*HPL[{-4}, x]*HPL[{2}, x] + 27720*Pi^2*HPL[{2}, x]^2 - 
     816480*HPL[{2}, x]^3 - 725760*HPL[{-3}, x]*HPL[{3}, x] - 
     2857680*HPL[{3}, x]^2 - 95760*Pi^2*HPL[{4}, x] + 
     4611600*HPL[{2}, x]*HPL[{4}, x] + 1360800*HPL[{6}, x] - 
     19595520*HPL[{-5, -1}, x] - 725760*HPL[{-5, 1}, x] - 
     4898880*HPL[{-4, -2}, x] + 90720*Pi^2*HPL[{-3, -1}, x] + 
     1088640*HPL[{2}, x]*HPL[{-3, -1}, x] - 120960*Pi^2*HPL[{-3, 1}, x] - 
     2177280*HPL[{2}, x]*HPL[{-3, 1}, x] - 4354560*HPL[{-3}, x]*
      HPL[{-2, 1}, x] + 1451520*HPL[{3}, x]*HPL[{-2, 1}, x] + 
     2721600*HPL[{-2, 1}, x]^2 - 3084480*HPL[{2, -4}, x] + 
     30240*Pi^2*HPL[{2, -2}, x] + 2177280*HPL[{2}, x]*HPL[{2, -2}, x] + 
     5443200*HPL[{-3}, x]*HPL[{2, -1}, x] + 1814400*HPL[{3}, x]*
      HPL[{2, -1}, x] + 2177280*HPL[{-2, 1}, x]*HPL[{2, -1}, x] - 
     544320*HPL[{2, -1}, x]^2 + 362880*HPL[{-3}, x]*HPL[{2, 1}, x] + 
     3628800*HPL[{3}, x]*HPL[{2, 1}, x] - 725760*HPL[{-2, 1}, x]*
      HPL[{2, 1}, x] + 907200*HPL[{2, 1}, x]^2 - 65520*Pi^2*HPL[{2, 2}, x] - 
     60480*HPL[{2}, x]*HPL[{2, 2}, x] - 3039120*HPL[{2, 4}, x] - 
     7620480*HPL[{3, -3}, x] - 120960*Pi^2*HPL[{3, -1}, x] - 
     2903040*HPL[{2}, x]*HPL[{3, -1}, x] - 8527680*HPL[{4, -2}, x] + 
     2812320*HPL[{4, 2}, x] - 725760*HPL[{5, -1}, x] - 
     9797760*HPL[{-4, -1, -1}, x] + 29393280*HPL[{-4, -1, 1}, x] - 
     1088640*HPL[{-4, 1, 1}, x] - 3265920*HPL[{-3, -2, -1}, x] + 
     9797760*HPL[{-3, -2, 1}, x] - 3265920*HPL[{-3, -1, -2}, x] + 
     6531840*HPL[{-3, 1, -2}, x] - 181440*Pi^2*HPL[{-2, -1, 1}, x] + 
     6531840*HPL[{-2}, x]*HPL[{-2, -1, 1}, x] - 2177280*HPL[{2}, x]*
      HPL[{-2, -1, 1}, x] - 181440*Pi^2*HPL[{-2, 1, -1}, x] - 
     2177280*HPL[{2}, x]*HPL[{-2, 1, -1}, x] + 
     181440*Pi^2*HPL[{-2, 1, 1}, x] - 6531840*HPL[{-2}, x]*
      HPL[{-2, 1, 1}, x] + 2177280*HPL[{2}, x]*HPL[{-2, 1, 1}, x] - 
     16329600*HPL[{2, -3, -1}, x] - 9797760*HPL[{2, -2, -2}, x] - 
     2540160*HPL[{2, -2, 2}, x] - 9797760*HPL[{2, -1, -3}, x] - 
     181440*Pi^2*HPL[{2, -1, -1}, x] + 6531840*HPL[{-2}, x]*
      HPL[{2, -1, -1}, x] - 2177280*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
     181440*Pi^2*HPL[{2, -1, 1}, x] - 3265920*HPL[{-2}, x]*
      HPL[{2, -1, 1}, x] + 2177280*HPL[{2}, x]*HPL[{2, -1, 1}, x] - 
     362880*HPL[{2, -1, 3}, x] + 3991680*HPL[{2, 1, -3}, x] + 
     181440*Pi^2*HPL[{2, 1, -1}, x] + 1451520*HPL[{2}, x]*
      HPL[{2, 1, -1}, x] - 141120*Pi^2*HPL[{2, 1, 1}, x] - 
     2237760*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 5080320*HPL[{2, 1, 3}, x] - 
     362880*HPL[{2, 2, -2}, x] + 725760*HPL[{2, 3, -1}, x] + 
     362880*HPL[{2, 3, 1}, x] - 26127360*HPL[{3, -2, -1}, x] - 
     13063680*HPL[{3, -1, -2}, x] - 6531840*HPL[{3, 1, -2}, x] + 
     1814400*HPL[{3, 1, 2}, x] + 1088640*HPL[{3, 2, -1}, x] - 
     29393280*HPL[{4, -1, -1}, x] + 1088640*HPL[{4, 1, -1}, x] - 
     26127360*HPL[{-3, -1, -1, 1}, x] + 1451520*HPL[{-3, 1, 1, 1}, x] - 
     13063680*HPL[{-2, -2, -1, 1}, x] + 6531840*HPL[{-2, 1, -2, -1}, x] - 
     3265920*HPL[{-2, 1, -2, 1}, x] + 6531840*HPL[{-2, 1, -1, -2}, x] - 
     13063680*HPL[{2, -2, -1, -1}, x] - 6531840*HPL[{2, -1, -2, -1}, x] - 
     3265920*HPL[{2, -1, -2, 1}, x] - 3265920*HPL[{2, -1, 1, -2}, x] - 
     725760*HPL[{2, -1, 2, 1}, x] - 6531840*HPL[{2, 1, -2, -1}, x] + 
     4354560*HPL[{2, 1, -2, 1}, x] - 6531840*HPL[{2, 1, -1, -2}, x] + 
     725760*HPL[{2, 1, -1, 2}, x] + 5080320*HPL[{2, 1, 1, -2}, x] + 
     544320*HPL[{2, 1, 1, 2}, x] + 3628800*HPL[{2, 1, 2, -1}, x] + 
     725760*HPL[{2, 2, 1, -1}, x] + 362880*HPL[{2, 2, 1, 1}, x] - 
     26127360*HPL[{3, -1, -1, -1}, x] + 1451520*HPL[{3, 1, 1, -1}, x] - 
     997920*HPL[{-3}, x]*Zeta[3] + 1471680*HPL[{3}, x]*Zeta[3] + 
     1995840*HPL[{-2, 1}, x]*Zeta[3] + 1995840*HPL[{2, -1}, x]*Zeta[3] - 
     1995840*HPL[{2, 1}, x]*Zeta[3] - 178920*Zeta[3]^2)/7560 + 
   (Log[x]*(684*HPL[{-5}, x] - 18*Pi^2*HPL[{-3}, x] + 24*Pi^2*HPL[{3}, x] - 
      24*HPL[{2}, x]*HPL[{3}, x] - 720*HPL[{5}, x] + 1944*HPL[{-4, -1}, x] - 
      720*HPL[{-4, 1}, x] + 36*Pi^2*HPL[{-2, 1}, x] + 864*HPL[{2, -3}, x] + 
      36*Pi^2*HPL[{2, -1}, x] + 1152*HPL[{2}, x]*HPL[{2, -1}, x] - 
      36*Pi^2*HPL[{2, 1}, x] - 288*HPL[{2}, x]*HPL[{2, 1}, x] - 
      552*HPL[{2, 3}, x] + 1296*HPL[{3, -2}, x] - 792*HPL[{3, 2}, x] - 
      720*HPL[{4, -1}, x] + 1296*HPL[{-3, -1, -1}, x] - 
      2592*HPL[{-3, -1, 1}, x] - 2592*HPL[{-3, 1, -1}, x] + 
      2304*HPL[{-3, 1, 1}, x] - 1152*HPL[{2, -2, 1}, x] - 
      1152*HPL[{2, -1, 2}, x] + 288*HPL[{2, 1, 2}, x] - 
      2304*HPL[{2, 2, -1}, x] + 864*HPL[{2, 2, 1}, x] - 
      2592*HPL[{3, -1, -1}, x] - 2304*HPL[{3, 1, -1}, x] - 
      2592*HPL[{-2, -1, -1, 1}, x] - 2592*HPL[{-2, -1, 1, -1}, x] + 
      2592*HPL[{-2, -1, 1, 1}, x] - 2592*HPL[{-2, 1, -1, -1}, x] + 
      2592*HPL[{-2, 1, -1, 1}, x] + 2592*HPL[{-2, 1, 1, -1}, x] - 
      2016*HPL[{-2, 1, 1, 1}, x] - 2592*HPL[{2, -1, -1, -1}, x] + 
      2592*HPL[{2, -1, -1, 1}, x] + 2592*HPL[{2, -1, 1, -1}, x] - 
      2016*HPL[{2, -1, 1, 1}, x] + 2592*HPL[{2, 1, -1, -1}, x] - 
      2016*HPL[{2, 1, -1, 1}, x] - 2016*HPL[{2, 1, 1, -1}, x] + 
      1440*HPL[{2, 1, 1, 1}, x] - 5*Pi^2*Zeta[3] - 320*HPL[{2}, x]*Zeta[3] + 
      126*Zeta[5]))/3 + Log[1 - x]*
    (((-Pi^4 - 48*HPL[{-4}, x] + 24*Pi^2*HPL[{-2}, x] - 16*Pi^2*HPL[{2}, x] - 
        160*HPL[{2}, x]^2 + 32*HPL[{4}, x] - 1440*HPL[{-3, -1}, x] + 
        960*HPL[{-3, 1}, x] + 320*HPL[{2, 2}, x] + 960*HPL[{3, -1}, x] - 
        1728*HPL[{-2, -1, -1}, x] + 1152*HPL[{-2, -1, 1}, x] + 
        1152*HPL[{-2, 1, -1}, x] - 768*HPL[{-2, 1, 1}, x] + 
        1152*HPL[{2, -1, -1}, x] - 768*HPL[{2, -1, 1}, x] - 
        768*HPL[{2, 1, -1}, x] + 512*HPL[{2, 1, 1}, x])*Log[x])/2 - 
     (4*(Pi^2 + 90*HPL[{-2}, x] - 60*HPL[{2}, x])*Log[x]^3)/9 + Log[x]^5/2 + 
     (16*Log[x]^2*(18*HPL[{-3}, x] - 12*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
        36*HPL[{-2, 1}, x] - 36*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] - 
        7*Zeta[3]))/3 - (2*(144*HPL[{-5}, x] + 18*Pi^2*HPL[{-3}, x] + 
        864*HPL[{-3}, x]*HPL[{-2}, x] + 360*HPL[{-3}, x]*HPL[{2}, x] - 
        14*Pi^2*HPL[{3}, x] - 288*HPL[{-2}, x]*HPL[{3}, x] - 
        60*HPL[{2}, x]*HPL[{3}, x] - 180*HPL[{5}, x] - 
        5832*HPL[{-4, -1}, x] + 216*HPL[{-4, 1}, x] - 1944*HPL[{-3, -2}, x] + 
        36*Pi^2*HPL[{-2, -1}, x] - 1296*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
        432*HPL[{2}, x]*HPL[{-2, -1}, x] - 24*Pi^2*HPL[{-2, 1}, x] + 
        216*HPL[{-2}, x]*HPL[{-2, 1}, x] - 288*HPL[{2}, x]*HPL[{-2, 1}, x] - 
        936*HPL[{2, -3}, x] - 24*Pi^2*HPL[{2, -1}, x] + 
        216*HPL[{-2}, x]*HPL[{2, -1}, x] - 432*HPL[{2}, x]*HPL[{2, -1}, x] + 
        16*Pi^2*HPL[{2, 1}, x] + 144*HPL[{-2}, x]*HPL[{2, 1}, x] + 
        120*HPL[{2}, x]*HPL[{2, 1}, x] + 252*HPL[{2, 3}, x] - 
        864*HPL[{3, -2}, x] + 324*HPL[{3, 2}, x] + 216*HPL[{4, -1}, x] + 
        5184*HPL[{-3, -1, -1}, x] - 288*HPL[{-3, 1, 1}, x] + 
        2592*HPL[{-2, -2, -1}, x] + 648*HPL[{-2, 1, -2}, x] + 
        648*HPL[{2, -1, -2}, x] + 144*HPL[{2, -1, 2}, x] - 
        720*HPL[{2, 1, -2}, x] + 72*HPL[{2, 1, 2}, x] + 
        144*HPL[{2, 2, -1}, x] - 72*HPL[{2, 2, 1}, x] + 
        288*HPL[{3, 1, -1}, x] - 5*Pi^2*Zeta[3] - 396*HPL[{-2}, x]*Zeta[3] + 
        264*HPL[{2}, x]*Zeta[3] + 126*Zeta[5]))/3), 
 intA[10, 7] -> (4*Log[1 - x]^5*Log[x]^2)/15 + 
   ((17*Pi^4 - 12960*HPL[{-4}, x] - 240*Pi^2*HPL[{2}, x] - 
      2040*HPL[{2}, x]^2 + 14160*HPL[{4}, x] - 21600*HPL[{-3, -1}, x] + 
      17280*HPL[{-3, 1}, x] - 12960*HPL[{2, -2}, x] + 12720*HPL[{2, 2}, x] + 
      17280*HPL[{3, -1}, x] + 43200*HPL[{-2, -1, 1}, x] + 
      43200*HPL[{-2, 1, -1}, x] - 43200*HPL[{-2, 1, 1}, x] + 
      43200*HPL[{2, -1, -1}, x] - 43200*HPL[{2, -1, 1}, x] - 
      43200*HPL[{2, 1, -1}, x] + 33600*HPL[{2, 1, 1}, x])*Log[x]^3)/180 + 
   ((Pi^2 + 69*HPL[{2}, x])*Log[x]^5)/45 - (31*Log[x]^7)/2520 + 
   Log[1 - x]^3*(-(Pi^2*(13*Pi^2 - 360*HPL[{-2}, x] + 240*HPL[{2}, x]))/135 - 
     (4*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/9 + 
     (7*Log[x]^4)/9 + (16*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
        18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
        8*HPL[{2, 1}, x] - 4*Zeta[3]))/3) + 
   Log[1 - x]^4*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/9 + 
     (2*Log[x]^3)/3 - 4*Zeta[3]) + 
   (Log[x]^4*(33*HPL[{-3}, x] - 45*HPL[{3}, x] - 66*HPL[{-2, 1}, x] - 
      66*HPL[{2, -1}, x] + 66*HPL[{2, 1}, x] + 10*Zeta[3]))/3 + 
   (Log[x]*(124*Pi^6 - 1020600*HPL[{-6}, x] + 34020*Pi^2*HPL[{-4}, x] + 
      816480*HPL[{-3}, x]^2 - 3087*Pi^4*HPL[{2}, x] + 
      1632960*HPL[{-4}, x]*HPL[{2}, x] + 3780*Pi^2*HPL[{2}, x]^2 - 
      1039920*HPL[{2}, x]^3 - 1088640*HPL[{-3}, x]*HPL[{3}, x] - 
      1262520*HPL[{3}, x]^2 - 37800*Pi^2*HPL[{4}, x] + 
      1897560*HPL[{2}, x]*HPL[{4}, x] + 1028160*HPL[{6}, x] - 
      12383280*HPL[{-5, -1}, x] + 1088640*HPL[{-5, 1}, x] - 
      2449440*HPL[{-4, -2}, x] + 68040*Pi^2*HPL[{-3, -1}, x] - 
      45360*Pi^2*HPL[{-3, 1}, x] - 2177280*HPL[{2}, x]*HPL[{-3, 1}, x] - 
      3265920*HPL[{-3}, x]*HPL[{-2, 1}, x] + 2177280*HPL[{3}, x]*
       HPL[{-2, 1}, x] - 1632960*HPL[{2, -4}, x] + 
      45360*Pi^2*HPL[{2, -2}, x] + 1905120*HPL[{2}, x]*HPL[{2, -2}, x] + 
      3265920*HPL[{-3}, x]*HPL[{2, -1}, x] + 2540160*HPL[{3}, x]*
       HPL[{2, -1}, x] + 4273920*HPL[{3}, x]*HPL[{2, 1}, x] + 
      3265920*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 1149120*HPL[{2, 1}, x]^2 - 
      37800*Pi^2*HPL[{2, 2}, x] + 171360*HPL[{2}, x]*HPL[{2, 2}, x] - 
      1897560*HPL[{2, 4}, x] - 4082400*HPL[{3, -3}, x] - 
      45360*Pi^2*HPL[{3, -1}, x] - 2903040*HPL[{2}, x]*HPL[{3, -1}, x] - 
      4898880*HPL[{4, -2}, x] + 2162160*HPL[{4, 2}, x] + 
      1088640*HPL[{5, -1}, x] - 7348320*HPL[{-4, -1, -1}, x] + 
      22317120*HPL[{-4, -1, 1}, x] + 2721600*HPL[{-4, 1, -1}, x] - 
      1088640*HPL[{-4, 1, 1}, x] + 6531840*HPL[{-3, -2, 1}, x] + 
      3265920*HPL[{-3, 1, -2}, x] - 136080*Pi^2*HPL[{-2, -1, 1}, x] - 
      136080*Pi^2*HPL[{-2, 1, -1}, x] + 136080*Pi^2*HPL[{-2, 1, 1}, x] - 
      9797760*HPL[{2, -3, -1}, x] - 907200*HPL[{2, -3, 1}, x] - 
      4898880*HPL[{2, -2, -2}, x] - 3356640*HPL[{2, -2, 2}, x] - 
      6531840*HPL[{2, -1, -3}, x] - 136080*Pi^2*HPL[{2, -1, -1}, x] - 
      4354560*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
      136080*Pi^2*HPL[{2, -1, 1}, x] - 362880*HPL[{2, -1, 3}, x] + 
      3265920*HPL[{2, 1, -3}, x] + 136080*Pi^2*HPL[{2, 1, -1}, x] - 
      3265920*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 
      105840*Pi^2*HPL[{2, 1, 1}, x] + 1149120*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 
      6451200*HPL[{2, 1, 3}, x] - 1632960*HPL[{2, 2, -2}, x] - 
      181440*HPL[{2, 3, -1}, x] + 342720*HPL[{2, 3, 1}, x] - 
      17962560*HPL[{3, -2, -1}, x] - 9797760*HPL[{3, -1, -2}, x] - 
      4898880*HPL[{3, 1, -2}, x] + 1431360*HPL[{3, 1, 2}, x] + 
      1088640*HPL[{3, 2, -1}, x] - 16873920*HPL[{4, -1, -1}, x] + 
      1088640*HPL[{4, 1, -1}, x] - 4898880*HPL[{-3, -1, -1, -1}, x] + 
      9797760*HPL[{-3, -1, -1, 1}, x] + 9797760*HPL[{-3, -1, 1, -1}, x] - 
      8709120*HPL[{-3, -1, 1, 1}, x] + 9797760*HPL[{-3, 1, -1, -1}, x] - 
      8709120*HPL[{-3, 1, -1, 1}, x] - 8709120*HPL[{-3, 1, 1, -1}, x] + 
      6531840*HPL[{-3, 1, 1, 1}, x] + 4354560*HPL[{2, -2, -1, 1}, x] + 
      4354560*HPL[{2, -2, 1, -1}, x] - 3265920*HPL[{2, -2, 1, 1}, x] + 
      4354560*HPL[{2, -1, -2, 1}, x] + 4354560*HPL[{2, -1, -1, 2}, x] + 
      4354560*HPL[{2, -1, 2, -1}, x] - 3265920*HPL[{2, -1, 2, 1}, x] + 
      3265920*HPL[{2, 1, -2, 1}, x] + 3265920*HPL[{2, 1, -1, 2}, x] - 
      1149120*HPL[{2, 1, 1, 2}, x] + 8709120*HPL[{2, 2, -1, -1}, x] - 
      3265920*HPL[{2, 2, -1, 1}, x] + 2298240*HPL[{2, 2, 1, 1}, x] + 
      9797760*HPL[{3, -1, -1, -1}, x] + 8709120*HPL[{3, 1, -1, -1}, x] + 
      6531840*HPL[{3, 1, 1, -1}, x] + 9797760*HPL[{-2, -1, -1, -1, 1}, x] + 
      9797760*HPL[{-2, -1, -1, 1, -1}, x] - 
      9797760*HPL[{-2, -1, -1, 1, 1}, x] + 9797760*HPL[{-2, -1, 1, -1, -1}, 
        x] - 9797760*HPL[{-2, -1, 1, -1, 1}, x] - 
      9797760*HPL[{-2, -1, 1, 1, -1}, x] + 7620480*HPL[{-2, -1, 1, 1, 1}, 
        x] + 9797760*HPL[{-2, 1, -1, -1, -1}, x] - 
      9797760*HPL[{-2, 1, -1, -1, 1}, x] - 9797760*HPL[{-2, 1, -1, 1, -1}, 
        x] + 7620480*HPL[{-2, 1, -1, 1, 1}, x] - 
      9797760*HPL[{-2, 1, 1, -1, -1}, x] + 7620480*HPL[{-2, 1, 1, -1, 1}, 
        x] + 7620480*HPL[{-2, 1, 1, 1, -1}, x] - 
      5443200*HPL[{-2, 1, 1, 1, 1}, x] + 9797760*HPL[{2, -1, -1, -1, -1}, 
        x] - 9797760*HPL[{2, -1, -1, -1, 1}, x] - 
      9797760*HPL[{2, -1, -1, 1, -1}, x] + 7620480*HPL[{2, -1, -1, 1, 1}, 
        x] - 9797760*HPL[{2, -1, 1, -1, -1}, x] + 
      7620480*HPL[{2, -1, 1, -1, 1}, x] + 7620480*HPL[{2, -1, 1, 1, -1}, x] - 
      5443200*HPL[{2, -1, 1, 1, 1}, x] - 9797760*HPL[{2, 1, -1, -1, -1}, x] + 
      7620480*HPL[{2, 1, -1, -1, 1}, x] + 7620480*HPL[{2, 1, -1, 1, -1}, x] - 
      5443200*HPL[{2, 1, -1, 1, 1}, x] + 7620480*HPL[{2, 1, 1, -1, -1}, x] - 
      5443200*HPL[{2, 1, 1, -1, 1}, x] - 5443200*HPL[{2, 1, 1, 1, -1}, x] + 
      3749760*HPL[{2, 1, 1, 1, 1}, x] - 604800*HPL[{-3}, x]*Zeta[3] + 
      846720*HPL[{3}, x]*Zeta[3] + 1209600*HPL[{-2, 1}, x]*Zeta[3] + 
      1209600*HPL[{2, -1}, x]*Zeta[3] - 1209600*HPL[{2, 1}, x]*Zeta[3] - 
      94500*Zeta[3]^2))/1890 + Log[1 - x]*
    (((-17*Pi^4 - 1440*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] + 
        6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] - 8640*HPL[{-2}, x]*
         HPL[{2}, x] - 1920*HPL[{2}, x]^2 + 960*HPL[{4}, x] - 
        43200*HPL[{-3, -1}, x] + 28800*HPL[{-3, 1}, x] + 
        9600*HPL[{2, 2}, x] + 28800*HPL[{3, -1}, x] - 
        51840*HPL[{-2, -1, -1}, x] + 34560*HPL[{-2, -1, 1}, x] + 
        34560*HPL[{-2, 1, -1}, x] - 23040*HPL[{-2, 1, 1}, x] + 
        34560*HPL[{2, -1, -1}, x] - 23040*HPL[{2, -1, 1}, x] - 
        23040*HPL[{2, 1, -1}, x] + 15360*HPL[{2, 1, 1}, x])*Log[x]^2)/30 - 
     (2*(Pi^2 + 99*HPL[{-2}, x] - 66*HPL[{2}, x])*Log[x]^4)/9 + 
     (31*Log[x]^6)/180 + (8*Log[x]^3*(21*HPL[{-3}, x] - 14*HPL[{3}, x] + 
        90*HPL[{-2, -1}, x] - 60*HPL[{-2, 1}, x] - 60*HPL[{2, -1}, x] + 
        40*HPL[{2, 1}, x] - 10*Zeta[3]))/3 - 
     (2*(62*Pi^6 + 3780*Pi^2*HPL[{-4}, x] - 1827*Pi^4*HPL[{-2}, x] + 
        5670*Pi^2*HPL[{-2}, x]^2 + 1218*Pi^4*HPL[{2}, x] - 
        3780*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 4095*Pi^2*HPL[{2}, x]^2 - 
        4410*Pi^2*HPL[{4}, x] - 56700*Pi^2*HPL[{-3, -1}, x] + 
        30240*Pi^2*HPL[{-3, 1}, x] - 3780*Pi^2*HPL[{2, -2}, x] + 
        10710*Pi^2*HPL[{2, 2}, x] + 30240*Pi^2*HPL[{3, -1}, x] - 
        68040*Pi^2*HPL[{-2, -1, -1}, x] + 45360*Pi^2*HPL[{-2, -1, 1}, x] + 
        45360*Pi^2*HPL[{-2, 1, -1}, x] - 30240*Pi^2*HPL[{-2, 1, 1}, x] + 
        45360*Pi^2*HPL[{2, -1, -1}, x] - 30240*Pi^2*HPL[{2, -1, 1}, x] - 
        30240*Pi^2*HPL[{2, 1, -1}, x] + 20160*Pi^2*HPL[{2, 1, 1}, x] + 
        230580*HPL[{-3}, x]*Zeta[3] - 151200*HPL[{3}, x]*Zeta[3] + 
        748440*HPL[{-2, -1}, x]*Zeta[3] - 498960*HPL[{-2, 1}, x]*Zeta[3] - 
        498960*HPL[{2, -1}, x]*Zeta[3] + 332640*HPL[{2, 1}, x]*Zeta[3] - 
        47250*Zeta[3]^2))/945 + 
     (4*Log[x]*(270*HPL[{-5}, x] - 27*Pi^2*HPL[{-3}, x] - 
        3888*HPL[{-3}, x]*HPL[{-2}, x] - 2592*HPL[{-3}, x]*HPL[{2}, x] + 
        18*Pi^2*HPL[{3}, x] + 2592*HPL[{-2}, x]*HPL[{3}, x] + 
        24*HPL[{2}, x]*HPL[{3}, x] - 180*HPL[{5}, x] + 
        23652*HPL[{-4, -1}, x] - 216*HPL[{-4, 1}, x] + 
        7776*HPL[{-3, -2}, x] - 162*Pi^2*HPL[{-2, -1}, x] + 
        108*Pi^2*HPL[{-2, 1}, x] + 5184*HPL[{2, -3}, x] + 
        108*Pi^2*HPL[{2, -1}, x] + 2160*HPL[{2}, x]*HPL[{2, -1}, x] - 
        72*Pi^2*HPL[{2, 1}, x] - 480*HPL[{2}, x]*HPL[{2, 1}, x] - 
        1752*HPL[{2, 3}, x] + 5184*HPL[{3, -2}, x] - 1800*HPL[{3, 2}, x] - 
        216*HPL[{4, -1}, x] + 9720*HPL[{-3, -1, -1}, x] - 
        6480*HPL[{-3, -1, 1}, x] - 6480*HPL[{-3, 1, -1}, x] + 
        4320*HPL[{-3, 1, 1}, x] - 2160*HPL[{2, -2, 1}, x] - 
        2160*HPL[{2, -1, 2}, x] + 480*HPL[{2, 1, 2}, x] - 
        4320*HPL[{2, 2, -1}, x] + 1440*HPL[{2, 2, 1}, x] - 
        6480*HPL[{3, -1, -1}, x] - 4320*HPL[{3, 1, -1}, x] + 
        11664*HPL[{-2, -1, -1, -1}, x] - 7776*HPL[{-2, -1, -1, 1}, x] - 
        7776*HPL[{-2, -1, 1, -1}, x] + 5184*HPL[{-2, -1, 1, 1}, x] - 
        7776*HPL[{-2, 1, -1, -1}, x] + 5184*HPL[{-2, 1, -1, 1}, x] + 
        5184*HPL[{-2, 1, 1, -1}, x] - 3456*HPL[{-2, 1, 1, 1}, x] - 
        7776*HPL[{2, -1, -1, -1}, x] + 5184*HPL[{2, -1, -1, 1}, x] + 
        5184*HPL[{2, -1, 1, -1}, x] - 3456*HPL[{2, -1, 1, 1}, x] + 
        5184*HPL[{2, 1, -1, -1}, x] - 3456*HPL[{2, 1, -1, 1}, x] - 
        3456*HPL[{2, 1, 1, -1}, x] + 2304*HPL[{2, 1, 1, 1}, x] + 
        16*Pi^2*Zeta[3] + 1440*HPL[{-2}, x]*Zeta[3] - 
        960*HPL[{2}, x]*Zeta[3] - 432*Zeta[5]))/9) + 
   (2*Log[x]^2*(1080*HPL[{-5}, x] - 27*Pi^2*HPL[{-3}, x] + 
      648*HPL[{-3}, x]*HPL[{2}, x] + 36*Pi^2*HPL[{3}, x] - 
      18*HPL[{2}, x]*HPL[{3}, x] - 1134*HPL[{5}, x] + 2916*HPL[{-4, -1}, x] - 
      3132*HPL[{-4, 1}, x] - 972*HPL[{-3, -2}, x] + 54*Pi^2*HPL[{-2, 1}, x] + 
      972*HPL[{-2}, x]*HPL[{-2, 1}, x] - 1296*HPL[{2}, x]*HPL[{-2, 1}, x] + 
      324*HPL[{2, -3}, x] + 54*Pi^2*HPL[{2, -1}, x] + 
      972*HPL[{-2}, x]*HPL[{2, -1}, x] + 2808*HPL[{2}, x]*HPL[{2, -1}, x] - 
      54*Pi^2*HPL[{2, 1}, x] - 396*HPL[{2}, x]*HPL[{2, 1}, x] - 
      630*HPL[{2, 3}, x] + 1296*HPL[{3, -2}, x] - 1674*HPL[{3, 2}, x] - 
      3132*HPL[{4, -1}, x] + 3888*HPL[{-3, -1, -1}, x] - 
      7776*HPL[{-3, -1, 1}, x] - 7776*HPL[{-3, 1, -1}, x] + 
      8208*HPL[{-3, 1, 1}, x] + 972*HPL[{-2, 1, -2}, x] - 
      3456*HPL[{2, -2, 1}, x] + 972*HPL[{2, -1, -2}, x] - 
      4104*HPL[{2, -1, 2}, x] - 1944*HPL[{2, 1, -2}, x] + 
      1692*HPL[{2, 1, 2}, x] - 7560*HPL[{2, 2, -1}, x] + 
      2916*HPL[{2, 2, 1}, x] - 7776*HPL[{3, -1, -1}, x] - 
      8208*HPL[{3, 1, -1}, x] - 7776*HPL[{-2, -1, -1, 1}, x] - 
      7776*HPL[{-2, -1, 1, -1}, x] + 7776*HPL[{-2, -1, 1, 1}, x] - 
      7776*HPL[{-2, 1, -1, -1}, x] + 7776*HPL[{-2, 1, -1, 1}, x] + 
      7776*HPL[{-2, 1, 1, -1}, x] - 6048*HPL[{-2, 1, 1, 1}, x] - 
      7776*HPL[{2, -1, -1, -1}, x] + 7776*HPL[{2, -1, -1, 1}, x] + 
      7776*HPL[{2, -1, 1, -1}, x] - 6048*HPL[{2, -1, 1, 1}, x] + 
      7776*HPL[{2, 1, -1, -1}, x] - 6048*HPL[{2, 1, -1, 1}, x] - 
      6048*HPL[{2, 1, 1, -1}, x] + 4320*HPL[{2, 1, 1, 1}, x] - 
      8*Pi^2*Zeta[3] - 528*HPL[{2}, x]*Zeta[3] + 216*Zeta[5]))/9 + 
   Log[1 - x]^2*(((-Pi^4 - 48*HPL[{-4}, x] + 24*Pi^2*HPL[{-2}, x] - 
        16*Pi^2*HPL[{2}, x] - 160*HPL[{2}, x]^2 + 32*HPL[{4}, x] - 
        1440*HPL[{-3, -1}, x] + 960*HPL[{-3, 1}, x] + 320*HPL[{2, 2}, x] + 
        960*HPL[{3, -1}, x] - 1728*HPL[{-2, -1, -1}, x] + 
        1152*HPL[{-2, -1, 1}, x] + 1152*HPL[{-2, 1, -1}, x] - 
        768*HPL[{-2, 1, 1}, x] + 1152*HPL[{2, -1, -1}, x] - 
        768*HPL[{2, -1, 1}, x] - 768*HPL[{2, 1, -1}, x] + 
        512*HPL[{2, 1, 1}, x])*Log[x])/2 - 
     (4*(Pi^2 + 90*HPL[{-2}, x] - 60*HPL[{2}, x])*Log[x]^3)/9 + Log[x]^5/2 + 
     (16*Log[x]^2*(18*HPL[{-3}, x] - 12*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
        36*HPL[{-2, 1}, x] - 36*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] - 
        7*Zeta[3]))/3 - (2*(18*Pi^2*HPL[{-3}, x] - 14*Pi^2*HPL[{3}, x] + 
        36*Pi^2*HPL[{-2, -1}, x] - 24*Pi^2*HPL[{-2, 1}, x] - 
        24*Pi^2*HPL[{2, -1}, x] + 16*Pi^2*HPL[{2, 1}, x] - 5*Pi^2*Zeta[3] - 
        396*HPL[{-2}, x]*Zeta[3] + 264*HPL[{2}, x]*Zeta[3] + 126*Zeta[5]))/
      3) + (194400*HPL[{-7}, x] - 3780*Pi^2*HPL[{-5}, x] - 
     522*Pi^4*HPL[{-3}, x] - 1080*Pi^2*HPL[{-3}, x]*HPL[{2}, x] + 
     789*Pi^4*HPL[{3}, x] + 1260*Pi^2*HPL[{2}, x]*HPL[{3}, x] + 
     4140*Pi^2*HPL[{5}, x] - 195480*HPL[{7}, x] + 291600*HPL[{-6, -1}, x] - 
     97200*HPL[{-6, 1}, x] - 563760*HPL[{-5, -2}, x] + 
     421200*HPL[{-5, 2}, x] - 466560*HPL[{-4, -3}, x] - 
     19440*Pi^2*HPL[{-4, -1}, x] + 7560*Pi^2*HPL[{-4, 1}, x] + 
     388800*HPL[{-4, 3}, x] - 155520*HPL[{-3, -4}, x] + 
     3240*Pi^2*HPL[{-3, -2}, x] + 168480*HPL[{-3, 4}, x] + 
     1044*Pi^4*HPL[{-2, 1}, x] - 3240*Pi^2*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
     2160*Pi^2*HPL[{2}, x]*HPL[{-2, 1}, x] + 97200*HPL[{1, -6}, x] - 
     97200*HPL[{1, 6}, x] + 6480*HPL[{2, -5}, x] - 
     7560*Pi^2*HPL[{2, -3}, x] + 1044*Pi^4*HPL[{2, -1}, x] - 
     3240*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] - 12960*Pi^2*HPL[{2}, x]*
      HPL[{2, -1}, x] - 1044*Pi^4*HPL[{2, 1}, x] + 2760*Pi^2*HPL[{2}, x]*
      HPL[{2, 1}, x] + 5940*Pi^2*HPL[{2, 3}, x] + 10800*HPL[{2, 5}, x] + 
     110160*HPL[{3, -4}, x] - 15120*Pi^2*HPL[{3, -2}, x] + 
     8460*Pi^2*HPL[{3, 2}, x] - 101520*HPL[{3, 4}, x] + 
     434160*HPL[{4, -3}, x] + 7560*Pi^2*HPL[{4, -1}, x] - 
     326160*HPL[{4, 3}, x] + 615600*HPL[{5, -2}, x] - 425520*HPL[{5, 2}, x] - 
     97200*HPL[{6, -1}, x] - 32400*HPL[{6, 1}, x] + 
     1399680*HPL[{-5, -1, -1}, x] - 466560*HPL[{-5, -1, 1}, x] - 
     466560*HPL[{-5, 1, -1}, x] + 155520*HPL[{-5, 1, 1}, x] - 
     349920*HPL[{-4, -2, -1}, x] + 116640*HPL[{-4, -2, 1}, x] - 
     349920*HPL[{-4, -1, -2}, x] + 116640*HPL[{-4, -1, 2}, x] + 
     116640*HPL[{-4, 1, -2}, x] - 38880*HPL[{-4, 1, 2}, x] + 
     116640*HPL[{-4, 2, -1}, x] - 38880*HPL[{-4, 2, 1}, x] - 
     466560*HPL[{-3, -3, -1}, x] + 155520*HPL[{-3, -3, 1}, x] - 
     466560*HPL[{-3, -2, -2}, x] + 155520*HPL[{-3, -2, 2}, x] - 
     466560*HPL[{-3, -1, -3}, x] - 19440*Pi^2*HPL[{-3, -1, -1}, x] + 
     38880*Pi^2*HPL[{-3, -1, 1}, x] + 155520*HPL[{-3, -1, 3}, x] + 
     155520*HPL[{-3, 1, -3}, x] + 38880*Pi^2*HPL[{-3, 1, -1}, x] - 
     30240*Pi^2*HPL[{-3, 1, 1}, x] - 51840*HPL[{-3, 1, 3}, x] + 
     155520*HPL[{-3, 2, -2}, x] - 51840*HPL[{-3, 2, 2}, x] + 
     155520*HPL[{-3, 3, -1}, x] - 51840*HPL[{-3, 3, 1}, x] - 
     3240*Pi^2*HPL[{-2, 1, -2}, x] - 155520*HPL[{1, -5, -1}, x] + 
     51840*HPL[{1, -5, 1}, x] - 427680*HPL[{1, -4, -2}, x] + 
     375840*HPL[{1, -4, 2}, x] - 466560*HPL[{1, -3, -3}, x] + 
     466560*HPL[{1, -3, 3}, x] - 311040*HPL[{1, -2, -4}, x] + 
     336960*HPL[{1, -2, 4}, x] - 51840*HPL[{1, 1, -5}, x] + 
     64800*HPL[{1, 1, 5}, x] + 155520*HPL[{1, 2, -4}, x] - 
     159840*HPL[{1, 2, 4}, x] + 259200*HPL[{1, 3, -3}, x] - 
     246240*HPL[{1, 3, 3}, x] + 233280*HPL[{1, 4, -2}, x] - 
     185760*HPL[{1, 4, 2}, x] + 51840*HPL[{1, 5, -1}, x] + 
     30240*HPL[{1, 5, 1}, x] + 155520*HPL[{2, -4, -1}, x] - 
     51840*HPL[{2, -4, 1}, x] - 583200*HPL[{2, -3, -2}, x] + 
     349920*HPL[{2, -3, 2}, x] - 622080*HPL[{2, -2, -3}, x] + 
     17280*Pi^2*HPL[{2, -2, 1}, x] + 362880*HPL[{2, -2, 3}, x] - 
     3240*Pi^2*HPL[{2, -1, -2}, x] + 15120*Pi^2*HPL[{2, -1, 2}, x] + 
     51840*HPL[{2, 1, -4}, x] + 6480*Pi^2*HPL[{2, 1, -2}, x] - 
     4920*Pi^2*HPL[{2, 1, 2}, x] - 47520*HPL[{2, 1, 4}, x] + 
     466560*HPL[{2, 2, -3}, x] + 32400*Pi^2*HPL[{2, 2, -1}, x] - 
     11880*Pi^2*HPL[{2, 2, 1}, x] - 289440*HPL[{2, 2, 3}, x] + 
     440640*HPL[{2, 3, -2}, x] - 280800*HPL[{2, 3, 2}, x] - 
     51840*HPL[{2, 4, -1}, x] - 12960*HPL[{2, 4, 1}, x] + 
     933120*HPL[{3, -3, -1}, x] - 311040*HPL[{3, -3, 1}, x] - 
     38880*HPL[{3, -2, -2}, x] + 90720*HPL[{3, -2, 2}, x] + 
     155520*HPL[{3, -1, -3}, x] + 38880*Pi^2*HPL[{3, -1, -1}, x] - 
     51840*HPL[{3, -1, 3}, x] + 207360*HPL[{3, 1, -3}, x] + 
     30240*Pi^2*HPL[{3, 1, -1}, x] - 151200*HPL[{3, 1, 3}, x] + 
     336960*HPL[{3, 2, -2}, x] - 246240*HPL[{3, 2, 2}, x] - 
     311040*HPL[{3, 3, -1}, x] + 21600*HPL[{3, 3, 1}, x] + 
     1088640*HPL[{4, -2, -1}, x] - 362880*HPL[{4, -2, 1}, x] + 
     116640*HPL[{4, -1, -2}, x] - 38880*HPL[{4, -1, 2}, x] + 
     285120*HPL[{4, 1, -2}, x] - 203040*HPL[{4, 1, 2}, x] - 
     362880*HPL[{4, 2, -1}, x] + 12960*HPL[{4, 2, 1}, x] - 
     466560*HPL[{5, -1, -1}, x] + 155520*HPL[{5, -1, 1}, x] + 
     155520*HPL[{5, 1, -1}, x] - 159840*HPL[{5, 1, 1}, x] + 
     2099520*HPL[{-4, -1, -1, -1}, x] - 699840*HPL[{-4, -1, -1, 1}, x] - 
     699840*HPL[{-4, -1, 1, -1}, x] + 233280*HPL[{-4, -1, 1, 1}, x] - 
     699840*HPL[{-4, 1, -1, -1}, x] + 233280*HPL[{-4, 1, -1, 1}, x] + 
     233280*HPL[{-4, 1, 1, -1}, x] - 77760*HPL[{-4, 1, 1, 1}, x] + 
     699840*HPL[{-3, -2, -1, -1}, x] - 233280*HPL[{-3, -2, -1, 1}, x] - 
     233280*HPL[{-3, -2, 1, -1}, x] + 77760*HPL[{-3, -2, 1, 1}, x] + 
     699840*HPL[{-3, -1, -2, -1}, x] - 233280*HPL[{-3, -1, -2, 1}, x] + 
     699840*HPL[{-3, -1, -1, -2}, x] - 233280*HPL[{-3, -1, -1, 2}, x] - 
     233280*HPL[{-3, -1, 1, -2}, x] + 77760*HPL[{-3, -1, 1, 2}, x] - 
     233280*HPL[{-3, -1, 2, -1}, x] + 77760*HPL[{-3, -1, 2, 1}, x] - 
     233280*HPL[{-3, 1, -2, -1}, x] + 77760*HPL[{-3, 1, -2, 1}, x] - 
     233280*HPL[{-3, 1, -1, -2}, x] + 77760*HPL[{-3, 1, -1, 2}, x] + 
     77760*HPL[{-3, 1, 1, -2}, x] - 25920*HPL[{-3, 1, 1, 2}, x] + 
     77760*HPL[{-3, 1, 2, -1}, x] - 25920*HPL[{-3, 1, 2, 1}, x] - 
     233280*HPL[{-3, 2, -1, -1}, x] + 77760*HPL[{-3, 2, -1, 1}, x] + 
     77760*HPL[{-3, 2, 1, -1}, x] - 25920*HPL[{-3, 2, 1, 1}, x] + 
     38880*Pi^2*HPL[{-2, -1, -1, 1}, x] + 
     38880*Pi^2*HPL[{-2, -1, 1, -1}, x] - 38880*Pi^2*HPL[{-2, -1, 1, 1}, x] + 
     38880*Pi^2*HPL[{-2, 1, -1, -1}, x] - 38880*Pi^2*HPL[{-2, 1, -1, 1}, x] - 
     38880*Pi^2*HPL[{-2, 1, 1, -1}, x] + 30240*Pi^2*HPL[{-2, 1, 1, 1}, x] + 
     699840*HPL[{1, -4, -1, -1}, x] - 233280*HPL[{1, -4, -1, 1}, x] - 
     233280*HPL[{1, -4, 1, -1}, x] + 77760*HPL[{1, -4, 1, 1}, x] - 
     699840*HPL[{1, -3, -2, -1}, x] + 233280*HPL[{1, -3, -2, 1}, x] - 
     699840*HPL[{1, -3, -1, -2}, x] + 233280*HPL[{1, -3, -1, 2}, x] + 
     233280*HPL[{1, -3, 1, -2}, x] - 77760*HPL[{1, -3, 1, 2}, x] + 
     233280*HPL[{1, -3, 2, -1}, x] - 77760*HPL[{1, -3, 2, 1}, x] - 
     933120*HPL[{1, -2, -3, -1}, x] + 311040*HPL[{1, -2, -3, 1}, x] - 
     933120*HPL[{1, -2, -2, -2}, x] + 311040*HPL[{1, -2, -2, 2}, x] - 
     933120*HPL[{1, -2, -1, -3}, x] + 311040*HPL[{1, -2, -1, 3}, x] + 
     311040*HPL[{1, -2, 1, -3}, x] - 103680*HPL[{1, -2, 1, 3}, x] + 
     311040*HPL[{1, -2, 2, -2}, x] - 103680*HPL[{1, -2, 2, 2}, x] + 
     311040*HPL[{1, -2, 3, -1}, x] - 103680*HPL[{1, -2, 3, 1}, x] + 
     233280*HPL[{1, 1, -4, -1}, x] - 77760*HPL[{1, 1, -4, 1}, x] - 
     233280*HPL[{1, 1, -3, -2}, x] + 77760*HPL[{1, 1, -3, 2}, x] - 
     311040*HPL[{1, 1, -2, -3}, x] + 103680*HPL[{1, 1, -2, 3}, x] + 
     77760*HPL[{1, 1, 1, -4}, x] - 77760*HPL[{1, 1, 1, 4}, x] + 
     285120*HPL[{1, 1, 2, -3}, x] - 146880*HPL[{1, 1, 2, 3}, x] + 
     233280*HPL[{1, 1, 3, -2}, x] - 129600*HPL[{1, 1, 3, 2}, x] - 
     77760*HPL[{1, 1, 4, -1}, x] - 25920*HPL[{1, 1, 4, 1}, x] + 
     855360*HPL[{1, 2, -3, -1}, x] - 285120*HPL[{1, 2, -3, 1}, x] + 
     388800*HPL[{1, 2, -2, -2}, x] - 129600*HPL[{1, 2, -2, 2}, x] + 
     311040*HPL[{1, 2, -1, -3}, x] - 103680*HPL[{1, 2, -1, 3}, x] + 
     77760*HPL[{1, 2, 1, -3}, x] - 77760*HPL[{1, 2, 1, 3}, x] + 
     25920*HPL[{1, 2, 2, -2}, x] - 60480*HPL[{1, 2, 2, 2}, x] - 
     285120*HPL[{1, 2, 3, -1}, x] + 43200*HPL[{1, 2, 3, 1}, x] + 
     699840*HPL[{1, 3, -2, -1}, x] - 233280*HPL[{1, 3, -2, 1}, x] + 
     233280*HPL[{1, 3, -1, -2}, x] - 77760*HPL[{1, 3, -1, 2}, x] + 
     77760*HPL[{1, 3, 1, -2}, x] - 77760*HPL[{1, 3, 1, 2}, x] - 
     233280*HPL[{1, 3, 2, -1}, x] + 25920*HPL[{1, 3, 2, 1}, x] - 
     233280*HPL[{1, 4, -1, -1}, x] + 77760*HPL[{1, 4, -1, 1}, x] + 
     77760*HPL[{1, 4, 1, -1}, x] - 77760*HPL[{1, 4, 1, 1}, x] + 
     1632960*HPL[{2, -3, -1, -1}, x] - 544320*HPL[{2, -3, -1, 1}, x] - 
     544320*HPL[{2, -3, 1, -1}, x] + 181440*HPL[{2, -3, 1, 1}, x] + 
     233280*HPL[{2, -2, -2, -1}, x] - 77760*HPL[{2, -2, -2, 1}, x] + 
     233280*HPL[{2, -2, -1, -2}, x] - 77760*HPL[{2, -2, -1, 2}, x] - 
     77760*HPL[{2, -2, 1, -2}, x] + 25920*HPL[{2, -2, 1, 2}, x] - 
     77760*HPL[{2, -2, 2, -1}, x] + 25920*HPL[{2, -2, 2, 1}, x] + 
     38880*Pi^2*HPL[{2, -1, -1, -1}, x] - 38880*Pi^2*HPL[{2, -1, -1, 1}, x] - 
     38880*Pi^2*HPL[{2, -1, 1, -1}, x] + 30240*Pi^2*HPL[{2, -1, 1, 1}, x] + 
     544320*HPL[{2, 1, -3, -1}, x] - 181440*HPL[{2, 1, -3, 1}, x] + 
     77760*HPL[{2, 1, -2, -2}, x] - 25920*HPL[{2, 1, -2, 2}, x] - 
     38880*Pi^2*HPL[{2, 1, -1, -1}, x] + 30240*Pi^2*HPL[{2, 1, -1, 1}, x] + 
     181440*HPL[{2, 1, 1, -3}, x] + 30240*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     21600*Pi^2*HPL[{2, 1, 1, 1}, x] - 112320*HPL[{2, 1, 1, 3}, x] + 
     129600*HPL[{2, 1, 2, -2}, x] - 95040*HPL[{2, 1, 2, 2}, x] - 
     181440*HPL[{2, 1, 3, -1}, x] + 8640*HPL[{2, 1, 3, 1}, x] + 
     388800*HPL[{2, 2, -2, -1}, x] - 129600*HPL[{2, 2, -2, 1}, x] - 
     77760*HPL[{2, 2, -1, -2}, x] + 25920*HPL[{2, 2, -1, 2}, x] + 
     181440*HPL[{2, 2, 1, -2}, x] - 112320*HPL[{2, 2, 1, 2}, x] - 
     129600*HPL[{2, 2, 2, -1}, x] - 8640*HPL[{2, 2, 2, 1}, x] - 
     544320*HPL[{2, 3, -1, -1}, x] + 181440*HPL[{2, 3, -1, 1}, x] + 
     181440*HPL[{2, 3, 1, -1}, x] - 112320*HPL[{2, 3, 1, 1}, x] + 
     1166400*HPL[{3, -2, -1, -1}, x] - 388800*HPL[{3, -2, -1, 1}, x] - 
     388800*HPL[{3, -2, 1, -1}, x] + 129600*HPL[{3, -2, 1, 1}, x] - 
     233280*HPL[{3, -1, -2, -1}, x] + 77760*HPL[{3, -1, -2, 1}, x] - 
     233280*HPL[{3, -1, -1, -2}, x] + 77760*HPL[{3, -1, -1, 2}, x] + 
     77760*HPL[{3, -1, 1, -2}, x] - 25920*HPL[{3, -1, 1, 2}, x] + 
     77760*HPL[{3, -1, 2, -1}, x] - 25920*HPL[{3, -1, 2, 1}, x] + 
     544320*HPL[{3, 1, -2, -1}, x] - 181440*HPL[{3, 1, -2, 1}, x] + 
     77760*HPL[{3, 1, -1, -2}, x] - 25920*HPL[{3, 1, -1, 2}, x] + 
     129600*HPL[{3, 1, 1, -2}, x] - 95040*HPL[{3, 1, 1, 2}, x] - 
     181440*HPL[{3, 1, 2, -1}, x] + 8640*HPL[{3, 1, 2, 1}, x] - 
     388800*HPL[{3, 2, -1, -1}, x] + 129600*HPL[{3, 2, -1, 1}, x] + 
     129600*HPL[{3, 2, 1, -1}, x] - 95040*HPL[{3, 2, 1, 1}, x] - 
     699840*HPL[{4, -1, -1, -1}, x] + 233280*HPL[{4, -1, -1, 1}, x] + 
     233280*HPL[{4, -1, 1, -1}, x] - 77760*HPL[{4, -1, 1, 1}, x] + 
     233280*HPL[{4, 1, -1, -1}, x] - 77760*HPL[{4, 1, -1, 1}, x] - 
     77760*HPL[{4, 1, 1, -1}, x] - 25920*HPL[{4, 1, 1, 1}, x] + 
     2799360*HPL[{1, -3, -1, -1, -1}, x] - 
     933120*HPL[{1, -3, -1, -1, 1}, x] - 933120*HPL[{1, -3, -1, 1, -1}, x] + 
     311040*HPL[{1, -3, -1, 1, 1}, x] - 933120*HPL[{1, -3, 1, -1, -1}, x] + 
     311040*HPL[{1, -3, 1, -1, 1}, x] + 311040*HPL[{1, -3, 1, 1, -1}, x] - 
     103680*HPL[{1, -3, 1, 1, 1}, x] + 1399680*HPL[{1, -2, -2, -1, -1}, x] - 
     466560*HPL[{1, -2, -2, -1, 1}, x] - 466560*HPL[{1, -2, -2, 1, -1}, x] + 
     155520*HPL[{1, -2, -2, 1, 1}, x] + 1399680*HPL[{1, -2, -1, -2, -1}, x] - 
     466560*HPL[{1, -2, -1, -2, 1}, x] + 1399680*HPL[{1, -2, -1, -1, -2}, 
       x] - 466560*HPL[{1, -2, -1, -1, 2}, x] - 
     466560*HPL[{1, -2, -1, 1, -2}, x] + 155520*HPL[{1, -2, -1, 1, 2}, x] - 
     466560*HPL[{1, -2, -1, 2, -1}, x] + 155520*HPL[{1, -2, -1, 2, 1}, x] - 
     466560*HPL[{1, -2, 1, -2, -1}, x] + 155520*HPL[{1, -2, 1, -2, 1}, x] - 
     466560*HPL[{1, -2, 1, -1, -2}, x] + 155520*HPL[{1, -2, 1, -1, 2}, x] + 
     155520*HPL[{1, -2, 1, 1, -2}, x] - 51840*HPL[{1, -2, 1, 1, 2}, x] + 
     155520*HPL[{1, -2, 1, 2, -1}, x] - 51840*HPL[{1, -2, 1, 2, 1}, x] - 
     466560*HPL[{1, -2, 2, -1, -1}, x] + 155520*HPL[{1, -2, 2, -1, 1}, x] + 
     155520*HPL[{1, -2, 2, 1, -1}, x] - 51840*HPL[{1, -2, 2, 1, 1}, x] + 
     933120*HPL[{1, 1, -3, -1, -1}, x] - 311040*HPL[{1, 1, -3, -1, 1}, x] - 
     311040*HPL[{1, 1, -3, 1, -1}, x] + 103680*HPL[{1, 1, -3, 1, 1}, x] + 
     466560*HPL[{1, 1, -2, -2, -1}, x] - 155520*HPL[{1, 1, -2, -2, 1}, x] + 
     466560*HPL[{1, 1, -2, -1, -2}, x] - 155520*HPL[{1, 1, -2, -1, 2}, x] - 
     155520*HPL[{1, 1, -2, 1, -2}, x] + 51840*HPL[{1, 1, -2, 1, 2}, x] - 
     155520*HPL[{1, 1, -2, 2, -1}, x] + 51840*HPL[{1, 1, -2, 2, 1}, x] + 
     311040*HPL[{1, 1, 1, -3, -1}, x] - 103680*HPL[{1, 1, 1, -3, 1}, x] + 
     155520*HPL[{1, 1, 1, -2, -2}, x] - 51840*HPL[{1, 1, 1, -2, 2}, x] + 
     103680*HPL[{1, 1, 1, 1, -3}, x] - 51840*HPL[{1, 1, 1, 1, 3}, x] - 
     17280*HPL[{1, 1, 1, 2, 2}, x] - 103680*HPL[{1, 1, 1, 3, -1}, x] + 
     17280*HPL[{1, 1, 1, 3, 1}, x] - 155520*HPL[{1, 1, 2, -1, -2}, x] + 
     51840*HPL[{1, 1, 2, -1, 2}, x] + 103680*HPL[{1, 1, 2, 1, -2}, x] - 
     51840*HPL[{1, 1, 2, 1, 2}, x] - 17280*HPL[{1, 1, 2, 2, 1}, x] - 
     311040*HPL[{1, 1, 3, -1, -1}, x] + 103680*HPL[{1, 1, 3, -1, 1}, x] + 
     103680*HPL[{1, 1, 3, 1, -1}, x] - 51840*HPL[{1, 1, 3, 1, 1}, x] - 
     466560*HPL[{1, 2, -1, -2, -1}, x] + 155520*HPL[{1, 2, -1, -2, 1}, x] - 
     466560*HPL[{1, 2, -1, -1, -2}, x] + 155520*HPL[{1, 2, -1, -1, 2}, x] + 
     155520*HPL[{1, 2, -1, 1, -2}, x] - 51840*HPL[{1, 2, -1, 1, 2}, x] + 
     155520*HPL[{1, 2, -1, 2, -1}, x] - 51840*HPL[{1, 2, -1, 2, 1}, x] + 
     311040*HPL[{1, 2, 1, -2, -1}, x] - 103680*HPL[{1, 2, 1, -2, 1}, x] + 
     155520*HPL[{1, 2, 1, -1, -2}, x] - 51840*HPL[{1, 2, 1, -1, 2}, x] - 
     17280*HPL[{1, 2, 1, 1, 2}, x] - 103680*HPL[{1, 2, 1, 2, -1}, x] + 
     17280*HPL[{1, 2, 1, 2, 1}, x] - 17280*HPL[{1, 2, 2, 1, 1}, x] - 
     933120*HPL[{1, 3, -1, -1, -1}, x] + 311040*HPL[{1, 3, -1, -1, 1}, x] + 
     311040*HPL[{1, 3, -1, 1, -1}, x] - 103680*HPL[{1, 3, -1, 1, 1}, x] + 
     311040*HPL[{1, 3, 1, -1, -1}, x] - 103680*HPL[{1, 3, 1, -1, 1}, x] - 
     103680*HPL[{1, 3, 1, 1, -1}, x] + 17280*HPL[{1, 3, 1, 1, 1}, x] + 
     1399680*HPL[{2, -2, -1, -1, -1}, x] - 
     466560*HPL[{2, -2, -1, -1, 1}, x] - 466560*HPL[{2, -2, -1, 1, -1}, x] + 
     155520*HPL[{2, -2, -1, 1, 1}, x] - 466560*HPL[{2, -2, 1, -1, -1}, x] + 
     155520*HPL[{2, -2, 1, -1, 1}, x] + 155520*HPL[{2, -2, 1, 1, -1}, x] - 
     51840*HPL[{2, -2, 1, 1, 1}, x] + 466560*HPL[{2, 1, -2, -1, -1}, x] - 
     155520*HPL[{2, 1, -2, -1, 1}, x] - 155520*HPL[{2, 1, -2, 1, -1}, x] + 
     51840*HPL[{2, 1, -2, 1, 1}, x] + 155520*HPL[{2, 1, 1, -2, -1}, x] - 
     51840*HPL[{2, 1, 1, -2, 1}, x] + 51840*HPL[{2, 1, 1, 1, -2}, x] - 
     34560*HPL[{2, 1, 1, 1, 2}, x] - 51840*HPL[{2, 1, 1, 2, -1}, x] - 
     155520*HPL[{2, 1, 2, -1, -1}, x] + 51840*HPL[{2, 1, 2, -1, 1}, x] + 
     51840*HPL[{2, 1, 2, 1, -1}, x] - 34560*HPL[{2, 1, 2, 1, 1}, x] - 
     466560*HPL[{2, 2, -1, -1, -1}, x] + 155520*HPL[{2, 2, -1, -1, 1}, x] + 
     155520*HPL[{2, 2, -1, 1, -1}, x] - 51840*HPL[{2, 2, -1, 1, 1}, x] + 
     155520*HPL[{2, 2, 1, -1, -1}, x] - 51840*HPL[{2, 2, 1, -1, 1}, x] - 
     51840*HPL[{2, 2, 1, 1, -1}, x] - 17280*HPL[{3, 1, 1, 1, 1}, x] - 
     154*Pi^4*Zeta[3] + 152280*HPL[{-4}, x]*Zeta[3] + 
     2820*Pi^2*HPL[{2}, x]*Zeta[3] + 28800*HPL[{2}, x]^2*Zeta[3] - 
     164160*HPL[{4}, x]*Zeta[3] + 213840*HPL[{-3, -1}, x]*Zeta[3] - 
     203040*HPL[{-3, 1}, x]*Zeta[3] + 112320*HPL[{2, -2}, x]*Zeta[3] - 
     133920*HPL[{2, 2}, x]*Zeta[3] - 203040*HPL[{3, -1}, x]*Zeta[3] - 
     427680*HPL[{-2, -1, 1}, x]*Zeta[3] - 427680*HPL[{-2, 1, -1}, x]*
      Zeta[3] + 427680*HPL[{-2, 1, 1}, x]*Zeta[3] - 
     427680*HPL[{2, -1, -1}, x]*Zeta[3] + 427680*HPL[{2, -1, 1}, x]*Zeta[3] + 
     427680*HPL[{2, 1, -1}, x]*Zeta[3] - 332640*HPL[{2, 1, 1}, x]*Zeta[3] - 
     540*Pi^2*Zeta[5] - 74520*HPL[{2}, x]*Zeta[5] + 51840*Zeta[7])/270, 
 intA[11, 0] -> 0, intA[11, 1] -> Log[x], 
 intA[11, 2] -> (-Pi^2 + 12*HPL[{-2}, x])/6 - 2*Log[1 - x]*Log[x] + 
   (3*Log[x]^2)/2 - 2*Log[x]*Log[1 + x], 
 intA[11, 3] -> 2*Log[1 - x]^2*Log[x] + (7*Log[x]^3)/6 + 
   ((Pi^2 - 12*HPL[{-2}, x])*Log[1 + x])/3 - 3*Log[x]^2*Log[1 + x] + 
   Log[1 - x]*((Pi^2 - 12*HPL[{-2}, x])/3 - 3*Log[x]^2 + 
     4*Log[x]*Log[1 + x]) + Log[x]*((-Pi^2 + 6*HPL[{-2}, x])/3 + 
     2*Log[1 + x]^2) + 2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]), 
 intA[11, 4] -> (-Pi^4 + 80*HPL[{-4}, x] + 160*HPL[{-3, -1}, x] + 
     320*HPL[{-2, -1, -1}, x])/40 - (4*Log[1 - x]^3*Log[x])/3 + 
   (5*Log[x]^4)/8 - (7*Log[x]^3*Log[1 + x])/3 + 
   ((-Pi^2 + 12*HPL[{-2}, x])*Log[1 + x]^2)/3 + 
   Log[1 - x]^2*((-Pi^2 + 12*HPL[{-2}, x])/3 + 3*Log[x]^2 - 
     4*Log[x]*Log[1 + x]) + Log[x]^2*((-Pi^2 + 3*HPL[{-2}, x])/3 + 
     3*Log[1 + x]^2) + Log[x]*((2*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x])/3 - 
     (4*Log[1 + x]^3)/3 + (2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
        10*Zeta[3]))/3) + Log[1 - x]*((-7*Log[x]^3)/3 - 
     (2*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x])/3 + 6*Log[x]^2*Log[1 + x] + 
     Log[x]*((2*(Pi^2 - 6*HPL[{-2}, x]))/3 - 4*Log[1 + x]^2) - 
     4*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3])) - 
   4*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]), 
 intA[11, 5] -> (2*Log[1 - x]^4*Log[x])/3 + (31*Log[x]^5)/120 + 
   ((Pi^4 - 80*HPL[{-4}, x] - 160*HPL[{-3, -1}, x] - 
      320*HPL[{-2, -1, -1}, x])*Log[1 + x])/20 - (5*Log[x]^4*Log[1 + x])/4 + 
   (2*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^3)/9 + 
   Log[1 - x]^3*((2*(Pi^2 - 12*HPL[{-2}, x]))/9 - 2*Log[x]^2 + 
     (8*Log[x]*Log[1 + x])/3) + Log[x]^3*((-2*Pi^2 + 3*HPL[{-2}, x])/9 + 
     (7*Log[1 + x]^2)/3) + 
   Log[x]*((-Pi^4 + 24*HPL[{-4}, x] + 48*HPL[{-3, -1}, x] + 
       96*HPL[{-2, -1, -1}, x])/12 - (2*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x]^2)/
      3 + (2*Log[1 + x]^4)/3 - (4*Log[1 + x]*(3*HPL[{-3}, x] + 
        6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3) + 
   Log[1 - x]^2*((7*Log[x]^3)/3 + (2*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x])/3 - 
     6*Log[x]^2*Log[1 + x] + Log[x]*((-2*(Pi^2 - 6*HPL[{-2}, x]))/3 + 
       4*Log[1 + x]^2) + 4*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3])) + 
   Log[1 - x]*((Pi^4 - 80*HPL[{-4}, x] - 160*HPL[{-3, -1}, x] - 
       320*HPL[{-2, -1, -1}, x])/20 - (5*Log[x]^4)/4 + 
     (14*Log[x]^3*Log[1 + x])/3 + (2*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^2)/
      3 + Log[x]^2*((2*(Pi^2 - 3*HPL[{-2}, x]))/3 - 6*Log[1 + x]^2) + 
     Log[x]*((-4*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x])/3 + (8*Log[1 + x]^3)/3 - 
       (4*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3) + 
     8*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3])) + 
   Log[x]^2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] + 
     (2*(Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/3 - 2*Log[1 + x]^3 - 8*Zeta[3]) + 
   4*Log[1 + x]^2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]) + 
   (18*HPL[{-5}, x] + 36*HPL[{-4, -1}, x] + 72*HPL[{-3, -1, -1}, x] + 
     144*HPL[{-2, -1, -1, -1}, x] + 7*Pi^2*Zeta[3] - 
     48*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5])/9, 
 intA[11, 6] -> (-4*Log[1 - x]^5*Log[x])/15 + (7*Log[x]^6)/80 - 
   (31*Log[x]^5*Log[1 + x])/60 + 
   ((-Pi^4 + 80*HPL[{-4}, x] + 160*HPL[{-3, -1}, x] + 
      320*HPL[{-2, -1, -1}, x])*Log[1 + x]^2)/20 + 
   ((-Pi^2 + 12*HPL[{-2}, x])*Log[1 + x]^4)/9 + 
   Log[1 - x]^4*((-Pi^2 + 12*HPL[{-2}, x])/9 + Log[x]^2 - 
     (4*Log[x]*Log[1 + x])/3) + Log[x]^4*((-4*Pi^2 + 3*HPL[{-2}, x])/36 + 
     (5*Log[1 + x]^2)/4) + Log[x]^3*((2*(2*Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/
      9 - (14*Log[1 + x]^3)/9 + (3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
       52*Zeta[3])/9) + Log[x]^2*
    ((-Pi^4 + 10*HPL[{-4}, x] + 20*HPL[{-3, -1}, x] + 
       40*HPL[{-2, -1, -1}, x])/10 - (2*(Pi^2 - 3*HPL[{-2}, x])*Log[1 + x]^2)/
      3 + Log[1 + x]^4 - 2*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 
       8*Zeta[3])) + Log[1 - x]^3*((-14*Log[x]^3)/9 - 
     (4*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x])/9 + 4*Log[x]^2*Log[1 + x] + 
     Log[x]*((4*(Pi^2 - 6*HPL[{-2}, x]))/9 - (8*Log[1 + x]^2)/3) - 
     (8*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]))/3) + 
   Log[1 - x]^2*((-Pi^4 + 80*HPL[{-4}, x] + 160*HPL[{-3, -1}, x] + 
       320*HPL[{-2, -1, -1}, x])/20 + (5*Log[x]^4)/4 - 
     (14*Log[x]^3*Log[1 + x])/3 - (2*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^2)/
      3 + Log[x]^2*((-2*(Pi^2 - 3*HPL[{-2}, x]))/3 + 6*Log[1 + x]^2) + 
     Log[x]*((4*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x])/3 - (8*Log[1 + x]^3)/3 + 
       (4*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3) - 
     8*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3])) - 
   (8*Log[1 + x]^3*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]))/3 + 
   (5*Pi^6 + 30240*HPL[{-6}, x] - 1008*Pi^4*HPL[{-2}, x] + 
     60480*HPL[{-5, -1}, x] + 120960*HPL[{-4, -1, -1}, x] + 
     241920*HPL[{-3, -1, -1, -1}, x] + 483840*HPL[{-2, -1, -1, -1, -1}, x] - 
     80640*HPL[{-3}, x]*Zeta[3] - 161280*HPL[{-2, -1}, x]*Zeta[3] + 
     110880*Zeta[3]^2)/15120 + 
   Log[x]*(((Pi^4 - 24*HPL[{-4}, x] - 48*HPL[{-3, -1}, x] - 
        96*HPL[{-2, -1, -1}, x])*Log[1 + x])/6 + 
     (4*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x]^3)/9 - (4*Log[1 + x]^5)/15 + 
     (4*Log[1 + x]^2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3 + 
     (2*(45*HPL[{-5}, x] + 90*HPL[{-4, -1}, x] + 180*HPL[{-3, -1, -1}, x] + 
        360*HPL[{-2, -1, -1, -1}, x] + 35*Pi^2*Zeta[3] - 
        120*HPL[{-2}, x]*Zeta[3] - 414*Zeta[5]))/45) + 
   Log[1 - x]*((-31*Log[x]^5)/60 + 
     ((-Pi^4 + 80*HPL[{-4}, x] + 160*HPL[{-3, -1}, x] + 
        320*HPL[{-2, -1, -1}, x])*Log[1 + x])/10 + (5*Log[x]^4*Log[1 + x])/
      2 - (4*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^3)/9 + 
     Log[x]^3*((2*(2*Pi^2 - 3*HPL[{-2}, x]))/9 - (14*Log[1 + x]^2)/3) + 
     Log[x]*((Pi^4 - 24*HPL[{-4}, x] - 48*HPL[{-3, -1}, x] - 
         96*HPL[{-2, -1, -1}, x])/6 + (4*(Pi^2 - 6*HPL[{-2}, x])*
         Log[1 + x]^2)/3 - (4*Log[1 + x]^4)/3 + 
       (8*Log[1 + x]*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3) + 
     Log[x]^2*((-4*(Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/3 + 4*Log[1 + x]^3 - 
       2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 8*Zeta[3])) - 
     8*Log[1 + x]^2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]) - 
     (2*(18*HPL[{-5}, x] + 36*HPL[{-4, -1}, x] + 72*HPL[{-3, -1, -1}, x] + 
        144*HPL[{-2, -1, -1, -1}, x] + 7*Pi^2*Zeta[3] - 
        48*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/9) - 
   (2*Log[1 + x]*(18*HPL[{-5}, x] + 36*HPL[{-4, -1}, x] + 
      72*HPL[{-3, -1, -1}, x] + 144*HPL[{-2, -1, -1, -1}, x] + 
      7*Pi^2*Zeta[3] - 48*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/9, 
 intA[11, 7] -> (4*Log[1 - x]^6*Log[x])/45 + (127*Log[x]^7)/5040 - 
   (7*Log[x]^6*Log[1 + x])/40 + (Pi^4*Log[1 + x]^3)/30 + 
   (2*Pi^2*Log[1 + x]^5)/45 + Log[1 - x]^5*((2*Pi^2)/45 - (2*Log[x]^2)/5 + 
     (8*Log[x]*Log[1 + x])/15) + Log[x]^5*((-8*Pi^2 + 3*HPL[{-2}, x])/180 + 
     (31*Log[1 + x]^2)/60) + 
   Log[x]^3*((-13*Pi^4 + 60*HPL[{-4}, x] + 120*HPL[{-3, -1}, x] + 
       240*HPL[{-2, -1, -1}, x])/180 - (2*(2*Pi^2 - 3*HPL[{-2}, x])*
       Log[1 + x]^2)/9 + (7*Log[1 + x]^4)/9 - 
     (2*Log[1 + x]*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 52*Zeta[3]))/9) + 
   Log[x]^4*(((4*Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/18 - (5*Log[1 + x]^3)/6 + 
     (HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 36*Zeta[3])/12) + 
   Log[1 - x]^4*((7*Log[x]^3)/9 + (2*Pi^2*Log[1 + x])/9 - 
     2*Log[x]^2*Log[1 + x] + Log[x]*((-2*(Pi^2 - 6*HPL[{-2}, x]))/9 + 
       (4*Log[1 + x]^2)/3) - (4*Zeta[3])/3) - (4*Log[1 + x]^4*Zeta[3])/3 + 
   Log[1 - x]^3*(Pi^4/30 - (5*Log[x]^4)/6 + (28*Log[x]^3*Log[1 + x])/9 + 
     (4*Pi^2*Log[1 + x]^2)/9 + Log[x]^2*((4*(Pi^2 - 3*HPL[{-2}, x]))/9 - 
       4*Log[1 + x]^2) + Log[x]*((-8*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x])/9 + 
       (16*Log[1 + x]^3)/9 - (8*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
          10*Zeta[3]))/9) - (16*Log[1 + x]*Zeta[3])/3) + 
   (Log[1 + x]*(-5*Pi^6 + 1008*Pi^4*HPL[{-2}, x] + 80640*HPL[{-3}, x]*
       Zeta[3] + 161280*HPL[{-2, -1}, x]*Zeta[3] - 110880*Zeta[3]^2))/7560 + 
   Log[x]^2*(((Pi^4 - 10*HPL[{-4}, x] - 20*HPL[{-3, -1}, x] - 
        40*HPL[{-2, -1, -1}, x])*Log[1 + x])/5 + 
     (4*(Pi^2 - 3*HPL[{-2}, x])*Log[1 + x]^3)/9 - (2*Log[1 + x]^5)/5 + 
     2*Log[1 + x]^2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 8*Zeta[3]) + 
     (45*HPL[{-5}, x] + 90*HPL[{-4, -1}, x] + 180*HPL[{-3, -1, -1}, x] + 
       360*HPL[{-2, -1, -1, -1}, x] + 70*Pi^2*Zeta[3] - 
       120*HPL[{-2}, x]*Zeta[3] - 972*Zeta[5])/45) + 
   Log[x]*(((-Pi^4 + 24*HPL[{-4}, x] + 48*HPL[{-3, -1}, x] + 
        96*HPL[{-2, -1, -1}, x])*Log[1 + x]^2)/6 - 
     (2*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x]^4)/9 + (4*Log[1 + x]^6)/45 - 
     (8*Log[1 + x]^3*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/9 + 
     (-25*Pi^6 + 5040*HPL[{-6}, x] - 168*Pi^4*HPL[{-2}, x] + 
       10080*HPL[{-5, -1}, x] + 20160*HPL[{-4, -1, -1}, x] + 
       40320*HPL[{-3, -1, -1, -1}, x] + 80640*HPL[{-2, -1, -1, -1, -1}, x] - 
       13440*HPL[{-3}, x]*Zeta[3] - 26880*HPL[{-2, -1}, x]*Zeta[3] + 
       45920*Zeta[3]^2)/2520 - (4*Log[1 + x]*(45*HPL[{-5}, x] + 
        90*HPL[{-4, -1}, x] + 180*HPL[{-3, -1, -1}, x] + 
        360*HPL[{-2, -1, -1, -1}, x] + 35*Pi^2*Zeta[3] - 
        120*HPL[{-2}, x]*Zeta[3] - 414*Zeta[5]))/45) + 
   Log[1 - x]^2*((31*Log[x]^5)/60 + (Pi^4*Log[1 + x])/10 - 
     (5*Log[x]^4*Log[1 + x])/2 + (4*Pi^2*Log[1 + x]^3)/9 + 
     Log[x]^3*((-2*(2*Pi^2 - 3*HPL[{-2}, x]))/9 + (14*Log[1 + x]^2)/3) + 
     Log[x]*((-Pi^4 + 24*HPL[{-4}, x] + 48*HPL[{-3, -1}, x] + 
         96*HPL[{-2, -1, -1}, x])/6 - (4*(Pi^2 - 6*HPL[{-2}, x])*
         Log[1 + x]^2)/3 + (4*Log[1 + x]^4)/3 - 
       (8*Log[1 + x]*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3) + 
     Log[x]^2*((4*(Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/3 - 4*Log[1 + x]^3 + 
       2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 8*Zeta[3])) - 
     8*Log[1 + x]^2*Zeta[3] + (2*(7*Pi^2*Zeta[3] - 48*HPL[{-2}, x]*Zeta[3] - 
        54*Zeta[5]))/9) + Log[1 - x]*((-7*Log[x]^6)/40 + 
     (31*Log[x]^5*Log[1 + x])/30 + (Pi^4*Log[1 + x]^2)/10 + 
     (2*Pi^2*Log[1 + x]^4)/9 + Log[x]^4*((4*Pi^2 - 3*HPL[{-2}, x])/18 - 
       (5*Log[1 + x]^2)/2) + Log[x]^3*
      ((-4*(2*Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/9 + (28*Log[1 + x]^3)/9 - 
       (2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 52*Zeta[3]))/9) + 
     Log[x]^2*((Pi^4 - 10*HPL[{-4}, x] - 20*HPL[{-3, -1}, x] - 
         40*HPL[{-2, -1, -1}, x])/5 + (4*(Pi^2 - 3*HPL[{-2}, x])*
         Log[1 + x]^2)/3 - 2*Log[1 + x]^4 + 4*Log[1 + x]*
        (HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 8*Zeta[3])) - 
     (16*Log[1 + x]^3*Zeta[3])/3 + (-5*Pi^6 + 1008*Pi^4*HPL[{-2}, x] + 
       80640*HPL[{-3}, x]*Zeta[3] + 161280*HPL[{-2, -1}, x]*Zeta[3] - 
       110880*Zeta[3]^2)/7560 + 
     Log[x]*(((-Pi^4 + 24*HPL[{-4}, x] + 48*HPL[{-3, -1}, x] + 
          96*HPL[{-2, -1, -1}, x])*Log[1 + x])/3 - 
       (8*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x]^3)/9 + (8*Log[1 + x]^5)/15 - 
       (8*Log[1 + x]^2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/
        3 - (4*(45*HPL[{-5}, x] + 90*HPL[{-4, -1}, x] + 
          180*HPL[{-3, -1, -1}, x] + 360*HPL[{-2, -1, -1, -1}, x] + 
          35*Pi^2*Zeta[3] - 120*HPL[{-2}, x]*Zeta[3] - 414*Zeta[5]))/45) + 
     (4*Log[1 + x]*(7*Pi^2*Zeta[3] - 48*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/
      9) + (2*Log[1 + x]^2*(7*Pi^2*Zeta[3] - 48*HPL[{-2}, x]*Zeta[3] - 
      54*Zeta[5]))/9 + (120*HPL[{-7}, x] - 4*Pi^4*HPL[{-3}, x] - 
     240*HPL[{-6, -1}, x] + 240*HPL[{-6, 1}, x] - 240*HPL[{-5, -2}, x] - 
     240*HPL[{-4, -3}, x] - 240*HPL[{-3, -4}, x] - 240*HPL[{-2, -5}, x] - 
     8*Pi^4*HPL[{-2, -1}, x] - 240*HPL[{-1, -6}, x] + 240*HPL[{1, -6}, x] + 
     240*HPL[{2, -5}, x] + 240*HPL[{3, -4}, x] + 240*HPL[{4, -3}, x] + 
     240*HPL[{5, -2}, x] + 240*HPL[{6, -1}, x] + 480*HPL[{-5, -1, -1}, x] - 
     480*HPL[{-5, -1, 1}, x] - 480*HPL[{-5, 1, -1}, x] + 
     480*HPL[{-5, 1, 1}, x] + 480*HPL[{-4, -2, -1}, x] - 
     480*HPL[{-4, -2, 1}, x] + 480*HPL[{-4, -1, -2}, x] - 
     480*HPL[{-4, 1, -2}, x] - 480*HPL[{-4, 2, -1}, x] + 
     480*HPL[{-3, -3, -1}, x] - 480*HPL[{-3, -3, 1}, x] + 
     480*HPL[{-3, -2, -2}, x] + 480*HPL[{-3, -1, -3}, x] - 
     480*HPL[{-3, 1, -3}, x] - 480*HPL[{-3, 2, -2}, x] - 
     480*HPL[{-3, 3, -1}, x] + 480*HPL[{-2, -4, -1}, x] - 
     480*HPL[{-2, -4, 1}, x] + 480*HPL[{-2, -3, -2}, x] + 
     480*HPL[{-2, -2, -3}, x] + 480*HPL[{-2, -1, -4}, x] - 
     480*HPL[{-2, 1, -4}, x] - 480*HPL[{-2, 2, -3}, x] - 
     480*HPL[{-2, 3, -2}, x] - 480*HPL[{-2, 4, -1}, x] + 
     480*HPL[{-1, -5, -1}, x] - 480*HPL[{-1, -5, 1}, x] + 
     480*HPL[{-1, -4, -2}, x] + 480*HPL[{-1, -3, -3}, x] + 
     480*HPL[{-1, -2, -4}, x] + 480*HPL[{-1, -1, -5}, x] - 
     480*HPL[{-1, 1, -5}, x] - 480*HPL[{-1, 2, -4}, x] - 
     480*HPL[{-1, 3, -3}, x] - 480*HPL[{-1, 4, -2}, x] - 
     480*HPL[{-1, 5, -1}, x] - 480*HPL[{1, -5, -1}, x] + 
     480*HPL[{1, -5, 1}, x] - 480*HPL[{1, -4, -2}, x] - 
     480*HPL[{1, -3, -3}, x] - 480*HPL[{1, -2, -4}, x] - 
     480*HPL[{1, -1, -5}, x] + 480*HPL[{1, 1, -5}, x] + 
     480*HPL[{1, 2, -4}, x] + 480*HPL[{1, 3, -3}, x] + 
     480*HPL[{1, 4, -2}, x] + 480*HPL[{1, 5, -1}, x] - 
     480*HPL[{2, -4, -1}, x] + 480*HPL[{2, -4, 1}, x] - 
     480*HPL[{2, -3, -2}, x] - 480*HPL[{2, -2, -3}, x] - 
     480*HPL[{2, -1, -4}, x] + 480*HPL[{2, 1, -4}, x] + 
     480*HPL[{2, 2, -3}, x] + 480*HPL[{2, 3, -2}, x] + 
     480*HPL[{2, 4, -1}, x] - 480*HPL[{3, -3, -1}, x] + 
     480*HPL[{3, -3, 1}, x] - 480*HPL[{3, -2, -2}, x] - 
     480*HPL[{3, -1, -3}, x] + 480*HPL[{3, 1, -3}, x] + 
     480*HPL[{3, 2, -2}, x] + 480*HPL[{3, 3, -1}, x] - 
     480*HPL[{4, -2, -1}, x] + 480*HPL[{4, -2, 1}, x] - 
     480*HPL[{4, -1, -2}, x] + 480*HPL[{4, 1, -2}, x] + 
     480*HPL[{4, 2, -1}, x] - 480*HPL[{5, -1, -1}, x] + 
     480*HPL[{5, -1, 1}, x] + 480*HPL[{5, 1, -1}, x] - 
     960*HPL[{-4, -1, -1, -1}, x] + 960*HPL[{-4, -1, -1, 1}, x] + 
     960*HPL[{-4, -1, 1, -1}, x] - 960*HPL[{-4, -1, 1, 1}, x] + 
     960*HPL[{-4, 1, -1, -1}, x] - 960*HPL[{-4, 1, -1, 1}, x] - 
     960*HPL[{-4, 1, 1, -1}, x] + 960*HPL[{-4, 1, 1, 1}, x] - 
     960*HPL[{-3, -2, -1, -1}, x] + 960*HPL[{-3, -2, -1, 1}, x] + 
     960*HPL[{-3, -2, 1, -1}, x] - 960*HPL[{-3, -2, 1, 1}, x] - 
     960*HPL[{-3, -1, -2, -1}, x] + 960*HPL[{-3, -1, -2, 1}, x] - 
     960*HPL[{-3, -1, -1, -2}, x] + 960*HPL[{-3, -1, 1, -2}, x] + 
     960*HPL[{-3, -1, 2, -1}, x] + 960*HPL[{-3, 1, -2, -1}, x] - 
     960*HPL[{-3, 1, -2, 1}, x] + 960*HPL[{-3, 1, -1, -2}, x] - 
     960*HPL[{-3, 1, 1, -2}, x] - 960*HPL[{-3, 1, 2, -1}, x] + 
     960*HPL[{-3, 2, -1, -1}, x] - 960*HPL[{-3, 2, -1, 1}, x] - 
     960*HPL[{-3, 2, 1, -1}, x] - 960*HPL[{-2, -3, -1, -1}, x] + 
     960*HPL[{-2, -3, -1, 1}, x] + 960*HPL[{-2, -3, 1, -1}, x] - 
     960*HPL[{-2, -3, 1, 1}, x] - 960*HPL[{-2, -2, -2, -1}, x] + 
     960*HPL[{-2, -2, -2, 1}, x] - 960*HPL[{-2, -2, -1, -2}, x] + 
     960*HPL[{-2, -2, 1, -2}, x] + 960*HPL[{-2, -2, 2, -1}, x] - 
     960*HPL[{-2, -1, -3, -1}, x] + 960*HPL[{-2, -1, -3, 1}, x] - 
     960*HPL[{-2, -1, -2, -2}, x] - 960*HPL[{-2, -1, -1, -3}, x] + 
     960*HPL[{-2, -1, 1, -3}, x] + 960*HPL[{-2, -1, 2, -2}, x] + 
     960*HPL[{-2, -1, 3, -1}, x] + 960*HPL[{-2, 1, -3, -1}, x] - 
     960*HPL[{-2, 1, -3, 1}, x] + 960*HPL[{-2, 1, -2, -2}, x] + 
     960*HPL[{-2, 1, -1, -3}, x] - 960*HPL[{-2, 1, 1, -3}, x] - 
     960*HPL[{-2, 1, 2, -2}, x] - 960*HPL[{-2, 1, 3, -1}, x] + 
     960*HPL[{-2, 2, -2, -1}, x] - 960*HPL[{-2, 2, -2, 1}, x] + 
     960*HPL[{-2, 2, -1, -2}, x] - 960*HPL[{-2, 2, 1, -2}, x] - 
     960*HPL[{-2, 2, 2, -1}, x] + 960*HPL[{-2, 3, -1, -1}, x] - 
     960*HPL[{-2, 3, -1, 1}, x] - 960*HPL[{-2, 3, 1, -1}, x] - 
     960*HPL[{-1, -4, -1, -1}, x] + 960*HPL[{-1, -4, -1, 1}, x] + 
     960*HPL[{-1, -4, 1, -1}, x] - 960*HPL[{-1, -4, 1, 1}, x] - 
     960*HPL[{-1, -3, -2, -1}, x] + 960*HPL[{-1, -3, -2, 1}, x] - 
     960*HPL[{-1, -3, -1, -2}, x] + 960*HPL[{-1, -3, 1, -2}, x] + 
     960*HPL[{-1, -3, 2, -1}, x] - 960*HPL[{-1, -2, -3, -1}, x] + 
     960*HPL[{-1, -2, -3, 1}, x] - 960*HPL[{-1, -2, -2, -2}, x] - 
     960*HPL[{-1, -2, -1, -3}, x] + 960*HPL[{-1, -2, 1, -3}, x] + 
     960*HPL[{-1, -2, 2, -2}, x] + 960*HPL[{-1, -2, 3, -1}, x] - 
     960*HPL[{-1, -1, -4, -1}, x] + 960*HPL[{-1, -1, -4, 1}, x] - 
     960*HPL[{-1, -1, -3, -2}, x] - 960*HPL[{-1, -1, -2, -3}, x] - 
     960*HPL[{-1, -1, -1, -4}, x] + 960*HPL[{-1, -1, 1, -4}, x] + 
     960*HPL[{-1, -1, 2, -3}, x] + 960*HPL[{-1, -1, 3, -2}, x] + 
     960*HPL[{-1, -1, 4, -1}, x] + 960*HPL[{-1, 1, -4, -1}, x] - 
     960*HPL[{-1, 1, -4, 1}, x] + 960*HPL[{-1, 1, -3, -2}, x] + 
     960*HPL[{-1, 1, -2, -3}, x] + 960*HPL[{-1, 1, -1, -4}, x] - 
     960*HPL[{-1, 1, 1, -4}, x] - 960*HPL[{-1, 1, 2, -3}, x] - 
     960*HPL[{-1, 1, 3, -2}, x] - 960*HPL[{-1, 1, 4, -1}, x] + 
     960*HPL[{-1, 2, -3, -1}, x] - 960*HPL[{-1, 2, -3, 1}, x] + 
     960*HPL[{-1, 2, -2, -2}, x] + 960*HPL[{-1, 2, -1, -3}, x] - 
     960*HPL[{-1, 2, 1, -3}, x] - 960*HPL[{-1, 2, 2, -2}, x] - 
     960*HPL[{-1, 2, 3, -1}, x] + 960*HPL[{-1, 3, -2, -1}, x] - 
     960*HPL[{-1, 3, -2, 1}, x] + 960*HPL[{-1, 3, -1, -2}, x] - 
     960*HPL[{-1, 3, 1, -2}, x] - 960*HPL[{-1, 3, 2, -1}, x] + 
     960*HPL[{-1, 4, -1, -1}, x] - 960*HPL[{-1, 4, -1, 1}, x] - 
     960*HPL[{-1, 4, 1, -1}, x] + 960*HPL[{1, -4, -1, -1}, x] - 
     960*HPL[{1, -4, -1, 1}, x] - 960*HPL[{1, -4, 1, -1}, x] + 
     960*HPL[{1, -4, 1, 1}, x] + 960*HPL[{1, -3, -2, -1}, x] - 
     960*HPL[{1, -3, -2, 1}, x] + 960*HPL[{1, -3, -1, -2}, x] - 
     960*HPL[{1, -3, 1, -2}, x] - 960*HPL[{1, -3, 2, -1}, x] + 
     960*HPL[{1, -2, -3, -1}, x] - 960*HPL[{1, -2, -3, 1}, x] + 
     960*HPL[{1, -2, -2, -2}, x] + 960*HPL[{1, -2, -1, -3}, x] - 
     960*HPL[{1, -2, 1, -3}, x] - 960*HPL[{1, -2, 2, -2}, x] - 
     960*HPL[{1, -2, 3, -1}, x] + 960*HPL[{1, -1, -4, -1}, x] - 
     960*HPL[{1, -1, -4, 1}, x] + 960*HPL[{1, -1, -3, -2}, x] + 
     960*HPL[{1, -1, -2, -3}, x] + 960*HPL[{1, -1, -1, -4}, x] - 
     960*HPL[{1, -1, 1, -4}, x] - 960*HPL[{1, -1, 2, -3}, x] - 
     960*HPL[{1, -1, 3, -2}, x] - 960*HPL[{1, -1, 4, -1}, x] - 
     960*HPL[{1, 1, -4, -1}, x] + 960*HPL[{1, 1, -4, 1}, x] - 
     960*HPL[{1, 1, -3, -2}, x] - 960*HPL[{1, 1, -2, -3}, x] - 
     960*HPL[{1, 1, -1, -4}, x] + 960*HPL[{1, 1, 1, -4}, x] + 
     960*HPL[{1, 1, 2, -3}, x] + 960*HPL[{1, 1, 3, -2}, x] + 
     960*HPL[{1, 1, 4, -1}, x] - 960*HPL[{1, 2, -3, -1}, x] + 
     960*HPL[{1, 2, -3, 1}, x] - 960*HPL[{1, 2, -2, -2}, x] - 
     960*HPL[{1, 2, -1, -3}, x] + 960*HPL[{1, 2, 1, -3}, x] + 
     960*HPL[{1, 2, 2, -2}, x] + 960*HPL[{1, 2, 3, -1}, x] - 
     960*HPL[{1, 3, -2, -1}, x] + 960*HPL[{1, 3, -2, 1}, x] - 
     960*HPL[{1, 3, -1, -2}, x] + 960*HPL[{1, 3, 1, -2}, x] + 
     960*HPL[{1, 3, 2, -1}, x] - 960*HPL[{1, 4, -1, -1}, x] + 
     960*HPL[{1, 4, -1, 1}, x] + 960*HPL[{1, 4, 1, -1}, x] + 
     960*HPL[{2, -3, -1, -1}, x] - 960*HPL[{2, -3, -1, 1}, x] - 
     960*HPL[{2, -3, 1, -1}, x] + 960*HPL[{2, -3, 1, 1}, x] + 
     960*HPL[{2, -2, -2, -1}, x] - 960*HPL[{2, -2, -2, 1}, x] + 
     960*HPL[{2, -2, -1, -2}, x] - 960*HPL[{2, -2, 1, -2}, x] - 
     960*HPL[{2, -2, 2, -1}, x] + 960*HPL[{2, -1, -3, -1}, x] - 
     960*HPL[{2, -1, -3, 1}, x] + 960*HPL[{2, -1, -2, -2}, x] + 
     960*HPL[{2, -1, -1, -3}, x] - 960*HPL[{2, -1, 1, -3}, x] - 
     960*HPL[{2, -1, 2, -2}, x] - 960*HPL[{2, -1, 3, -1}, x] - 
     960*HPL[{2, 1, -3, -1}, x] + 960*HPL[{2, 1, -3, 1}, x] - 
     960*HPL[{2, 1, -2, -2}, x] - 960*HPL[{2, 1, -1, -3}, x] + 
     960*HPL[{2, 1, 1, -3}, x] + 960*HPL[{2, 1, 2, -2}, x] + 
     960*HPL[{2, 1, 3, -1}, x] - 960*HPL[{2, 2, -2, -1}, x] + 
     960*HPL[{2, 2, -2, 1}, x] - 960*HPL[{2, 2, -1, -2}, x] + 
     960*HPL[{2, 2, 1, -2}, x] + 960*HPL[{2, 2, 2, -1}, x] - 
     960*HPL[{2, 3, -1, -1}, x] + 960*HPL[{2, 3, -1, 1}, x] + 
     960*HPL[{2, 3, 1, -1}, x] + 960*HPL[{3, -2, -1, -1}, x] - 
     960*HPL[{3, -2, -1, 1}, x] - 960*HPL[{3, -2, 1, -1}, x] + 
     960*HPL[{3, -2, 1, 1}, x] + 960*HPL[{3, -1, -2, -1}, x] - 
     960*HPL[{3, -1, -2, 1}, x] + 960*HPL[{3, -1, -1, -2}, x] - 
     960*HPL[{3, -1, 1, -2}, x] - 960*HPL[{3, -1, 2, -1}, x] - 
     960*HPL[{3, 1, -2, -1}, x] + 960*HPL[{3, 1, -2, 1}, x] - 
     960*HPL[{3, 1, -1, -2}, x] + 960*HPL[{3, 1, 1, -2}, x] + 
     960*HPL[{3, 1, 2, -1}, x] - 960*HPL[{3, 2, -1, -1}, x] + 
     960*HPL[{3, 2, -1, 1}, x] + 960*HPL[{3, 2, 1, -1}, x] + 
     960*HPL[{4, -1, -1, -1}, x] - 960*HPL[{4, -1, -1, 1}, x] - 
     960*HPL[{4, -1, 1, -1}, x] + 960*HPL[{4, -1, 1, 1}, x] - 
     960*HPL[{4, 1, -1, -1}, x] + 960*HPL[{4, 1, -1, 1}, x] + 
     960*HPL[{4, 1, 1, -1}, x] + 1920*HPL[{-3, -1, -1, -1, -1}, x] - 
     1920*HPL[{-3, -1, -1, -1, 1}, x] - 1920*HPL[{-3, -1, -1, 1, -1}, x] + 
     1920*HPL[{-3, -1, -1, 1, 1}, x] - 1920*HPL[{-3, -1, 1, -1, -1}, x] + 
     1920*HPL[{-3, -1, 1, -1, 1}, x] + 1920*HPL[{-3, -1, 1, 1, -1}, x] - 
     1920*HPL[{-3, -1, 1, 1, 1}, x] - 1920*HPL[{-3, 1, -1, -1, -1}, x] + 
     1920*HPL[{-3, 1, -1, -1, 1}, x] + 1920*HPL[{-3, 1, -1, 1, -1}, x] - 
     1920*HPL[{-3, 1, -1, 1, 1}, x] + 1920*HPL[{-3, 1, 1, -1, -1}, x] - 
     1920*HPL[{-3, 1, 1, -1, 1}, x] - 1920*HPL[{-3, 1, 1, 1, -1}, x] + 
     1920*HPL[{-3, 1, 1, 1, 1}, x] + 1920*HPL[{-2, -2, -1, -1, -1}, x] - 
     1920*HPL[{-2, -2, -1, -1, 1}, x] - 1920*HPL[{-2, -2, -1, 1, -1}, x] + 
     1920*HPL[{-2, -2, -1, 1, 1}, x] - 1920*HPL[{-2, -2, 1, -1, -1}, x] + 
     1920*HPL[{-2, -2, 1, -1, 1}, x] + 1920*HPL[{-2, -2, 1, 1, -1}, x] - 
     1920*HPL[{-2, -2, 1, 1, 1}, x] + 1920*HPL[{-2, -1, -2, -1, -1}, x] - 
     1920*HPL[{-2, -1, -2, -1, 1}, x] - 1920*HPL[{-2, -1, -2, 1, -1}, x] + 
     1920*HPL[{-2, -1, -2, 1, 1}, x] + 1920*HPL[{-2, -1, -1, -2, -1}, x] - 
     1920*HPL[{-2, -1, -1, -2, 1}, x] + 1920*HPL[{-2, -1, -1, -1, -2}, x] - 
     1920*HPL[{-2, -1, -1, 1, -2}, x] - 1920*HPL[{-2, -1, -1, 2, -1}, x] - 
     1920*HPL[{-2, -1, 1, -2, -1}, x] + 1920*HPL[{-2, -1, 1, -2, 1}, x] - 
     1920*HPL[{-2, -1, 1, -1, -2}, x] + 1920*HPL[{-2, -1, 1, 1, -2}, x] + 
     1920*HPL[{-2, -1, 1, 2, -1}, x] - 1920*HPL[{-2, -1, 2, -1, -1}, x] + 
     1920*HPL[{-2, -1, 2, -1, 1}, x] + 1920*HPL[{-2, -1, 2, 1, -1}, x] - 
     1920*HPL[{-2, 1, -2, -1, -1}, x] + 1920*HPL[{-2, 1, -2, -1, 1}, x] + 
     1920*HPL[{-2, 1, -2, 1, -1}, x] - 1920*HPL[{-2, 1, -2, 1, 1}, x] - 
     1920*HPL[{-2, 1, -1, -2, -1}, x] + 1920*HPL[{-2, 1, -1, -2, 1}, x] - 
     1920*HPL[{-2, 1, -1, -1, -2}, x] + 1920*HPL[{-2, 1, -1, 1, -2}, x] + 
     1920*HPL[{-2, 1, -1, 2, -1}, x] + 1920*HPL[{-2, 1, 1, -2, -1}, x] - 
     1920*HPL[{-2, 1, 1, -2, 1}, x] + 1920*HPL[{-2, 1, 1, -1, -2}, x] - 
     1920*HPL[{-2, 1, 1, 1, -2}, x] - 1920*HPL[{-2, 1, 1, 2, -1}, x] + 
     1920*HPL[{-2, 1, 2, -1, -1}, x] - 1920*HPL[{-2, 1, 2, -1, 1}, x] - 
     1920*HPL[{-2, 1, 2, 1, -1}, x] - 1920*HPL[{-2, 2, -1, -1, -1}, x] + 
     1920*HPL[{-2, 2, -1, -1, 1}, x] + 1920*HPL[{-2, 2, -1, 1, -1}, x] - 
     1920*HPL[{-2, 2, -1, 1, 1}, x] + 1920*HPL[{-2, 2, 1, -1, -1}, x] - 
     1920*HPL[{-2, 2, 1, -1, 1}, x] - 1920*HPL[{-2, 2, 1, 1, -1}, x] + 
     1920*HPL[{-1, -3, -1, -1, -1}, x] - 1920*HPL[{-1, -3, -1, -1, 1}, x] - 
     1920*HPL[{-1, -3, -1, 1, -1}, x] + 1920*HPL[{-1, -3, -1, 1, 1}, x] - 
     1920*HPL[{-1, -3, 1, -1, -1}, x] + 1920*HPL[{-1, -3, 1, -1, 1}, x] + 
     1920*HPL[{-1, -3, 1, 1, -1}, x] - 1920*HPL[{-1, -3, 1, 1, 1}, x] + 
     1920*HPL[{-1, -2, -2, -1, -1}, x] - 1920*HPL[{-1, -2, -2, -1, 1}, x] - 
     1920*HPL[{-1, -2, -2, 1, -1}, x] + 1920*HPL[{-1, -2, -2, 1, 1}, x] + 
     1920*HPL[{-1, -2, -1, -2, -1}, x] - 1920*HPL[{-1, -2, -1, -2, 1}, x] + 
     1920*HPL[{-1, -2, -1, -1, -2}, x] - 1920*HPL[{-1, -2, -1, 1, -2}, x] - 
     1920*HPL[{-1, -2, -1, 2, -1}, x] - 1920*HPL[{-1, -2, 1, -2, -1}, x] + 
     1920*HPL[{-1, -2, 1, -2, 1}, x] - 1920*HPL[{-1, -2, 1, -1, -2}, x] + 
     1920*HPL[{-1, -2, 1, 1, -2}, x] + 1920*HPL[{-1, -2, 1, 2, -1}, x] - 
     1920*HPL[{-1, -2, 2, -1, -1}, x] + 1920*HPL[{-1, -2, 2, -1, 1}, x] + 
     1920*HPL[{-1, -2, 2, 1, -1}, x] + 1920*HPL[{-1, -1, -3, -1, -1}, x] - 
     1920*HPL[{-1, -1, -3, -1, 1}, x] - 1920*HPL[{-1, -1, -3, 1, -1}, x] + 
     1920*HPL[{-1, -1, -3, 1, 1}, x] + 1920*HPL[{-1, -1, -2, -2, -1}, x] - 
     1920*HPL[{-1, -1, -2, -2, 1}, x] + 1920*HPL[{-1, -1, -2, -1, -2}, x] - 
     1920*HPL[{-1, -1, -2, 1, -2}, x] - 1920*HPL[{-1, -1, -2, 2, -1}, x] + 
     1920*HPL[{-1, -1, -1, -3, -1}, x] - 1920*HPL[{-1, -1, -1, -3, 1}, x] + 
     1920*HPL[{-1, -1, -1, -2, -2}, x] + 1920*HPL[{-1, -1, -1, -1, -3}, x] - 
     1920*HPL[{-1, -1, -1, 1, -3}, x] - 1920*HPL[{-1, -1, -1, 2, -2}, x] - 
     1920*HPL[{-1, -1, -1, 3, -1}, x] - 1920*HPL[{-1, -1, 1, -3, -1}, x] + 
     1920*HPL[{-1, -1, 1, -3, 1}, x] - 1920*HPL[{-1, -1, 1, -2, -2}, x] - 
     1920*HPL[{-1, -1, 1, -1, -3}, x] + 1920*HPL[{-1, -1, 1, 1, -3}, x] + 
     1920*HPL[{-1, -1, 1, 2, -2}, x] + 1920*HPL[{-1, -1, 1, 3, -1}, x] - 
     1920*HPL[{-1, -1, 2, -2, -1}, x] + 1920*HPL[{-1, -1, 2, -2, 1}, x] - 
     1920*HPL[{-1, -1, 2, -1, -2}, x] + 1920*HPL[{-1, -1, 2, 1, -2}, x] + 
     1920*HPL[{-1, -1, 2, 2, -1}, x] - 1920*HPL[{-1, -1, 3, -1, -1}, x] + 
     1920*HPL[{-1, -1, 3, -1, 1}, x] + 1920*HPL[{-1, -1, 3, 1, -1}, x] - 
     1920*HPL[{-1, 1, -3, -1, -1}, x] + 1920*HPL[{-1, 1, -3, -1, 1}, x] + 
     1920*HPL[{-1, 1, -3, 1, -1}, x] - 1920*HPL[{-1, 1, -3, 1, 1}, x] - 
     1920*HPL[{-1, 1, -2, -2, -1}, x] + 1920*HPL[{-1, 1, -2, -2, 1}, x] - 
     1920*HPL[{-1, 1, -2, -1, -2}, x] + 1920*HPL[{-1, 1, -2, 1, -2}, x] + 
     1920*HPL[{-1, 1, -2, 2, -1}, x] - 1920*HPL[{-1, 1, -1, -3, -1}, x] + 
     1920*HPL[{-1, 1, -1, -3, 1}, x] - 1920*HPL[{-1, 1, -1, -2, -2}, x] - 
     1920*HPL[{-1, 1, -1, -1, -3}, x] + 1920*HPL[{-1, 1, -1, 1, -3}, x] + 
     1920*HPL[{-1, 1, -1, 2, -2}, x] + 1920*HPL[{-1, 1, -1, 3, -1}, x] + 
     1920*HPL[{-1, 1, 1, -3, -1}, x] - 1920*HPL[{-1, 1, 1, -3, 1}, x] + 
     1920*HPL[{-1, 1, 1, -2, -2}, x] + 1920*HPL[{-1, 1, 1, -1, -3}, x] - 
     1920*HPL[{-1, 1, 1, 1, -3}, x] - 1920*HPL[{-1, 1, 1, 2, -2}, x] - 
     1920*HPL[{-1, 1, 1, 3, -1}, x] + 1920*HPL[{-1, 1, 2, -2, -1}, x] - 
     1920*HPL[{-1, 1, 2, -2, 1}, x] + 1920*HPL[{-1, 1, 2, -1, -2}, x] - 
     1920*HPL[{-1, 1, 2, 1, -2}, x] - 1920*HPL[{-1, 1, 2, 2, -1}, x] + 
     1920*HPL[{-1, 1, 3, -1, -1}, x] - 1920*HPL[{-1, 1, 3, -1, 1}, x] - 
     1920*HPL[{-1, 1, 3, 1, -1}, x] - 1920*HPL[{-1, 2, -2, -1, -1}, x] + 
     1920*HPL[{-1, 2, -2, -1, 1}, x] + 1920*HPL[{-1, 2, -2, 1, -1}, x] - 
     1920*HPL[{-1, 2, -2, 1, 1}, x] - 1920*HPL[{-1, 2, -1, -2, -1}, x] + 
     1920*HPL[{-1, 2, -1, -2, 1}, x] - 1920*HPL[{-1, 2, -1, -1, -2}, x] + 
     1920*HPL[{-1, 2, -1, 1, -2}, x] + 1920*HPL[{-1, 2, -1, 2, -1}, x] + 
     1920*HPL[{-1, 2, 1, -2, -1}, x] - 1920*HPL[{-1, 2, 1, -2, 1}, x] + 
     1920*HPL[{-1, 2, 1, -1, -2}, x] - 1920*HPL[{-1, 2, 1, 1, -2}, x] - 
     1920*HPL[{-1, 2, 1, 2, -1}, x] + 1920*HPL[{-1, 2, 2, -1, -1}, x] - 
     1920*HPL[{-1, 2, 2, -1, 1}, x] - 1920*HPL[{-1, 2, 2, 1, -1}, x] - 
     1920*HPL[{-1, 3, -1, -1, -1}, x] + 1920*HPL[{-1, 3, -1, -1, 1}, x] + 
     1920*HPL[{-1, 3, -1, 1, -1}, x] - 1920*HPL[{-1, 3, -1, 1, 1}, x] + 
     1920*HPL[{-1, 3, 1, -1, -1}, x] - 1920*HPL[{-1, 3, 1, -1, 1}, x] - 
     1920*HPL[{-1, 3, 1, 1, -1}, x] - 1920*HPL[{1, -3, -1, -1, -1}, x] + 
     1920*HPL[{1, -3, -1, -1, 1}, x] + 1920*HPL[{1, -3, -1, 1, -1}, x] - 
     1920*HPL[{1, -3, -1, 1, 1}, x] + 1920*HPL[{1, -3, 1, -1, -1}, x] - 
     1920*HPL[{1, -3, 1, -1, 1}, x] - 1920*HPL[{1, -3, 1, 1, -1}, x] + 
     1920*HPL[{1, -3, 1, 1, 1}, x] - 1920*HPL[{1, -2, -2, -1, -1}, x] + 
     1920*HPL[{1, -2, -2, -1, 1}, x] + 1920*HPL[{1, -2, -2, 1, -1}, x] - 
     1920*HPL[{1, -2, -2, 1, 1}, x] - 1920*HPL[{1, -2, -1, -2, -1}, x] + 
     1920*HPL[{1, -2, -1, -2, 1}, x] - 1920*HPL[{1, -2, -1, -1, -2}, x] + 
     1920*HPL[{1, -2, -1, 1, -2}, x] + 1920*HPL[{1, -2, -1, 2, -1}, x] + 
     1920*HPL[{1, -2, 1, -2, -1}, x] - 1920*HPL[{1, -2, 1, -2, 1}, x] + 
     1920*HPL[{1, -2, 1, -1, -2}, x] - 1920*HPL[{1, -2, 1, 1, -2}, x] - 
     1920*HPL[{1, -2, 1, 2, -1}, x] + 1920*HPL[{1, -2, 2, -1, -1}, x] - 
     1920*HPL[{1, -2, 2, -1, 1}, x] - 1920*HPL[{1, -2, 2, 1, -1}, x] - 
     1920*HPL[{1, -1, -3, -1, -1}, x] + 1920*HPL[{1, -1, -3, -1, 1}, x] + 
     1920*HPL[{1, -1, -3, 1, -1}, x] - 1920*HPL[{1, -1, -3, 1, 1}, x] - 
     1920*HPL[{1, -1, -2, -2, -1}, x] + 1920*HPL[{1, -1, -2, -2, 1}, x] - 
     1920*HPL[{1, -1, -2, -1, -2}, x] + 1920*HPL[{1, -1, -2, 1, -2}, x] + 
     1920*HPL[{1, -1, -2, 2, -1}, x] - 1920*HPL[{1, -1, -1, -3, -1}, x] + 
     1920*HPL[{1, -1, -1, -3, 1}, x] - 1920*HPL[{1, -1, -1, -2, -2}, x] - 
     1920*HPL[{1, -1, -1, -1, -3}, x] + 1920*HPL[{1, -1, -1, 1, -3}, x] + 
     1920*HPL[{1, -1, -1, 2, -2}, x] + 1920*HPL[{1, -1, -1, 3, -1}, x] + 
     1920*HPL[{1, -1, 1, -3, -1}, x] - 1920*HPL[{1, -1, 1, -3, 1}, x] + 
     1920*HPL[{1, -1, 1, -2, -2}, x] + 1920*HPL[{1, -1, 1, -1, -3}, x] - 
     1920*HPL[{1, -1, 1, 1, -3}, x] - 1920*HPL[{1, -1, 1, 2, -2}, x] - 
     1920*HPL[{1, -1, 1, 3, -1}, x] + 1920*HPL[{1, -1, 2, -2, -1}, x] - 
     1920*HPL[{1, -1, 2, -2, 1}, x] + 1920*HPL[{1, -1, 2, -1, -2}, x] - 
     1920*HPL[{1, -1, 2, 1, -2}, x] - 1920*HPL[{1, -1, 2, 2, -1}, x] + 
     1920*HPL[{1, -1, 3, -1, -1}, x] - 1920*HPL[{1, -1, 3, -1, 1}, x] - 
     1920*HPL[{1, -1, 3, 1, -1}, x] + 1920*HPL[{1, 1, -3, -1, -1}, x] - 
     1920*HPL[{1, 1, -3, -1, 1}, x] - 1920*HPL[{1, 1, -3, 1, -1}, x] + 
     1920*HPL[{1, 1, -3, 1, 1}, x] + 1920*HPL[{1, 1, -2, -2, -1}, x] - 
     1920*HPL[{1, 1, -2, -2, 1}, x] + 1920*HPL[{1, 1, -2, -1, -2}, x] - 
     1920*HPL[{1, 1, -2, 1, -2}, x] - 1920*HPL[{1, 1, -2, 2, -1}, x] + 
     1920*HPL[{1, 1, -1, -3, -1}, x] - 1920*HPL[{1, 1, -1, -3, 1}, x] + 
     1920*HPL[{1, 1, -1, -2, -2}, x] + 1920*HPL[{1, 1, -1, -1, -3}, x] - 
     1920*HPL[{1, 1, -1, 1, -3}, x] - 1920*HPL[{1, 1, -1, 2, -2}, x] - 
     1920*HPL[{1, 1, -1, 3, -1}, x] - 1920*HPL[{1, 1, 1, -3, -1}, x] + 
     1920*HPL[{1, 1, 1, -3, 1}, x] - 1920*HPL[{1, 1, 1, -2, -2}, x] - 
     1920*HPL[{1, 1, 1, -1, -3}, x] + 1920*HPL[{1, 1, 1, 1, -3}, x] + 
     1920*HPL[{1, 1, 1, 2, -2}, x] + 1920*HPL[{1, 1, 1, 3, -1}, x] - 
     1920*HPL[{1, 1, 2, -2, -1}, x] + 1920*HPL[{1, 1, 2, -2, 1}, x] - 
     1920*HPL[{1, 1, 2, -1, -2}, x] + 1920*HPL[{1, 1, 2, 1, -2}, x] + 
     1920*HPL[{1, 1, 2, 2, -1}, x] - 1920*HPL[{1, 1, 3, -1, -1}, x] + 
     1920*HPL[{1, 1, 3, -1, 1}, x] + 1920*HPL[{1, 1, 3, 1, -1}, x] + 
     1920*HPL[{1, 2, -2, -1, -1}, x] - 1920*HPL[{1, 2, -2, -1, 1}, x] - 
     1920*HPL[{1, 2, -2, 1, -1}, x] + 1920*HPL[{1, 2, -2, 1, 1}, x] + 
     1920*HPL[{1, 2, -1, -2, -1}, x] - 1920*HPL[{1, 2, -1, -2, 1}, x] + 
     1920*HPL[{1, 2, -1, -1, -2}, x] - 1920*HPL[{1, 2, -1, 1, -2}, x] - 
     1920*HPL[{1, 2, -1, 2, -1}, x] - 1920*HPL[{1, 2, 1, -2, -1}, x] + 
     1920*HPL[{1, 2, 1, -2, 1}, x] - 1920*HPL[{1, 2, 1, -1, -2}, x] + 
     1920*HPL[{1, 2, 1, 1, -2}, x] + 1920*HPL[{1, 2, 1, 2, -1}, x] - 
     1920*HPL[{1, 2, 2, -1, -1}, x] + 1920*HPL[{1, 2, 2, -1, 1}, x] + 
     1920*HPL[{1, 2, 2, 1, -1}, x] + 1920*HPL[{1, 3, -1, -1, -1}, x] - 
     1920*HPL[{1, 3, -1, -1, 1}, x] - 1920*HPL[{1, 3, -1, 1, -1}, x] + 
     1920*HPL[{1, 3, -1, 1, 1}, x] - 1920*HPL[{1, 3, 1, -1, -1}, x] + 
     1920*HPL[{1, 3, 1, -1, 1}, x] + 1920*HPL[{1, 3, 1, 1, -1}, x] - 
     1920*HPL[{2, -2, -1, -1, -1}, x] + 1920*HPL[{2, -2, -1, -1, 1}, x] + 
     1920*HPL[{2, -2, -1, 1, -1}, x] - 1920*HPL[{2, -2, -1, 1, 1}, x] + 
     1920*HPL[{2, -2, 1, -1, -1}, x] - 1920*HPL[{2, -2, 1, -1, 1}, x] - 
     1920*HPL[{2, -2, 1, 1, -1}, x] + 1920*HPL[{2, -2, 1, 1, 1}, x] - 
     1920*HPL[{2, -1, -2, -1, -1}, x] + 1920*HPL[{2, -1, -2, -1, 1}, x] + 
     1920*HPL[{2, -1, -2, 1, -1}, x] - 1920*HPL[{2, -1, -2, 1, 1}, x] - 
     1920*HPL[{2, -1, -1, -2, -1}, x] + 1920*HPL[{2, -1, -1, -2, 1}, x] - 
     1920*HPL[{2, -1, -1, -1, -2}, x] + 1920*HPL[{2, -1, -1, 1, -2}, x] + 
     1920*HPL[{2, -1, -1, 2, -1}, x] + 1920*HPL[{2, -1, 1, -2, -1}, x] - 
     1920*HPL[{2, -1, 1, -2, 1}, x] + 1920*HPL[{2, -1, 1, -1, -2}, x] - 
     1920*HPL[{2, -1, 1, 1, -2}, x] - 1920*HPL[{2, -1, 1, 2, -1}, x] + 
     1920*HPL[{2, -1, 2, -1, -1}, x] - 1920*HPL[{2, -1, 2, -1, 1}, x] - 
     1920*HPL[{2, -1, 2, 1, -1}, x] + 1920*HPL[{2, 1, -2, -1, -1}, x] - 
     1920*HPL[{2, 1, -2, -1, 1}, x] - 1920*HPL[{2, 1, -2, 1, -1}, x] + 
     1920*HPL[{2, 1, -2, 1, 1}, x] + 1920*HPL[{2, 1, -1, -2, -1}, x] - 
     1920*HPL[{2, 1, -1, -2, 1}, x] + 1920*HPL[{2, 1, -1, -1, -2}, x] - 
     1920*HPL[{2, 1, -1, 1, -2}, x] - 1920*HPL[{2, 1, -1, 2, -1}, x] - 
     1920*HPL[{2, 1, 1, -2, -1}, x] + 1920*HPL[{2, 1, 1, -2, 1}, x] - 
     1920*HPL[{2, 1, 1, -1, -2}, x] + 1920*HPL[{2, 1, 1, 1, -2}, x] + 
     1920*HPL[{2, 1, 1, 2, -1}, x] - 1920*HPL[{2, 1, 2, -1, -1}, x] + 
     1920*HPL[{2, 1, 2, -1, 1}, x] + 1920*HPL[{2, 1, 2, 1, -1}, x] + 
     1920*HPL[{2, 2, -1, -1, -1}, x] - 1920*HPL[{2, 2, -1, -1, 1}, x] - 
     1920*HPL[{2, 2, -1, 1, -1}, x] + 1920*HPL[{2, 2, -1, 1, 1}, x] - 
     1920*HPL[{2, 2, 1, -1, -1}, x] + 1920*HPL[{2, 2, 1, -1, 1}, x] + 
     1920*HPL[{2, 2, 1, 1, -1}, x] - 1920*HPL[{3, -1, -1, -1, -1}, x] + 
     1920*HPL[{3, -1, -1, -1, 1}, x] + 1920*HPL[{3, -1, -1, 1, -1}, x] - 
     1920*HPL[{3, -1, -1, 1, 1}, x] + 1920*HPL[{3, -1, 1, -1, -1}, x] - 
     1920*HPL[{3, -1, 1, -1, 1}, x] - 1920*HPL[{3, -1, 1, 1, -1}, x] + 
     1920*HPL[{3, -1, 1, 1, 1}, x] + 1920*HPL[{3, 1, -1, -1, -1}, x] - 
     1920*HPL[{3, 1, -1, -1, 1}, x] - 1920*HPL[{3, 1, -1, 1, -1}, x] + 
     1920*HPL[{3, 1, -1, 1, 1}, x] - 1920*HPL[{3, 1, 1, -1, -1}, x] + 
     1920*HPL[{3, 1, 1, -1, 1}, x] + 1920*HPL[{3, 1, 1, 1, -1}, x] - 
     3840*HPL[{-2, -1, -1, -1, -1, -1}, x] + 
     3840*HPL[{-2, -1, -1, -1, -1, 1}, x] + 
     3840*HPL[{-2, -1, -1, -1, 1, -1}, x] - 
     3840*HPL[{-2, -1, -1, -1, 1, 1}, x] + 
     3840*HPL[{-2, -1, -1, 1, -1, -1}, x] - 
     3840*HPL[{-2, -1, -1, 1, -1, 1}, x] - 
     3840*HPL[{-2, -1, -1, 1, 1, -1}, x] + 
     3840*HPL[{-2, -1, -1, 1, 1, 1}, x] + 
     3840*HPL[{-2, -1, 1, -1, -1, -1}, x] - 
     3840*HPL[{-2, -1, 1, -1, -1, 1}, x] - 
     3840*HPL[{-2, -1, 1, -1, 1, -1}, x] + 
     3840*HPL[{-2, -1, 1, -1, 1, 1}, x] - 
     3840*HPL[{-2, -1, 1, 1, -1, -1}, x] + 
     3840*HPL[{-2, -1, 1, 1, -1, 1}, x] + 
     3840*HPL[{-2, -1, 1, 1, 1, -1}, x] - 3840*HPL[{-2, -1, 1, 1, 1, 1}, x] + 
     3840*HPL[{-2, 1, -1, -1, -1, -1}, x] - 
     3840*HPL[{-2, 1, -1, -1, -1, 1}, x] - 
     3840*HPL[{-2, 1, -1, -1, 1, -1}, x] + 
     3840*HPL[{-2, 1, -1, -1, 1, 1}, x] - 
     3840*HPL[{-2, 1, -1, 1, -1, -1}, x] + 
     3840*HPL[{-2, 1, -1, 1, -1, 1}, x] + 
     3840*HPL[{-2, 1, -1, 1, 1, -1}, x] - 3840*HPL[{-2, 1, -1, 1, 1, 1}, x] - 
     3840*HPL[{-2, 1, 1, -1, -1, -1}, x] + 
     3840*HPL[{-2, 1, 1, -1, -1, 1}, x] + 
     3840*HPL[{-2, 1, 1, -1, 1, -1}, x] - 3840*HPL[{-2, 1, 1, -1, 1, 1}, x] + 
     3840*HPL[{-2, 1, 1, 1, -1, -1}, x] - 3840*HPL[{-2, 1, 1, 1, -1, 1}, x] - 
     3840*HPL[{-2, 1, 1, 1, 1, -1}, x] + 3840*HPL[{-2, 1, 1, 1, 1, 1}, x] - 
     3840*HPL[{-1, -2, -1, -1, -1, -1}, x] + 
     3840*HPL[{-1, -2, -1, -1, -1, 1}, x] + 
     3840*HPL[{-1, -2, -1, -1, 1, -1}, x] - 
     3840*HPL[{-1, -2, -1, -1, 1, 1}, x] + 
     3840*HPL[{-1, -2, -1, 1, -1, -1}, x] - 
     3840*HPL[{-1, -2, -1, 1, -1, 1}, x] - 
     3840*HPL[{-1, -2, -1, 1, 1, -1}, x] + 
     3840*HPL[{-1, -2, -1, 1, 1, 1}, x] + 
     3840*HPL[{-1, -2, 1, -1, -1, -1}, x] - 
     3840*HPL[{-1, -2, 1, -1, -1, 1}, x] - 
     3840*HPL[{-1, -2, 1, -1, 1, -1}, x] + 
     3840*HPL[{-1, -2, 1, -1, 1, 1}, x] - 
     3840*HPL[{-1, -2, 1, 1, -1, -1}, x] + 
     3840*HPL[{-1, -2, 1, 1, -1, 1}, x] + 
     3840*HPL[{-1, -2, 1, 1, 1, -1}, x] - 3840*HPL[{-1, -2, 1, 1, 1, 1}, x] - 
     3840*HPL[{-1, -1, -2, -1, -1, -1}, x] + 
     3840*HPL[{-1, -1, -2, -1, -1, 1}, x] + 
     3840*HPL[{-1, -1, -2, -1, 1, -1}, x] - 
     3840*HPL[{-1, -1, -2, -1, 1, 1}, x] + 
     3840*HPL[{-1, -1, -2, 1, -1, -1}, x] - 
     3840*HPL[{-1, -1, -2, 1, -1, 1}, x] - 
     3840*HPL[{-1, -1, -2, 1, 1, -1}, x] + 
     3840*HPL[{-1, -1, -2, 1, 1, 1}, x] - 
     3840*HPL[{-1, -1, -1, -2, -1, -1}, x] + 
     3840*HPL[{-1, -1, -1, -2, -1, 1}, x] + 
     3840*HPL[{-1, -1, -1, -2, 1, -1}, x] - 
     3840*HPL[{-1, -1, -1, -2, 1, 1}, x] - 
     3840*HPL[{-1, -1, -1, -1, -2, -1}, x] + 
     3840*HPL[{-1, -1, -1, -1, -2, 1}, x] - 
     3840*HPL[{-1, -1, -1, -1, -1, -2}, x] + 
     3840*HPL[{-1, -1, -1, -1, 1, -2}, x] + 
     3840*HPL[{-1, -1, -1, -1, 2, -1}, x] + 
     3840*HPL[{-1, -1, -1, 1, -2, -1}, x] - 
     3840*HPL[{-1, -1, -1, 1, -2, 1}, x] + 
     3840*HPL[{-1, -1, -1, 1, -1, -2}, x] - 
     3840*HPL[{-1, -1, -1, 1, 1, -2}, x] - 
     3840*HPL[{-1, -1, -1, 1, 2, -1}, x] + 
     3840*HPL[{-1, -1, -1, 2, -1, -1}, x] - 
     3840*HPL[{-1, -1, -1, 2, -1, 1}, x] - 
     3840*HPL[{-1, -1, -1, 2, 1, -1}, x] + 
     3840*HPL[{-1, -1, 1, -2, -1, -1}, x] - 
     3840*HPL[{-1, -1, 1, -2, -1, 1}, x] - 
     3840*HPL[{-1, -1, 1, -2, 1, -1}, x] + 
     3840*HPL[{-1, -1, 1, -2, 1, 1}, x] + 
     3840*HPL[{-1, -1, 1, -1, -2, -1}, x] - 
     3840*HPL[{-1, -1, 1, -1, -2, 1}, x] + 
     3840*HPL[{-1, -1, 1, -1, -1, -2}, x] - 
     3840*HPL[{-1, -1, 1, -1, 1, -2}, x] - 
     3840*HPL[{-1, -1, 1, -1, 2, -1}, x] - 
     3840*HPL[{-1, -1, 1, 1, -2, -1}, x] + 
     3840*HPL[{-1, -1, 1, 1, -2, 1}, x] - 
     3840*HPL[{-1, -1, 1, 1, -1, -2}, x] + 
     3840*HPL[{-1, -1, 1, 1, 1, -2}, x] + 
     3840*HPL[{-1, -1, 1, 1, 2, -1}, x] - 
     3840*HPL[{-1, -1, 1, 2, -1, -1}, x] + 
     3840*HPL[{-1, -1, 1, 2, -1, 1}, x] + 
     3840*HPL[{-1, -1, 1, 2, 1, -1}, x] + 
     3840*HPL[{-1, -1, 2, -1, -1, -1}, x] - 
     3840*HPL[{-1, -1, 2, -1, -1, 1}, x] - 
     3840*HPL[{-1, -1, 2, -1, 1, -1}, x] + 
     3840*HPL[{-1, -1, 2, -1, 1, 1}, x] - 
     3840*HPL[{-1, -1, 2, 1, -1, -1}, x] + 
     3840*HPL[{-1, -1, 2, 1, -1, 1}, x] + 
     3840*HPL[{-1, -1, 2, 1, 1, -1}, x] + 
     3840*HPL[{-1, 1, -2, -1, -1, -1}, x] - 
     3840*HPL[{-1, 1, -2, -1, -1, 1}, x] - 
     3840*HPL[{-1, 1, -2, -1, 1, -1}, x] + 
     3840*HPL[{-1, 1, -2, -1, 1, 1}, x] - 
     3840*HPL[{-1, 1, -2, 1, -1, -1}, x] + 
     3840*HPL[{-1, 1, -2, 1, -1, 1}, x] + 
     3840*HPL[{-1, 1, -2, 1, 1, -1}, x] - 3840*HPL[{-1, 1, -2, 1, 1, 1}, x] + 
     3840*HPL[{-1, 1, -1, -2, -1, -1}, x] - 
     3840*HPL[{-1, 1, -1, -2, -1, 1}, x] - 
     3840*HPL[{-1, 1, -1, -2, 1, -1}, x] + 
     3840*HPL[{-1, 1, -1, -2, 1, 1}, x] + 
     3840*HPL[{-1, 1, -1, -1, -2, -1}, x] - 
     3840*HPL[{-1, 1, -1, -1, -2, 1}, x] + 
     3840*HPL[{-1, 1, -1, -1, -1, -2}, x] - 
     3840*HPL[{-1, 1, -1, -1, 1, -2}, x] - 
     3840*HPL[{-1, 1, -1, -1, 2, -1}, x] - 
     3840*HPL[{-1, 1, -1, 1, -2, -1}, x] + 
     3840*HPL[{-1, 1, -1, 1, -2, 1}, x] - 
     3840*HPL[{-1, 1, -1, 1, -1, -2}, x] + 
     3840*HPL[{-1, 1, -1, 1, 1, -2}, x] + 
     3840*HPL[{-1, 1, -1, 1, 2, -1}, x] - 
     3840*HPL[{-1, 1, -1, 2, -1, -1}, x] + 
     3840*HPL[{-1, 1, -1, 2, -1, 1}, x] + 
     3840*HPL[{-1, 1, -1, 2, 1, -1}, x] - 
     3840*HPL[{-1, 1, 1, -2, -1, -1}, x] + 
     3840*HPL[{-1, 1, 1, -2, -1, 1}, x] + 
     3840*HPL[{-1, 1, 1, -2, 1, -1}, x] - 3840*HPL[{-1, 1, 1, -2, 1, 1}, x] - 
     3840*HPL[{-1, 1, 1, -1, -2, -1}, x] + 
     3840*HPL[{-1, 1, 1, -1, -2, 1}, x] - 
     3840*HPL[{-1, 1, 1, -1, -1, -2}, x] + 
     3840*HPL[{-1, 1, 1, -1, 1, -2}, x] + 
     3840*HPL[{-1, 1, 1, -1, 2, -1}, x] + 
     3840*HPL[{-1, 1, 1, 1, -2, -1}, x] - 3840*HPL[{-1, 1, 1, 1, -2, 1}, x] + 
     3840*HPL[{-1, 1, 1, 1, -1, -2}, x] - 3840*HPL[{-1, 1, 1, 1, 1, -2}, x] - 
     3840*HPL[{-1, 1, 1, 1, 2, -1}, x] + 3840*HPL[{-1, 1, 1, 2, -1, -1}, x] - 
     3840*HPL[{-1, 1, 1, 2, -1, 1}, x] - 3840*HPL[{-1, 1, 1, 2, 1, -1}, x] - 
     3840*HPL[{-1, 1, 2, -1, -1, -1}, x] + 
     3840*HPL[{-1, 1, 2, -1, -1, 1}, x] + 
     3840*HPL[{-1, 1, 2, -1, 1, -1}, x] - 3840*HPL[{-1, 1, 2, -1, 1, 1}, x] + 
     3840*HPL[{-1, 1, 2, 1, -1, -1}, x] - 3840*HPL[{-1, 1, 2, 1, -1, 1}, x] - 
     3840*HPL[{-1, 1, 2, 1, 1, -1}, x] + 3840*HPL[{-1, 2, -1, -1, -1, -1}, 
       x] - 3840*HPL[{-1, 2, -1, -1, -1, 1}, x] - 
     3840*HPL[{-1, 2, -1, -1, 1, -1}, x] + 
     3840*HPL[{-1, 2, -1, -1, 1, 1}, x] - 
     3840*HPL[{-1, 2, -1, 1, -1, -1}, x] + 
     3840*HPL[{-1, 2, -1, 1, -1, 1}, x] + 
     3840*HPL[{-1, 2, -1, 1, 1, -1}, x] - 3840*HPL[{-1, 2, -1, 1, 1, 1}, x] - 
     3840*HPL[{-1, 2, 1, -1, -1, -1}, x] + 
     3840*HPL[{-1, 2, 1, -1, -1, 1}, x] + 
     3840*HPL[{-1, 2, 1, -1, 1, -1}, x] - 3840*HPL[{-1, 2, 1, -1, 1, 1}, x] + 
     3840*HPL[{-1, 2, 1, 1, -1, -1}, x] - 3840*HPL[{-1, 2, 1, 1, -1, 1}, x] - 
     3840*HPL[{-1, 2, 1, 1, 1, -1}, x] + 3840*HPL[{1, -2, -1, -1, -1, -1}, 
       x] - 3840*HPL[{1, -2, -1, -1, -1, 1}, x] - 
     3840*HPL[{1, -2, -1, -1, 1, -1}, x] + 
     3840*HPL[{1, -2, -1, -1, 1, 1}, x] - 
     3840*HPL[{1, -2, -1, 1, -1, -1}, x] + 
     3840*HPL[{1, -2, -1, 1, -1, 1}, x] + 
     3840*HPL[{1, -2, -1, 1, 1, -1}, x] - 3840*HPL[{1, -2, -1, 1, 1, 1}, x] - 
     3840*HPL[{1, -2, 1, -1, -1, -1}, x] + 
     3840*HPL[{1, -2, 1, -1, -1, 1}, x] + 
     3840*HPL[{1, -2, 1, -1, 1, -1}, x] - 3840*HPL[{1, -2, 1, -1, 1, 1}, x] + 
     3840*HPL[{1, -2, 1, 1, -1, -1}, x] - 3840*HPL[{1, -2, 1, 1, -1, 1}, x] - 
     3840*HPL[{1, -2, 1, 1, 1, -1}, x] + 3840*HPL[{1, -2, 1, 1, 1, 1}, x] + 
     3840*HPL[{1, -1, -2, -1, -1, -1}, x] - 
     3840*HPL[{1, -1, -2, -1, -1, 1}, x] - 
     3840*HPL[{1, -1, -2, -1, 1, -1}, x] + 
     3840*HPL[{1, -1, -2, -1, 1, 1}, x] - 
     3840*HPL[{1, -1, -2, 1, -1, -1}, x] + 
     3840*HPL[{1, -1, -2, 1, -1, 1}, x] + 
     3840*HPL[{1, -1, -2, 1, 1, -1}, x] - 3840*HPL[{1, -1, -2, 1, 1, 1}, x] + 
     3840*HPL[{1, -1, -1, -2, -1, -1}, x] - 
     3840*HPL[{1, -1, -1, -2, -1, 1}, x] - 
     3840*HPL[{1, -1, -1, -2, 1, -1}, x] + 
     3840*HPL[{1, -1, -1, -2, 1, 1}, x] + 
     3840*HPL[{1, -1, -1, -1, -2, -1}, x] - 
     3840*HPL[{1, -1, -1, -1, -2, 1}, x] + 
     3840*HPL[{1, -1, -1, -1, -1, -2}, x] - 
     3840*HPL[{1, -1, -1, -1, 1, -2}, x] - 
     3840*HPL[{1, -1, -1, -1, 2, -1}, x] - 
     3840*HPL[{1, -1, -1, 1, -2, -1}, x] + 
     3840*HPL[{1, -1, -1, 1, -2, 1}, x] - 
     3840*HPL[{1, -1, -1, 1, -1, -2}, x] + 
     3840*HPL[{1, -1, -1, 1, 1, -2}, x] + 
     3840*HPL[{1, -1, -1, 1, 2, -1}, x] - 
     3840*HPL[{1, -1, -1, 2, -1, -1}, x] + 
     3840*HPL[{1, -1, -1, 2, -1, 1}, x] + 
     3840*HPL[{1, -1, -1, 2, 1, -1}, x] - 
     3840*HPL[{1, -1, 1, -2, -1, -1}, x] + 
     3840*HPL[{1, -1, 1, -2, -1, 1}, x] + 
     3840*HPL[{1, -1, 1, -2, 1, -1}, x] - 3840*HPL[{1, -1, 1, -2, 1, 1}, x] - 
     3840*HPL[{1, -1, 1, -1, -2, -1}, x] + 
     3840*HPL[{1, -1, 1, -1, -2, 1}, x] - 
     3840*HPL[{1, -1, 1, -1, -1, -2}, x] + 
     3840*HPL[{1, -1, 1, -1, 1, -2}, x] + 
     3840*HPL[{1, -1, 1, -1, 2, -1}, x] + 
     3840*HPL[{1, -1, 1, 1, -2, -1}, x] - 3840*HPL[{1, -1, 1, 1, -2, 1}, x] + 
     3840*HPL[{1, -1, 1, 1, -1, -2}, x] - 3840*HPL[{1, -1, 1, 1, 1, -2}, x] - 
     3840*HPL[{1, -1, 1, 1, 2, -1}, x] + 3840*HPL[{1, -1, 1, 2, -1, -1}, x] - 
     3840*HPL[{1, -1, 1, 2, -1, 1}, x] - 3840*HPL[{1, -1, 1, 2, 1, -1}, x] - 
     3840*HPL[{1, -1, 2, -1, -1, -1}, x] + 
     3840*HPL[{1, -1, 2, -1, -1, 1}, x] + 
     3840*HPL[{1, -1, 2, -1, 1, -1}, x] - 3840*HPL[{1, -1, 2, -1, 1, 1}, x] + 
     3840*HPL[{1, -1, 2, 1, -1, -1}, x] - 3840*HPL[{1, -1, 2, 1, -1, 1}, x] - 
     3840*HPL[{1, -1, 2, 1, 1, -1}, x] - 3840*HPL[{1, 1, -2, -1, -1, -1}, 
       x] + 3840*HPL[{1, 1, -2, -1, -1, 1}, x] + 
     3840*HPL[{1, 1, -2, -1, 1, -1}, x] - 3840*HPL[{1, 1, -2, -1, 1, 1}, x] + 
     3840*HPL[{1, 1, -2, 1, -1, -1}, x] - 3840*HPL[{1, 1, -2, 1, -1, 1}, x] - 
     3840*HPL[{1, 1, -2, 1, 1, -1}, x] + 3840*HPL[{1, 1, -2, 1, 1, 1}, x] - 
     3840*HPL[{1, 1, -1, -2, -1, -1}, x] + 
     3840*HPL[{1, 1, -1, -2, -1, 1}, x] + 
     3840*HPL[{1, 1, -1, -2, 1, -1}, x] - 3840*HPL[{1, 1, -1, -2, 1, 1}, x] - 
     3840*HPL[{1, 1, -1, -1, -2, -1}, x] + 
     3840*HPL[{1, 1, -1, -1, -2, 1}, x] - 
     3840*HPL[{1, 1, -1, -1, -1, -2}, x] + 
     3840*HPL[{1, 1, -1, -1, 1, -2}, x] + 
     3840*HPL[{1, 1, -1, -1, 2, -1}, x] + 
     3840*HPL[{1, 1, -1, 1, -2, -1}, x] - 3840*HPL[{1, 1, -1, 1, -2, 1}, x] + 
     3840*HPL[{1, 1, -1, 1, -1, -2}, x] - 3840*HPL[{1, 1, -1, 1, 1, -2}, x] - 
     3840*HPL[{1, 1, -1, 1, 2, -1}, x] + 3840*HPL[{1, 1, -1, 2, -1, -1}, x] - 
     3840*HPL[{1, 1, -1, 2, -1, 1}, x] - 3840*HPL[{1, 1, -1, 2, 1, -1}, x] + 
     3840*HPL[{1, 1, 1, -2, -1, -1}, x] - 3840*HPL[{1, 1, 1, -2, -1, 1}, x] - 
     3840*HPL[{1, 1, 1, -2, 1, -1}, x] + 3840*HPL[{1, 1, 1, -2, 1, 1}, x] + 
     3840*HPL[{1, 1, 1, -1, -2, -1}, x] - 3840*HPL[{1, 1, 1, -1, -2, 1}, x] + 
     3840*HPL[{1, 1, 1, -1, -1, -2}, x] - 3840*HPL[{1, 1, 1, -1, 1, -2}, x] - 
     3840*HPL[{1, 1, 1, -1, 2, -1}, x] - 3840*HPL[{1, 1, 1, 1, -2, -1}, x] + 
     3840*HPL[{1, 1, 1, 1, -2, 1}, x] - 3840*HPL[{1, 1, 1, 1, -1, -2}, x] + 
     3840*HPL[{1, 1, 1, 1, 1, -2}, x] + 3840*HPL[{1, 1, 1, 1, 2, -1}, x] - 
     3840*HPL[{1, 1, 1, 2, -1, -1}, x] + 3840*HPL[{1, 1, 1, 2, -1, 1}, x] + 
     3840*HPL[{1, 1, 1, 2, 1, -1}, x] + 3840*HPL[{1, 1, 2, -1, -1, -1}, x] - 
     3840*HPL[{1, 1, 2, -1, -1, 1}, x] - 3840*HPL[{1, 1, 2, -1, 1, -1}, x] + 
     3840*HPL[{1, 1, 2, -1, 1, 1}, x] - 3840*HPL[{1, 1, 2, 1, -1, -1}, x] + 
     3840*HPL[{1, 1, 2, 1, -1, 1}, x] + 3840*HPL[{1, 1, 2, 1, 1, -1}, x] - 
     3840*HPL[{1, 2, -1, -1, -1, -1}, x] + 
     3840*HPL[{1, 2, -1, -1, -1, 1}, x] + 
     3840*HPL[{1, 2, -1, -1, 1, -1}, x] - 3840*HPL[{1, 2, -1, -1, 1, 1}, x] + 
     3840*HPL[{1, 2, -1, 1, -1, -1}, x] - 3840*HPL[{1, 2, -1, 1, -1, 1}, x] - 
     3840*HPL[{1, 2, -1, 1, 1, -1}, x] + 3840*HPL[{1, 2, -1, 1, 1, 1}, x] + 
     3840*HPL[{1, 2, 1, -1, -1, -1}, x] - 3840*HPL[{1, 2, 1, -1, -1, 1}, x] - 
     3840*HPL[{1, 2, 1, -1, 1, -1}, x] + 3840*HPL[{1, 2, 1, -1, 1, 1}, x] - 
     3840*HPL[{1, 2, 1, 1, -1, -1}, x] + 3840*HPL[{1, 2, 1, 1, -1, 1}, x] + 
     3840*HPL[{1, 2, 1, 1, 1, -1}, x] + 3840*HPL[{2, -1, -1, -1, -1, -1}, 
       x] - 3840*HPL[{2, -1, -1, -1, -1, 1}, x] - 
     3840*HPL[{2, -1, -1, -1, 1, -1}, x] + 
     3840*HPL[{2, -1, -1, -1, 1, 1}, x] - 
     3840*HPL[{2, -1, -1, 1, -1, -1}, x] + 
     3840*HPL[{2, -1, -1, 1, -1, 1}, x] + 
     3840*HPL[{2, -1, -1, 1, 1, -1}, x] - 3840*HPL[{2, -1, -1, 1, 1, 1}, x] - 
     3840*HPL[{2, -1, 1, -1, -1, -1}, x] + 
     3840*HPL[{2, -1, 1, -1, -1, 1}, x] + 
     3840*HPL[{2, -1, 1, -1, 1, -1}, x] - 3840*HPL[{2, -1, 1, -1, 1, 1}, x] + 
     3840*HPL[{2, -1, 1, 1, -1, -1}, x] - 3840*HPL[{2, -1, 1, 1, -1, 1}, x] - 
     3840*HPL[{2, -1, 1, 1, 1, -1}, x] + 3840*HPL[{2, -1, 1, 1, 1, 1}, x] - 
     3840*HPL[{2, 1, -1, -1, -1, -1}, x] + 
     3840*HPL[{2, 1, -1, -1, -1, 1}, x] + 
     3840*HPL[{2, 1, -1, -1, 1, -1}, x] - 3840*HPL[{2, 1, -1, -1, 1, 1}, x] + 
     3840*HPL[{2, 1, -1, 1, -1, -1}, x] - 3840*HPL[{2, 1, -1, 1, -1, 1}, x] - 
     3840*HPL[{2, 1, -1, 1, 1, -1}, x] + 3840*HPL[{2, 1, -1, 1, 1, 1}, x] + 
     3840*HPL[{2, 1, 1, -1, -1, -1}, x] - 3840*HPL[{2, 1, 1, -1, -1, 1}, x] - 
     3840*HPL[{2, 1, 1, -1, 1, -1}, x] + 3840*HPL[{2, 1, 1, -1, 1, 1}, x] - 
     3840*HPL[{2, 1, 1, 1, -1, -1}, x] + 3840*HPL[{2, 1, 1, 1, -1, 1}, x] + 
     3840*HPL[{2, 1, 1, 1, 1, -1}, x] + 11*Pi^4*Zeta[3] - 
     320*HPL[{-4}, x]*Zeta[3] - 640*HPL[{-3, -1}, x]*Zeta[3] - 
     1280*HPL[{-2, -1, -1}, x]*Zeta[3] + 124*Pi^2*Zeta[5] - 
     768*HPL[{-2}, x]*Zeta[5] - 1080*Zeta[7])/60, intA[12, 0] -> 0, 
 intA[12, 1] -> 0, intA[12, 2] -> 0, 
 intA[12, 3] -> 6*HPL[{2}, x]*Log[x] + 2*Log[1 - x]*Log[x]^2 - 
   6*(HPL[{3}, x] - Zeta[3]), intA[12, 4] -> 
  (Pi^4 - 420*HPL[{-4}, x] - 10*Pi^2*HPL[{2}, x] - 70*HPL[{2}, x]^2 + 
     260*HPL[{4}, x] + 560*HPL[{-3, 1}, x] + 280*HPL[{2, -2}, x] + 
     60*HPL[{2, 2}, x] + 560*HPL[{3, -1}, x])/10 + 
   (-2*HPL[{-2}, x] + 9*HPL[{2}, x])*Log[x]^2 + 
   Log[1 - x]*((-2*(Pi^2 + 36*HPL[{-2}, x] - 6*HPL[{2}, x])*Log[x])/3 + 
     2*Log[x]^3 + 12*(4*HPL[{-3}, x] - HPL[{3}, x] - 2*Zeta[3])) + 
   2*Log[x]*(9*HPL[{-3}, x] - 10*HPL[{3}, x] - 14*HPL[{-2, 1}, x] - 
     14*HPL[{2, -1}, x] + 6*HPL[{2, 1}, x] + 6*Zeta[3]), 
 intA[12, 5] -> ((3*Pi^4 - 1470*HPL[{-4}, x] + 10*Pi^2*HPL[{-2}, x] - 
      30*HPL[{-2}, x]^2 - 30*Pi^2*HPL[{2}, x] - 300*HPL[{2}, x]^2 + 
      1140*HPL[{4}, x] - 1140*HPL[{-3, -1}, x] + 1800*HPL[{-3, 1}, x] + 
      600*HPL[{2, 2}, x] + 1800*HPL[{3, -1}, x] + 2280*HPL[{-2, -1, 1}, x] + 
      2280*HPL[{-2, 1, -1}, x] - 1320*HPL[{-2, 1, 1}, x] + 
      2280*HPL[{2, -1, -1}, x] - 1320*HPL[{2, -1, 1}, x] - 
      1320*HPL[{2, 1, -1}, x] + 1080*HPL[{2, 1, 1}, x])*Log[x])/15 + 
   (4*Log[1 - x]^3*Log[x]^2)/3 + (-2*HPL[{-2}, x] + 7*HPL[{2}, x])*Log[x]^3 + 
   Log[1 - x]*((-31*Pi^4 + 1080*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
       6480*HPL[{-2}, x]^2 - 60*Pi^2*HPL[{2}, x] + 4320*HPL[{-2}, x]*
        HPL[{2}, x] - 1260*HPL[{2}, x]^2 + 1800*HPL[{4}, x] - 
       1440*HPL[{-3, 1}, x] - 720*HPL[{2, -2}, x] + 1080*HPL[{2, 2}, x] - 
       1440*HPL[{3, -1}, x])/90 - 
     (2*(Pi^2 + 66*HPL[{-2}, x] - 21*HPL[{2}, x])*Log[x]^2)/3 + 
     (7*Log[x]^4)/6 + 4*Log[x]*(21*HPL[{-3}, x] - 10*HPL[{3}, x] + 
       36*HPL[{-2, -1}, x] - 10*HPL[{-2, 1}, x] - 10*HPL[{2, -1}, x] + 
       10*HPL[{2, 1}, x] - 14*Zeta[3])) + 
   Log[1 - x]^2*(12*HPL[{2}, x]*Log[x] - 12*(HPL[{3}, x] - Zeta[3])) + 
   Log[x]^2*(29*HPL[{-3}, x] - 28*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
     50*HPL[{-2, 1}, x] - 50*HPL[{2, -1}, x] + 30*HPL[{2, 1}, x] + 
     12*Zeta[3]) + (276*HPL[{-5}, x] - 9*Pi^2*HPL[{-3}, x] - 
     72*HPL[{-3}, x]*HPL[{2}, x] + 7*Pi^2*HPL[{3}, x] + 
     22*HPL[{2}, x]*HPL[{3}, x] - 258*HPL[{5}, x] + 684*HPL[{-4, -1}, x] + 
     36*HPL[{-4, 1}, x] + 228*HPL[{-3, -2}, x] + 14*Pi^2*HPL[{-2, 1}, x] - 
     228*HPL[{-2}, x]*HPL[{-2, 1}, x] + 144*HPL[{2}, x]*HPL[{-2, 1}, x] + 
     372*HPL[{2, -3}, x] + 14*Pi^2*HPL[{2, -1}, x] - 
     228*HPL[{-2}, x]*HPL[{2, -1}, x] + 120*HPL[{2}, x]*HPL[{2, -1}, x] - 
     6*Pi^2*HPL[{2, 1}, x] - 60*HPL[{2}, x]*HPL[{2, 1}, x] - 
     118*HPL[{2, 3}, x] + 384*HPL[{3, -2}, x] - 138*HPL[{3, 2}, x] + 
     36*HPL[{4, -1}, x] - 48*HPL[{-3, 1, 1}, x] - 228*HPL[{-2, 1, -2}, x] - 
     228*HPL[{2, -1, -2}, x] + 24*HPL[{2, -1, 2}, x] + 
     264*HPL[{2, 1, -2}, x] - 36*HPL[{2, 1, 2}, x] + 24*HPL[{2, 2, -1}, x] + 
     36*HPL[{2, 2, 1}, x] + 48*HPL[{3, 1, -1}, x] - 3*Pi^2*Zeta[3] - 
     144*HPL[{2}, x]*Zeta[3] + 126*Zeta[5])/3, 
 intA[12, 6] -> ((3*Pi^4 - 1305*HPL[{-4}, x] + 10*Pi^2*HPL[{-2}, x] - 
      15*HPL[{-2}, x]^2 - 30*Pi^2*HPL[{2}, x] - 60*HPL[{2}, x]^2 + 
      1020*HPL[{4}, x] - 2250*HPL[{-3, -1}, x] + 1440*HPL[{-3, 1}, x] - 
      1080*HPL[{2, -2}, x] + 840*HPL[{2, 2}, x] + 1440*HPL[{3, -1}, x] - 
      120*HPL[{-2, -1, -1}, x] + 4380*HPL[{-2, -1, 1}, x] + 
      4380*HPL[{-2, 1, -1}, x] - 2820*HPL[{-2, 1, 1}, x] + 
      4380*HPL[{2, -1, -1}, x] - 2820*HPL[{2, -1, 1}, x] - 
      2820*HPL[{2, 1, -1}, x] + 1980*HPL[{2, 1, 1}, x])*Log[x]^2)/15 + 
   ((-14*HPL[{-2}, x] + 45*HPL[{2}, x])*Log[x]^4)/12 + 
   Log[1 - x]^3*((-4*(Pi^2 + 36*HPL[{-2}, x] - 6*HPL[{2}, x])*Log[x])/9 + 
     (4*Log[x]^3)/3 + 8*(4*HPL[{-3}, x] - HPL[{3}, x] - 2*Zeta[3])) + 
   (Log[x]^3*(69*HPL[{-3}, x] - 64*HPL[{3}, x] + 12*HPL[{-2, -1}, x] - 
      122*HPL[{-2, 1}, x] - 122*HPL[{2, -1}, x] + 78*HPL[{2, 1}, x] + 
      24*Zeta[3]))/3 + (99*Pi^6 + 63000*HPL[{-6}, x] + 
     11760*Pi^2*HPL[{-4}, x] + 183960*HPL[{-3}, x]^2 - 70*Pi^4*HPL[{-2}, x] + 
     420*Pi^2*HPL[{-2}, x]^2 - 945*Pi^4*HPL[{2}, x] + 
     241920*HPL[{-4}, x]*HPL[{2}, x] + 2730*Pi^2*HPL[{2}, x]^2 - 
     70280*HPL[{2}, x]^3 - 120960*HPL[{-3}, x]*HPL[{3}, x] - 
     351540*HPL[{3}, x]^2 - 10500*Pi^2*HPL[{4}, x] + 
     623700*HPL[{2}, x]*HPL[{4}, x] - 98280*HPL[{6}, x] - 
     2923200*HPL[{-5, -1}, x] - 342720*HPL[{-5, 1}, x] - 
     730800*HPL[{-4, -2}, x] + 15960*Pi^2*HPL[{-3, -1}, x] + 
     181440*HPL[{2}, x]*HPL[{-3, -1}, x] - 13440*Pi^2*HPL[{-3, 1}, x] - 
     302400*HPL[{2}, x]*HPL[{-3, 1}, x] - 735840*HPL[{-3}, x]*
      HPL[{-2, 1}, x] + 241920*HPL[{3}, x]*HPL[{-2, 1}, x] + 
     357840*HPL[{-2, 1}, x]^2 - 478800*HPL[{2, -4}, x] + 
     5880*Pi^2*HPL[{2, -2}, x] + 201600*HPL[{2}, x]*HPL[{2, -2}, x] + 
     725760*HPL[{-3}, x]*HPL[{2, -1}, x] + 312480*HPL[{3}, x]*
      HPL[{2, -1}, x] + 362880*HPL[{-2, 1}, x]*HPL[{2, -1}, x] + 
     5040*HPL[{2, -1}, x]^2 + 60480*HPL[{-3}, x]*HPL[{2, 1}, x] + 
     315840*HPL[{3}, x]*HPL[{2, 1}, x] - 120960*HPL[{-2, 1}, x]*
      HPL[{2, 1}, x] + 20160*HPL[{2, -1}, x]*HPL[{2, 1}, x] + 
     85680*HPL[{2, 1}, x]^2 - 7140*Pi^2*HPL[{2, 2}, x] - 
     18480*HPL[{2}, x]*HPL[{2, 2}, x] - 361620*HPL[{2, 4}, x] - 
     1078560*HPL[{3, -3}, x] - 13440*Pi^2*HPL[{3, -1}, x] - 
     443520*HPL[{2}, x]*HPL[{3, -1}, x] - 1224720*HPL[{4, -2}, x] + 
     269640*HPL[{4, 2}, x] - 342720*HPL[{5, -1}, x] - 
     1663200*HPL[{-4, -1, -1}, x] + 4384800*HPL[{-4, -1, 1}, x] - 
     211680*HPL[{-4, 1, 1}, x] - 554400*HPL[{-3, -2, -1}, x] + 
     1461600*HPL[{-3, -2, 1}, x] - 554400*HPL[{-3, -1, -2}, x] + 
     907200*HPL[{-3, 1, -2}, x] - 31920*Pi^2*HPL[{-2, -1, 1}, x] + 
     1108800*HPL[{-2}, x]*HPL[{-2, -1, 1}, x] - 362880*HPL[{2}, x]*
      HPL[{-2, -1, 1}, x] - 31920*Pi^2*HPL[{-2, 1, -1}, x] - 
     362880*HPL[{2}, x]*HPL[{-2, 1, -1}, x] + 18480*Pi^2*HPL[{-2, 1, 1}, x] - 
     705600*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] + 241920*HPL[{2}, x]*
      HPL[{-2, 1, 1}, x] - 2368800*HPL[{2, -3, -1}, x] - 
     1461600*HPL[{2, -2, -2}, x] - 272160*HPL[{2, -2, 2}, x] - 
     1461600*HPL[{2, -1, -3}, x] - 31920*Pi^2*HPL[{2, -1, -1}, x] + 
     1108800*HPL[{-2}, x]*HPL[{2, -1, -1}, x] - 362880*HPL[{2}, x]*
      HPL[{2, -1, -1}, x] + 18480*Pi^2*HPL[{2, -1, 1}, x] - 
     352800*HPL[{-2}, x]*HPL[{2, -1, 1}, x] + 241920*HPL[{2}, x]*
      HPL[{2, -1, 1}, x] - 70560*HPL[{2, -1, 3}, x] + 
     413280*HPL[{2, 1, -3}, x] + 18480*Pi^2*HPL[{2, 1, -1}, x] + 
     100800*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 15120*Pi^2*HPL[{2, 1, 1}, x] - 
     206640*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 477120*HPL[{2, 1, 3}, x] + 
     10080*HPL[{2, 2, -2}, x] + 141120*HPL[{2, 3, -1}, x] + 
     43680*HPL[{2, 3, 1}, x] - 3830400*HPL[{3, -2, -1}, x] - 
     2016000*HPL[{3, -1, -2}, x] - 584640*HPL[{3, 1, -2}, x] + 
     164640*HPL[{3, 1, 2}, x] + 211680*HPL[{3, 2, -1}, x] - 
     4384800*HPL[{4, -1, -1}, x] + 211680*HPL[{4, 1, -1}, x] - 
     4435200*HPL[{-3, -1, -1, 1}, x] + 282240*HPL[{-3, 1, 1, 1}, x] - 
     2217600*HPL[{-2, -2, -1, 1}, x] + 1108800*HPL[{-2, 1, -2, -1}, x] - 
     352800*HPL[{-2, 1, -2, 1}, x] + 1108800*HPL[{-2, 1, -1, -2}, x] - 
     2217600*HPL[{2, -2, -1, -1}, x] - 1108800*HPL[{2, -1, -2, -1}, x] - 
     352800*HPL[{2, -1, -2, 1}, x] - 352800*HPL[{2, -1, 1, -2}, x] - 
     141120*HPL[{2, -1, 2, 1}, x] - 705600*HPL[{2, 1, -2, -1}, x] + 
     524160*HPL[{2, 1, -2, 1}, x] - 705600*HPL[{2, 1, -1, -2}, x] + 
     141120*HPL[{2, 1, -1, 2}, x] + 504000*HPL[{2, 1, 1, -2}, x] + 
     45360*HPL[{2, 1, 1, 2}, x] + 383040*HPL[{2, 1, 2, -1}, x] + 
     141120*HPL[{2, 2, 1, -1}, x] + 30240*HPL[{2, 2, 1, 1}, x] - 
     4435200*HPL[{3, -1, -1, -1}, x] + 282240*HPL[{3, 1, 1, -1}, x] - 
     181440*HPL[{-3}, x]*Zeta[3] + 191520*HPL[{3}, x]*Zeta[3] + 
     342720*HPL[{-2, 1}, x]*Zeta[3] + 342720*HPL[{2, -1}, x]*Zeta[3] - 
     211680*HPL[{2, 1}, x]*Zeta[3] - 57960*Zeta[3]^2)/1260 + 
   Log[1 - x]^2*((Pi^4 - 420*HPL[{-4}, x] - 10*Pi^2*HPL[{2}, x] - 
       70*HPL[{2}, x]^2 + 260*HPL[{4}, x] + 560*HPL[{-3, 1}, x] + 
       280*HPL[{2, -2}, x] + 60*HPL[{2, 2}, x] + 560*HPL[{3, -1}, x])/5 - 
     2*(2*HPL[{-2}, x] - 9*HPL[{2}, x])*Log[x]^2 + 
     4*Log[x]*(9*HPL[{-3}, x] - 10*HPL[{3}, x] - 14*HPL[{-2, 1}, x] - 
       14*HPL[{2, -1}, x] + 6*HPL[{2, 1}, x] + 6*Zeta[3])) + 
   (2*Log[x]*(135*HPL[{-5}, x] - 10*Pi^2*HPL[{-3}, x] - 
      6*HPL[{-3}, x]*HPL[{-2}, x] + 9*Pi^2*HPL[{3}, x] - 
      68*HPL[{2}, x]*HPL[{3}, x] - 102*HPL[{5}, x] + 906*HPL[{-4, -1}, x] - 
      36*HPL[{-4, 1}, x] + 12*HPL[{-3, -2}, x] - 2*Pi^2*HPL[{-2, -1}, x] + 
      12*HPL[{-2}, x]*HPL[{-2, -1}, x] + 18*Pi^2*HPL[{-2, 1}, x] + 
      432*HPL[{2, -3}, x] + 18*Pi^2*HPL[{2, -1}, x] + 
      360*HPL[{2}, x]*HPL[{2, -1}, x] - 12*Pi^2*HPL[{2, 1}, x] - 
      80*HPL[{2}, x]*HPL[{2, 1}, x] - 220*HPL[{2, 3}, x] + 
      648*HPL[{3, -2}, x] - 228*HPL[{3, 2}, x] - 36*HPL[{4, -1}, x] + 
      612*HPL[{-3, -1, -1}, x] - 1080*HPL[{-3, -1, 1}, x] - 
      1080*HPL[{-3, 1, -1}, x] + 720*HPL[{-3, 1, 1}, x] - 
      24*HPL[{-2, -2, -1}, x] - 360*HPL[{2, -2, 1}, x] - 
      360*HPL[{2, -1, 2}, x] + 80*HPL[{2, 1, 2}, x] - 
      720*HPL[{2, 2, -1}, x] + 240*HPL[{2, 2, 1}, x] - 
      1080*HPL[{3, -1, -1}, x] - 720*HPL[{3, 1, -1}, x] - 
      1320*HPL[{-2, -1, -1, 1}, x] - 1320*HPL[{-2, -1, 1, -1}, x] + 
      840*HPL[{-2, -1, 1, 1}, x] - 1320*HPL[{-2, 1, -1, -1}, x] + 
      840*HPL[{-2, 1, -1, 1}, x] + 840*HPL[{-2, 1, 1, -1}, x] - 
      600*HPL[{-2, 1, 1, 1}, x] - 1320*HPL[{2, -1, -1, -1}, x] + 
      840*HPL[{2, -1, -1, 1}, x] + 840*HPL[{2, -1, 1, -1}, x] - 
      600*HPL[{2, -1, 1, 1}, x] + 840*HPL[{2, 1, -1, -1}, x] - 
      600*HPL[{2, 1, -1, 1}, x] - 600*HPL[{2, 1, 1, -1}, x] + 
      360*HPL[{2, 1, 1, 1}, x] - 3*Pi^2*Zeta[3] + 12*HPL[{-2}, x]*Zeta[3] - 
      168*HPL[{2}, x]*Zeta[3] + 126*Zeta[5]))/3 + 
   Log[1 - x]*(((-27*Pi^4 + 5160*HPL[{-4}, x] + 320*Pi^2*HPL[{-2}, x] + 
        120*HPL[{-2}, x]^2 - 120*Pi^2*HPL[{2}, x] - 1200*HPL[{2}, x]^2 - 
        4080*HPL[{4}, x] - 17040*HPL[{-3, -1}, x] + 7200*HPL[{-3, 1}, x] + 
        2400*HPL[{2, 2}, x] + 7200*HPL[{3, -1}, x] - 
        25920*HPL[{-2, -1, -1}, x] + 8160*HPL[{-2, -1, 1}, x] + 
        8160*HPL[{-2, 1, -1}, x] - 6240*HPL[{-2, 1, 1}, x] + 
        8160*HPL[{2, -1, -1}, x] - 6240*HPL[{2, -1, 1}, x] - 
        6240*HPL[{2, 1, -1}, x] + 3360*HPL[{2, 1, 1}, x])*Log[x])/30 - 
     (2*(2*Pi^2 + 162*HPL[{-2}, x] - 57*HPL[{2}, x])*Log[x]^3)/9 + 
     Log[x]^5/2 + (2*Log[x]^2*(57*HPL[{-3}, x] - 12*HPL[{3}, x] + 
        420*HPL[{-2, -1}, x] - 138*HPL[{-2, 1}, x] - 138*HPL[{2, -1}, x] + 
        102*HPL[{2, 1}, x] - 92*Zeta[3]))/3 - 
     (2*(420*HPL[{-5}, x] + 9*Pi^2*HPL[{-3}, x] + 864*HPL[{-3}, x]*
         HPL[{-2}, x] + 288*HPL[{-3}, x]*HPL[{2}, x] - 7*Pi^2*HPL[{3}, x] - 
        288*HPL[{-2}, x]*HPL[{3}, x] - 38*HPL[{2}, x]*HPL[{3}, x] - 
        438*HPL[{5}, x] - 5148*HPL[{-4, -1}, x] + 252*HPL[{-4, 1}, x] - 
        1716*HPL[{-3, -2}, x] + 36*Pi^2*HPL[{-2, -1}, x] - 
        1296*HPL[{-2}, x]*HPL[{-2, -1}, x] + 432*HPL[{2}, x]*
         HPL[{-2, -1}, x] - 10*Pi^2*HPL[{-2, 1}, x] - 
        12*HPL[{-2}, x]*HPL[{-2, 1}, x] - 144*HPL[{2}, x]*HPL[{-2, 1}, x] - 
        564*HPL[{2, -3}, x] - 10*Pi^2*HPL[{2, -1}, x] - 
        12*HPL[{-2}, x]*HPL[{2, -1}, x] - 312*HPL[{2}, x]*HPL[{2, -1}, x] + 
        10*Pi^2*HPL[{2, 1}, x] + 144*HPL[{-2}, x]*HPL[{2, 1}, x] + 
        60*HPL[{2}, x]*HPL[{2, 1}, x] + 134*HPL[{2, 3}, x] - 
        480*HPL[{3, -2}, x] + 186*HPL[{3, 2}, x] + 252*HPL[{4, -1}, x] + 
        5184*HPL[{-3, -1, -1}, x] - 336*HPL[{-3, 1, 1}, x] + 
        2592*HPL[{-2, -2, -1}, x] + 420*HPL[{-2, 1, -2}, x] + 
        420*HPL[{2, -1, -2}, x] + 168*HPL[{2, -1, 2}, x] - 
        456*HPL[{2, 1, -2}, x] + 36*HPL[{2, 1, 2}, x] + 
        168*HPL[{2, 2, -1}, x] - 36*HPL[{2, 2, 1}, x] + 
        336*HPL[{3, 1, -1}, x] - 8*Pi^2*Zeta[3] - 396*HPL[{-2}, x]*Zeta[3] + 
        120*HPL[{2}, x]*Zeta[3] + 252*Zeta[5]))/3), 
 intA[12, 7] -> (4*Log[1 - x]^5*Log[x]^2)/15 + 
   ((6*Pi^4 - 2445*HPL[{-4}, x] + 20*Pi^2*HPL[{-2}, x] - 15*HPL[{-2}, x]^2 - 
      60*Pi^2*HPL[{2}, x] + 120*HPL[{2}, x]^2 + 1920*HPL[{4}, x] - 
      5610*HPL[{-3, -1}, x] + 2520*HPL[{-3, 1}, x] - 3240*HPL[{2, -2}, x] + 
      1920*HPL[{2, 2}, x] + 2520*HPL[{3, -1}, x] - 360*HPL[{-2, -1, -1}, x] + 
      10860*HPL[{-2, -1, 1}, x] + 10860*HPL[{-2, 1, -1}, x] - 
      7140*HPL[{-2, 1, 1}, x] + 10860*HPL[{2, -1, -1}, x] - 
      7140*HPL[{2, -1, 1}, x] - 7140*HPL[{2, 1, -1}, x] + 
      4860*HPL[{2, 1, 1}, x])*Log[x]^3)/45 + 
   ((-10*HPL[{-2}, x] + 31*HPL[{2}, x])*Log[x]^5)/20 + 
   Log[1 - x]^3*(-(Pi^2*(31*Pi^2 - 360*HPL[{-2}, x] + 60*HPL[{2}, x]))/135 - 
     (4*(Pi^2 + 66*HPL[{-2}, x] - 21*HPL[{2}, x])*Log[x]^2)/9 + 
     (7*Log[x]^4)/9 + (8*Log[x]*(21*HPL[{-3}, x] - 10*HPL[{3}, x] + 
        36*HPL[{-2, -1}, x] - 10*HPL[{-2, 1}, x] - 10*HPL[{2, -1}, x] + 
        10*HPL[{2, 1}, x] - 14*Zeta[3]))/3) + 
   Log[1 - x]^4*(4*HPL[{2}, x]*Log[x] + 4*Zeta[3]) + 
   (Log[x]^4*(149*HPL[{-3}, x] - 136*HPL[{3}, x] + 28*HPL[{-2, -1}, x] - 
      266*HPL[{-2, 1}, x] - 266*HPL[{2, -1}, x] + 174*HPL[{2, 1}, x] + 
      48*Zeta[3]))/12 + (Log[x]*(99*Pi^6 - 107100*HPL[{-6}, x] + 
      7980*Pi^2*HPL[{-4}, x] + 273420*HPL[{-3}, x]^2 + 63*Pi^4*HPL[{-2}, x] - 
      2520*HPL[{-4}, x]*HPL[{-2}, x] - 1071*Pi^4*HPL[{2}, x] + 
      544320*HPL[{-4}, x]*HPL[{2}, x] - 1260*Pi^2*HPL[{2}, x]^2 - 
      173600*HPL[{2}, x]^3 - 362880*HPL[{-3}, x]*HPL[{3}, x] - 
      284760*HPL[{3}, x]^2 - 6300*Pi^2*HPL[{4}, x] + 
      435960*HPL[{2}, x]*HPL[{4}, x] + 78120*HPL[{6}, x] - 
      3585960*HPL[{-5, -1}, x] + 75600*HPL[{-5, 1}, x] - 
      816480*HPL[{-4, -2}, x] + 23520*Pi^2*HPL[{-3, -1}, x] - 
      5040*HPL[{-2}, x]*HPL[{-3, -1}, x] - 7560*Pi^2*HPL[{-3, 1}, x] - 
      725760*HPL[{2}, x]*HPL[{-3, 1}, x] + 5040*HPL[{-3}, x]*
       HPL[{-2, -1}, x] + 5040*HPL[{-2, -1}, x]^2 - 1088640*HPL[{-3}, x]*
       HPL[{-2, 1}, x] + 725760*HPL[{3}, x]*HPL[{-2, 1}, x] - 
      544320*HPL[{2, -4}, x] + 15120*Pi^2*HPL[{2, -2}, x] + 
      362880*HPL[{2}, x]*HPL[{2, -2}, x] + 1088640*HPL[{-3}, x]*
       HPL[{2, -1}, x] + 745920*HPL[{3}, x]*HPL[{2, -1}, x] + 
      779520*HPL[{3}, x]*HPL[{2, 1}, x] + 604800*HPL[{2, -1}, x]*
       HPL[{2, 1}, x] - 201600*HPL[{2, 1}, x]^2 - 7560*Pi^2*HPL[{2, 2}, x] + 
      6720*HPL[{2}, x]*HPL[{2, 2}, x] - 435960*HPL[{2, 4}, x] - 
      1179360*HPL[{3, -3}, x] - 7560*Pi^2*HPL[{3, -1}, x] - 
      766080*HPL[{2}, x]*HPL[{3, -1}, x] - 1270080*HPL[{4, -2}, x] + 
      448560*HPL[{4, 2}, x] + 75600*HPL[{5, -1}, x] - 
      2182320*HPL[{-4, -1, -1}, x] + 6622560*HPL[{-4, -1, 1}, x] + 
      90720*HPL[{-4, 1, -1}, x] - 60480*HPL[{-4, 1, 1}, x] + 
      2177280*HPL[{-3, -2, 1}, x] + 1088640*HPL[{-3, 1, -2}, x] + 
      1680*Pi^2*HPL[{-2, -1, -1}, x] - 10080*HPL[{-2}, x]*
       HPL[{-2, -1, -1}, x] - 45360*Pi^2*HPL[{-2, -1, 1}, x] - 
      45360*Pi^2*HPL[{-2, 1, -1}, x] + 30240*Pi^2*HPL[{-2, 1, 1}, x] - 
      3265920*HPL[{2, -3, -1}, x] - 20160*HPL[{2, -3, 1}, x] - 
      1632960*HPL[{2, -2, -2}, x] - 745920*HPL[{2, -2, 2}, x] - 
      2177280*HPL[{2, -1, -3}, x] - 45360*Pi^2*HPL[{2, -1, -1}, x] - 
      907200*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
      30240*Pi^2*HPL[{2, -1, 1}, x] - 20160*HPL[{2, -1, 3}, x] + 
      725760*HPL[{2, 1, -3}, x] + 30240*Pi^2*HPL[{2, 1, -1}, x] - 
      604800*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 20160*Pi^2*HPL[{2, 1, 1}, x] + 
      201600*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 1263360*HPL[{2, 1, 3}, x] - 
      362880*HPL[{2, 2, -2}, x] + 20160*HPL[{2, 3, -1}, x] + 
      13440*HPL[{2, 3, 1}, x] - 5987520*HPL[{3, -2, -1}, x] - 
      3265920*HPL[{3, -1, -2}, x] - 1088640*HPL[{3, 1, -2}, x] + 
      255360*HPL[{3, 1, 2}, x] + 60480*HPL[{3, 2, -1}, x] - 
      6441120*HPL[{4, -1, -1}, x] + 60480*HPL[{4, 1, -1}, x] - 
      1643040*HPL[{-3, -1, -1, -1}, x] + 2721600*HPL[{-3, -1, -1, 1}, x] + 
      2721600*HPL[{-3, -1, 1, -1}, x] - 1814400*HPL[{-3, -1, 1, 1}, x] + 
      2721600*HPL[{-3, 1, -1, -1}, x] - 1814400*HPL[{-3, 1, -1, 1}, x] - 
      1814400*HPL[{-3, 1, 1, -1}, x] + 1209600*HPL[{-3, 1, 1, 1}, x] + 
      907200*HPL[{2, -2, -1, 1}, x] + 907200*HPL[{2, -2, 1, -1}, x] - 
      604800*HPL[{2, -2, 1, 1}, x] + 907200*HPL[{2, -1, -2, 1}, x] + 
      907200*HPL[{2, -1, -1, 2}, x] + 907200*HPL[{2, -1, 2, -1}, x] - 
      604800*HPL[{2, -1, 2, 1}, x] + 604800*HPL[{2, 1, -2, 1}, x] + 
      604800*HPL[{2, 1, -1, 2}, x] - 201600*HPL[{2, 1, 1, 2}, x] + 
      1814400*HPL[{2, 2, -1, -1}, x] - 604800*HPL[{2, 2, -1, 1}, x] + 
      403200*HPL[{2, 2, 1, 1}, x] + 2721600*HPL[{3, -1, -1, -1}, x] + 
      1814400*HPL[{3, 1, -1, -1}, x] + 1209600*HPL[{3, 1, 1, -1}, x] + 
      3286080*HPL[{-2, -1, -1, -1, 1}, x] + 
      3286080*HPL[{-2, -1, -1, 1, -1}, x] - 
      2157120*HPL[{-2, -1, -1, 1, 1}, x] + 3286080*HPL[{-2, -1, 1, -1, -1}, 
        x] - 2157120*HPL[{-2, -1, 1, -1, 1}, x] - 
      2157120*HPL[{-2, -1, 1, 1, -1}, x] + 1471680*HPL[{-2, -1, 1, 1, 1}, 
        x] + 3286080*HPL[{-2, 1, -1, -1, -1}, x] - 
      2157120*HPL[{-2, 1, -1, -1, 1}, x] - 2157120*HPL[{-2, 1, -1, 1, -1}, 
        x] + 1471680*HPL[{-2, 1, -1, 1, 1}, x] - 
      2157120*HPL[{-2, 1, 1, -1, -1}, x] + 1471680*HPL[{-2, 1, 1, -1, 1}, 
        x] + 1471680*HPL[{-2, 1, 1, 1, -1}, x] - 
      947520*HPL[{-2, 1, 1, 1, 1}, x] + 3286080*HPL[{2, -1, -1, -1, -1}, x] - 
      2157120*HPL[{2, -1, -1, -1, 1}, x] - 2157120*HPL[{2, -1, -1, 1, -1}, 
        x] + 1471680*HPL[{2, -1, -1, 1, 1}, x] - 
      2157120*HPL[{2, -1, 1, -1, -1}, x] + 1471680*HPL[{2, -1, 1, -1, 1}, 
        x] + 1471680*HPL[{2, -1, 1, 1, -1}, x] - 
      947520*HPL[{2, -1, 1, 1, 1}, x] - 2157120*HPL[{2, 1, -1, -1, -1}, x] + 
      1471680*HPL[{2, 1, -1, -1, 1}, x] + 1471680*HPL[{2, 1, -1, 1, -1}, x] - 
      947520*HPL[{2, 1, -1, 1, 1}, x] + 1471680*HPL[{2, 1, 1, -1, -1}, x] - 
      947520*HPL[{2, 1, 1, -1, 1}, x] - 947520*HPL[{2, 1, 1, 1, -1}, x] + 
      665280*HPL[{2, 1, 1, 1, 1}, x] - 216720*HPL[{-3}, x]*Zeta[3] + 
      215040*HPL[{3}, x]*Zeta[3] - 10080*HPL[{-2, -1}, x]*Zeta[3] + 
      409920*HPL[{-2, 1}, x]*Zeta[3] + 409920*HPL[{2, -1}, x]*Zeta[3] - 
      262080*HPL[{2, 1}, x]*Zeta[3] - 57960*Zeta[3]^2))/630 + 
   Log[1 - x]^2*((2*(3*Pi^4 - 1470*HPL[{-4}, x] + 10*Pi^2*HPL[{-2}, x] - 
        30*HPL[{-2}, x]^2 - 30*Pi^2*HPL[{2}, x] - 300*HPL[{2}, x]^2 + 
        1140*HPL[{4}, x] - 1140*HPL[{-3, -1}, x] + 1800*HPL[{-3, 1}, x] + 
        600*HPL[{2, 2}, x] + 1800*HPL[{3, -1}, x] + 
        2280*HPL[{-2, -1, 1}, x] + 2280*HPL[{-2, 1, -1}, x] - 
        1320*HPL[{-2, 1, 1}, x] + 2280*HPL[{2, -1, -1}, x] - 
        1320*HPL[{2, -1, 1}, x] - 1320*HPL[{2, 1, -1}, x] + 
        1080*HPL[{2, 1, 1}, x])*Log[x])/15 - 
     2*(2*HPL[{-2}, x] - 7*HPL[{2}, x])*Log[x]^3 + 
     2*Log[x]^2*(29*HPL[{-3}, x] - 28*HPL[{3}, x] + 4*HPL[{-2, -1}, x] - 
       50*HPL[{-2, 1}, x] - 50*HPL[{2, -1}, x] + 30*HPL[{2, 1}, x] + 
       12*Zeta[3]) - (2*(9*Pi^2*HPL[{-3}, x] - 7*Pi^2*HPL[{3}, x] - 
        14*Pi^2*HPL[{-2, 1}, x] - 14*Pi^2*HPL[{2, -1}, x] + 
        6*Pi^2*HPL[{2, 1}, x] + 3*Pi^2*Zeta[3] + 144*HPL[{2}, x]*Zeta[3] - 
        126*Zeta[5]))/3) + 
   (Log[x]^2*(303*HPL[{-5}, x] - 20*Pi^2*HPL[{-3}, x] - 
      6*HPL[{-3}, x]*HPL[{-2}, x] + 432*HPL[{-3}, x]*HPL[{2}, x] + 
      18*Pi^2*HPL[{3}, x] - 104*HPL[{2}, x]*HPL[{3}, x] - 228*HPL[{5}, x] + 
      1566*HPL[{-4, -1}, x] - 1440*HPL[{-4, 1}, x] - 636*HPL[{-3, -2}, x] - 
      4*Pi^2*HPL[{-2, -1}, x] + 12*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
      36*Pi^2*HPL[{-2, 1}, x] + 648*HPL[{-2}, x]*HPL[{-2, 1}, x] - 
      864*HPL[{2}, x]*HPL[{-2, 1}, x] + 216*HPL[{2, -3}, x] + 
      36*Pi^2*HPL[{2, -1}, x] + 648*HPL[{-2}, x]*HPL[{2, -1}, x] + 
      1440*HPL[{2}, x]*HPL[{2, -1}, x] - 24*Pi^2*HPL[{2, 1}, x] - 
      224*HPL[{2}, x]*HPL[{2, 1}, x] - 328*HPL[{2, 3}, x] + 
      648*HPL[{3, -2}, x] - 696*HPL[{3, 2}, x] - 1440*HPL[{4, -1}, x] + 
      2580*HPL[{-3, -1, -1}, x] - 4320*HPL[{-3, -1, 1}, x] - 
      4320*HPL[{-3, 1, -1}, x] + 4608*HPL[{-3, 1, 1}, x] - 
      24*HPL[{-2, -2, -1}, x] + 648*HPL[{-2, 1, -2}, x] - 
      1440*HPL[{2, -2, 1}, x] + 648*HPL[{2, -1, -2}, x] - 
      2304*HPL[{2, -1, 2}, x] - 864*HPL[{2, 1, -2}, x] + 
      800*HPL[{2, 1, 2}, x] - 3744*HPL[{2, 2, -1}, x] + 
      1248*HPL[{2, 2, 1}, x] - 4320*HPL[{3, -1, -1}, x] - 
      4608*HPL[{3, 1, -1}, x] + 48*HPL[{-2, -1, -1, -1}, x] - 
      5208*HPL[{-2, -1, -1, 1}, x] - 5208*HPL[{-2, -1, 1, -1}, x] + 
      3432*HPL[{-2, -1, 1, 1}, x] - 5208*HPL[{-2, 1, -1, -1}, x] + 
      3432*HPL[{-2, 1, -1, 1}, x] + 3432*HPL[{-2, 1, 1, -1}, x] - 
      2328*HPL[{-2, 1, 1, 1}, x] - 5208*HPL[{2, -1, -1, -1}, x] + 
      3432*HPL[{2, -1, -1, 1}, x] + 3432*HPL[{2, -1, 1, -1}, x] - 
      2328*HPL[{2, -1, 1, 1}, x] + 3432*HPL[{2, 1, -1, -1}, x] - 
      2328*HPL[{2, 1, -1, 1}, x] - 2328*HPL[{2, 1, 1, -1}, x] + 
      1512*HPL[{2, 1, 1, 1}, x] - 6*Pi^2*Zeta[3] + 40*HPL[{-2}, x]*Zeta[3] - 
      360*HPL[{2}, x]*Zeta[3] + 252*Zeta[5]))/3 + 
   Log[1 - x]*(((-29*Pi^4 + 3780*HPL[{-4}, x] + 320*Pi^2*HPL[{-2}, x] + 
        6540*HPL[{-2}, x]^2 - 120*Pi^2*HPL[{2}, x] - 8640*HPL[{-2}, x]*
         HPL[{2}, x] - 1680*HPL[{2}, x]^2 - 3120*HPL[{4}, x] - 
        34200*HPL[{-3, -1}, x] + 23040*HPL[{-3, 1}, x] + 
        4320*HPL[{2, -2}, x] + 6240*HPL[{2, 2}, x] + 23040*HPL[{3, -1}, x] - 
        51360*HPL[{-2, -1, -1}, x] + 17040*HPL[{-2, -1, 1}, x] + 
        17040*HPL[{-2, 1, -1}, x] - 11760*HPL[{-2, 1, 1}, x] + 
        17040*HPL[{2, -1, -1}, x] - 11760*HPL[{2, -1, 1}, x] - 
        11760*HPL[{2, 1, -1}, x] + 7440*HPL[{2, 1, 1}, x])*Log[x]^2)/30 + 
     ((-4*Pi^2 - 354*HPL[{-2}, x] + 129*HPL[{2}, x])*Log[x]^4)/18 + 
     (31*Log[x]^6)/180 + (2*Log[x]^3*(15*HPL[{-3}, x] + 8*HPL[{3}, x] + 
        348*HPL[{-2, -1}, x] - 118*HPL[{-2, 1}, x] - 118*HPL[{2, -1}, x] + 
        82*HPL[{2, 1}, x] - 64*Zeta[3]))/3 + 
     (-545*Pi^6 - 50400*Pi^2*HPL[{-4}, x] + 7518*Pi^4*HPL[{-2}, x] - 
       23940*Pi^2*HPL[{-2}, x]^2 - 2037*Pi^4*HPL[{2}, x] + 
       15120*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 8190*Pi^2*HPL[{2}, x]^2 + 
       49140*Pi^2*HPL[{4}, x] + 178920*Pi^2*HPL[{-3, -1}, x] - 
       80640*Pi^2*HPL[{-3, 1}, x] - 2520*Pi^2*HPL[{2, -2}, x] - 
       21420*Pi^2*HPL[{2, 2}, x] - 80640*Pi^2*HPL[{3, -1}, x] + 
       272160*Pi^2*HPL[{-2, -1, -1}, x] - 85680*Pi^2*HPL[{-2, -1, 1}, x] - 
       85680*Pi^2*HPL[{-2, 1, -1}, x] + 65520*Pi^2*HPL[{-2, 1, 1}, x] - 
       85680*Pi^2*HPL[{2, -1, -1}, x] + 65520*Pi^2*HPL[{2, -1, 1}, x] + 
       65520*Pi^2*HPL[{2, 1, -1}, x] - 35280*Pi^2*HPL[{2, 1, 1}, x] - 
       378000*HPL[{-3}, x]*Zeta[3] + 30240*HPL[{3}, x]*Zeta[3] - 
       2993760*HPL[{-2, -1}, x]*Zeta[3] + 967680*HPL[{-2, 1}, x]*Zeta[3] + 
       967680*HPL[{2, -1}, x]*Zeta[3] - 695520*HPL[{2, 1}, x]*Zeta[3] + 
       362880*Zeta[3]^2)/1890 - 
     (4*Log[x]*(135*HPL[{-5}, x] - 3*Pi^2*HPL[{-3}, x] + 
        3870*HPL[{-3}, x]*HPL[{-2}, x] + 2592*HPL[{-3}, x]*HPL[{2}, x] + 
        9*Pi^2*HPL[{3}, x] - 2592*HPL[{-2}, x]*HPL[{3}, x] - 
        228*HPL[{2}, x]*HPL[{3}, x] - 126*HPL[{5}, x] - 
        20934*HPL[{-4, -1}, x] + 108*HPL[{-4, 1}, x] - 
        7740*HPL[{-3, -2}, x] + 156*Pi^2*HPL[{-2, -1}, x] + 
        36*HPL[{-2}, x]*HPL[{-2, -1}, x] - 54*Pi^2*HPL[{-2, 1}, x] - 
        3888*HPL[{2, -3}, x] - 54*Pi^2*HPL[{2, -1}, x] - 
        1080*HPL[{2}, x]*HPL[{2, -1}, x] + 36*Pi^2*HPL[{2, 1}, x] + 
        240*HPL[{2}, x]*HPL[{2, 1}, x] + 1092*HPL[{2, 3}, x] - 
        3240*HPL[{3, -2}, x] + 1116*HPL[{3, 2}, x] + 108*HPL[{4, -1}, x] - 
        7884*HPL[{-3, -1, -1}, x] + 3240*HPL[{-3, -1, 1}, x] + 
        3240*HPL[{-3, 1, -1}, x] - 2160*HPL[{-3, 1, 1}, x] - 
        72*HPL[{-2, -2, -1}, x] + 1080*HPL[{2, -2, 1}, x] + 
        1080*HPL[{2, -1, 2}, x] - 240*HPL[{2, 1, 2}, x] + 
        2160*HPL[{2, 2, -1}, x] - 720*HPL[{2, 2, 1}, x] + 
        3240*HPL[{3, -1, -1}, x] + 2160*HPL[{3, 1, -1}, x] - 
        11664*HPL[{-2, -1, -1, -1}, x] + 3816*HPL[{-2, -1, -1, 1}, x] + 
        3816*HPL[{-2, -1, 1, -1}, x] - 2664*HPL[{-2, -1, 1, 1}, x] + 
        3816*HPL[{-2, 1, -1, -1}, x] - 2664*HPL[{-2, 1, -1, 1}, x] - 
        2664*HPL[{-2, 1, 1, -1}, x] + 1656*HPL[{-2, 1, 1, 1}, x] + 
        3816*HPL[{2, -1, -1, -1}, x] - 2664*HPL[{2, -1, -1, 1}, x] - 
        2664*HPL[{2, -1, 1, -1}, x] + 1656*HPL[{2, -1, 1, 1}, x] - 
        2664*HPL[{2, 1, -1, -1}, x] + 1656*HPL[{2, 1, -1, 1}, x] + 
        1656*HPL[{2, 1, 1, -1}, x] - 1224*HPL[{2, 1, 1, 1}, x] - 
        25*Pi^2*Zeta[3] - 1404*HPL[{-2}, x]*Zeta[3] + 
        456*HPL[{2}, x]*Zeta[3] + 810*Zeta[5]))/9) + 
   (72000*HPL[{-7}, x] + 60*Pi^2*HPL[{-5}, x] - 395*Pi^4*HPL[{-3}, x] + 
     120*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] - 720*Pi^2*HPL[{-3}, x]*HPL[{2}, x] + 
     403*Pi^4*HPL[{3}, x] + 1580*Pi^2*HPL[{2}, x]*HPL[{3}, x] - 
     540*Pi^2*HPL[{5}, x] - 68760*HPL[{7}, x] - 61200*HPL[{-6, -1}, x] + 
     21600*HPL[{-6, 1}, x] - 321840*HPL[{-5, -2}, x] + 
     263520*HPL[{-5, 2}, x] - 257760*HPL[{-4, -3}, x] - 
     11280*Pi^2*HPL[{-4, -1}, x] + 1080*Pi^2*HPL[{-4, 1}, x] + 
     241920*HPL[{-4, 3}, x] - 102960*HPL[{-3, -4}, x] + 
     2040*Pi^2*HPL[{-3, -2}, x] + 112320*HPL[{-3, 4}, x] + 
     20*Pi^4*HPL[{-2, -1}, x] - 240*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
     734*Pi^4*HPL[{-2, 1}, x] - 2280*Pi^2*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
     1440*Pi^2*HPL[{2}, x]*HPL[{-2, 1}, x] + 82800*HPL[{1, -6}, x] - 
     92880*HPL[{1, 6}, x] + 23040*HPL[{2, -5}, x] - 
     4920*Pi^2*HPL[{2, -3}, x] + 734*Pi^4*HPL[{2, -1}, x] - 
     2280*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] - 6000*Pi^2*HPL[{2}, x]*
      HPL[{2, -1}, x] - 426*Pi^4*HPL[{2, 1}, x] + 1000*Pi^2*HPL[{2}, x]*
      HPL[{2, 1}, x] + 3220*Pi^2*HPL[{2, 3}, x] - 20880*HPL[{2, 5}, x] + 
     58320*HPL[{3, -4}, x] - 9120*Pi^2*HPL[{3, -2}, x] + 
     3180*Pi^2*HPL[{3, 2}, x] - 58320*HPL[{3, 4}, x] + 
     154080*HPL[{4, -3}, x] + 1080*Pi^2*HPL[{4, -1}, x] - 
     133200*HPL[{4, 3}, x] + 202320*HPL[{5, -2}, x] - 149040*HPL[{5, 2}, x] + 
     21600*HPL[{6, -1}, x] + 15120*HPL[{6, 1}, x] + 
     619200*HPL[{-5, -1, -1}, x] - 210240*HPL[{-5, -1, 1}, x] - 
     210240*HPL[{-5, 1, -1}, x] + 72000*HPL[{-5, 1, 1}, x] - 
     313920*HPL[{-4, -2, -1}, x] + 102240*HPL[{-4, -2, 1}, x] - 
     313920*HPL[{-4, -1, -2}, x] + 103680*HPL[{-4, -1, 2}, x] + 
     102240*HPL[{-4, 1, -2}, x] - 34560*HPL[{-4, 1, 2}, x] + 
     102240*HPL[{-4, 2, -1}, x] - 34560*HPL[{-4, 2, 1}, x] - 
     312480*HPL[{-3, -3, -1}, x] + 102240*HPL[{-3, -3, 1}, x] - 
     312480*HPL[{-3, -2, -2}, x] + 103680*HPL[{-3, -2, 2}, x] - 
     312480*HPL[{-3, -1, -3}, x] - 12240*Pi^2*HPL[{-3, -1, -1}, x] + 
     21600*Pi^2*HPL[{-3, -1, 1}, x] + 103680*HPL[{-3, -1, 3}, x] + 
     102240*HPL[{-3, 1, -3}, x] + 21600*Pi^2*HPL[{-3, 1, -1}, x] - 
     14880*Pi^2*HPL[{-3, 1, 1}, x] - 34560*HPL[{-3, 1, 3}, x] + 
     102240*HPL[{-3, 2, -2}, x] - 34560*HPL[{-3, 2, 2}, x] + 
     102240*HPL[{-3, 3, -1}, x] - 34560*HPL[{-3, 3, 1}, x] - 
     1440*HPL[{-2, -4, 1}, x] + 480*Pi^2*HPL[{-2, -2, -1}, x] - 
     1440*HPL[{-2, 1, -4}, x] - 2280*Pi^2*HPL[{-2, 1, -2}, x] - 
     1440*HPL[{-2, 2, -3}, x] - 1440*HPL[{-2, 3, -2}, x] - 
     1440*HPL[{-2, 4, -1}, x] - 308160*HPL[{1, -5, -1}, x] + 
     106560*HPL[{1, -5, 1}, x] - 178560*HPL[{1, -4, -2}, x] + 
     216000*HPL[{1, -4, 2}, x] - 205920*HPL[{1, -3, -3}, x] + 
     276480*HPL[{1, -3, 3}, x] - 207360*HPL[{1, -2, -4}, x] + 
     224640*HPL[{1, -2, 4}, x] + 66240*HPL[{1, 1, -5}, x] - 
     61920*HPL[{1, 1, 5}, x] + 136800*HPL[{1, 2, -4}, x] - 
     136800*HPL[{1, 2, 4}, x] + 69120*HPL[{1, 3, -3}, x] - 
     113760*HPL[{1, 3, 3}, x] + 10080*HPL[{1, 4, -2}, x] - 
     41760*HPL[{1, 4, 2}, x] + 106560*HPL[{1, 5, -1}, x] + 
     30240*HPL[{1, 5, 1}, x] - 102240*HPL[{2, -4, -1}, x] + 
     37440*HPL[{2, -4, 1}, x] - 283680*HPL[{2, -3, -2}, x] + 
     198720*HPL[{2, -3, 2}, x] - 311040*HPL[{2, -2, -3}, x] + 
     7200*Pi^2*HPL[{2, -2, 1}, x] + 207360*HPL[{2, -2, 3}, x] - 
     1440*HPL[{2, -1, -4}, x] - 2280*Pi^2*HPL[{2, -1, -2}, x] + 
     7440*Pi^2*HPL[{2, -1, 2}, x] + 67680*HPL[{2, 1, -4}, x] + 
     2640*Pi^2*HPL[{2, 1, -2}, x] - 1960*Pi^2*HPL[{2, 1, 2}, x] - 
     61920*HPL[{2, 1, 4}, x] + 207360*HPL[{2, 2, -3}, x] + 
     14640*Pi^2*HPL[{2, 2, -1}, x] - 4440*Pi^2*HPL[{2, 2, 1}, x] - 
     142560*HPL[{2, 2, 3}, x] + 148320*HPL[{2, 3, -2}, x] - 
     105120*HPL[{2, 3, 2}, x] + 37440*HPL[{2, 4, -1}, x] + 
     1440*HPL[{2, 4, 1}, x] + 311040*HPL[{3, -3, -1}, x] - 
     100800*HPL[{3, -3, 1}, x] - 25920*HPL[{3, -2, -2}, x] + 
     60480*HPL[{3, -2, 2}, x] + 102240*HPL[{3, -1, -3}, x] + 
     21600*Pi^2*HPL[{3, -1, -1}, x] - 34560*HPL[{3, -1, 3}, x] + 
     69120*HPL[{3, 1, -3}, x] + 14880*Pi^2*HPL[{3, 1, -1}, x] - 
     61920*HPL[{3, 1, 3}, x] + 113760*HPL[{3, 2, -2}, x] - 
     93600*HPL[{3, 2, 2}, x] - 100800*HPL[{3, 3, -1}, x] + 
     12960*HPL[{3, 3, 1}, x] + 439200*HPL[{4, -2, -1}, x] - 
     144000*HPL[{4, -2, 1}, x] + 102240*HPL[{4, -1, -2}, x] - 
     34560*HPL[{4, -1, 2}, x] + 70560*HPL[{4, 1, -2}, x] - 
     61920*HPL[{4, 1, 2}, x] - 144000*HPL[{4, 2, -1}, x] + 
     10080*HPL[{4, 2, 1}, x] - 210240*HPL[{5, -1, -1}, x] + 
     72000*HPL[{5, -1, 1}, x] + 72000*HPL[{5, 1, -1}, x] - 
     61920*HPL[{5, 1, 1}, x] + 1408320*HPL[{-4, -1, -1, -1}, x] - 
     466560*HPL[{-4, -1, -1, 1}, x] - 466560*HPL[{-4, -1, 1, -1}, x] + 
     155520*HPL[{-4, -1, 1, 1}, x] - 466560*HPL[{-4, 1, -1, -1}, x] + 
     155520*HPL[{-4, 1, -1, 1}, x] + 155520*HPL[{-4, 1, 1, -1}, x] - 
     51840*HPL[{-4, 1, 1, 1}, x] + 469440*HPL[{-3, -2, -1, -1}, x] - 
     152640*HPL[{-3, -2, -1, 1}, x] - 152640*HPL[{-3, -2, 1, -1}, x] + 
     48960*HPL[{-3, -2, 1, 1}, x] + 469440*HPL[{-3, -1, -2, -1}, x] - 
     152640*HPL[{-3, -1, -2, 1}, x] + 469440*HPL[{-3, -1, -1, -2}, x] - 
     155520*HPL[{-3, -1, -1, 2}, x] - 152640*HPL[{-3, -1, 1, -2}, x] + 
     51840*HPL[{-3, -1, 1, 2}, x] - 152640*HPL[{-3, -1, 2, -1}, x] + 
     51840*HPL[{-3, -1, 2, 1}, x] - 152640*HPL[{-3, 1, -2, -1}, x] + 
     48960*HPL[{-3, 1, -2, 1}, x] - 152640*HPL[{-3, 1, -1, -2}, x] + 
     51840*HPL[{-3, 1, -1, 2}, x] + 48960*HPL[{-3, 1, 1, -2}, x] - 
     17280*HPL[{-3, 1, 1, 2}, x] + 48960*HPL[{-3, 1, 2, -1}, x] - 
     17280*HPL[{-3, 1, 2, 1}, x] - 152640*HPL[{-3, 2, -1, -1}, x] + 
     48960*HPL[{-3, 2, -1, 1}, x] + 48960*HPL[{-3, 2, 1, -1}, x] - 
     17280*HPL[{-3, 2, 1, 1}, x] + 2880*HPL[{-2, -3, -1, 1}, x] + 
     2880*HPL[{-2, -3, 1, -1}, x] - 2880*HPL[{-2, -3, 1, 1}, x] + 
     2880*HPL[{-2, -2, -2, 1}, x] + 2880*HPL[{-2, -2, 1, -2}, x] + 
     2880*HPL[{-2, -2, 2, -1}, x] + 2880*HPL[{-2, -1, -3, 1}, x] + 
     26400*Pi^2*HPL[{-2, -1, -1, 1}, x] + 2880*HPL[{-2, -1, 1, -3}, x] + 
     26400*Pi^2*HPL[{-2, -1, 1, -1}, x] - 16800*Pi^2*HPL[{-2, -1, 1, 1}, x] + 
     2880*HPL[{-2, -1, 2, -2}, x] + 2880*HPL[{-2, -1, 3, -1}, x] + 
     2880*HPL[{-2, 1, -3, -1}, x] - 2880*HPL[{-2, 1, -3, 1}, x] + 
     2880*HPL[{-2, 1, -2, -2}, x] + 2880*HPL[{-2, 1, -1, -3}, x] + 
     26400*Pi^2*HPL[{-2, 1, -1, -1}, x] - 16800*Pi^2*HPL[{-2, 1, -1, 1}, x] - 
     2880*HPL[{-2, 1, 1, -3}, x] - 16800*Pi^2*HPL[{-2, 1, 1, -1}, x] + 
     12000*Pi^2*HPL[{-2, 1, 1, 1}, x] - 2880*HPL[{-2, 1, 2, -2}, x] - 
     2880*HPL[{-2, 1, 3, -1}, x] + 2880*HPL[{-2, 2, -2, -1}, x] - 
     2880*HPL[{-2, 2, -2, 1}, x] + 2880*HPL[{-2, 2, -1, -2}, x] - 
     2880*HPL[{-2, 2, 1, -2}, x] - 2880*HPL[{-2, 2, 2, -1}, x] + 
     2880*HPL[{-2, 3, -1, -1}, x] - 2880*HPL[{-2, 3, -1, 1}, x] - 
     2880*HPL[{-2, 3, 1, -1}, x] - 8640*HPL[{1, -4, -1, -1}, x] - 
     624960*HPL[{1, -3, -2, -1}, x] + 204480*HPL[{1, -3, -2, 1}, x] - 
     624960*HPL[{1, -3, -1, -2}, x] + 207360*HPL[{1, -3, -1, 2}, x] + 
     204480*HPL[{1, -3, 1, -2}, x] - 69120*HPL[{1, -3, 1, 2}, x] + 
     204480*HPL[{1, -3, 2, -1}, x] - 69120*HPL[{1, -3, 2, 1}, x] - 
     622080*HPL[{1, -2, -3, -1}, x] + 204480*HPL[{1, -2, -3, 1}, x] - 
     622080*HPL[{1, -2, -2, -2}, x] + 207360*HPL[{1, -2, -2, 2}, x] - 
     622080*HPL[{1, -2, -1, -3}, x] + 207360*HPL[{1, -2, -1, 3}, x] + 
     204480*HPL[{1, -2, 1, -3}, x] - 69120*HPL[{1, -2, 1, 3}, x] + 
     204480*HPL[{1, -2, 2, -2}, x] - 69120*HPL[{1, -2, 2, 2}, x] + 
     204480*HPL[{1, -2, 3, -1}, x] - 69120*HPL[{1, -2, 3, 1}, x] + 
     164160*HPL[{1, 1, -4, -1}, x] - 51840*HPL[{1, 1, -4, 1}, x] + 
     54720*HPL[{1, 1, -3, -2}, x] - 17280*HPL[{1, 1, -3, 2}, x] - 
     8640*HPL[{1, 1, 1, -4}, x] - 14400*HPL[{1, 1, 1, 4}, x] + 
     63360*HPL[{1, 1, 2, -3}, x] - 37440*HPL[{1, 1, 2, 3}, x] + 
     48960*HPL[{1, 1, 3, -2}, x] - 31680*HPL[{1, 1, 3, 2}, x] - 
     51840*HPL[{1, 1, 4, -1}, x] + 2880*HPL[{1, 1, 4, 1}, x] + 
     368640*HPL[{1, 2, -3, -1}, x] - 120960*HPL[{1, 2, -3, 1}, x] + 
     259200*HPL[{1, 2, -2, -2}, x] - 86400*HPL[{1, 2, -2, 2}, x] + 
     204480*HPL[{1, 2, -1, -3}, x] - 69120*HPL[{1, 2, -1, 3}, x] - 
     5760*HPL[{1, 2, 1, -3}, x] - 14400*HPL[{1, 2, 1, 3}, x] - 
     20160*HPL[{1, 2, 2, -2}, x] - 8640*HPL[{1, 2, 2, 2}, x] - 
     120960*HPL[{1, 2, 3, -1}, x] + 25920*HPL[{1, 2, 3, 1}, x] + 
     313920*HPL[{1, 3, -2, -1}, x] - 103680*HPL[{1, 3, -2, 1}, x] + 
     204480*HPL[{1, 3, -1, -2}, x] - 69120*HPL[{1, 3, -1, 2}, x] - 
     2880*HPL[{1, 3, 1, -2}, x] - 14400*HPL[{1, 3, 1, 2}, x] - 
     103680*HPL[{1, 3, 2, -1}, x] + 20160*HPL[{1, 3, 2, 1}, x] - 
     14400*HPL[{1, 4, 1, 1}, x] + 616320*HPL[{2, -3, -1, -1}, x] - 
     207360*HPL[{2, -3, -1, 1}, x] - 207360*HPL[{2, -3, 1, -1}, x] + 
     69120*HPL[{2, -3, 1, 1}, x] - 2880*HPL[{2, -2, -2, 1}, x] - 
     2880*HPL[{2, -2, 1, -2}, x] - 2880*HPL[{2, -2, 2, -1}, x] + 
     2880*HPL[{2, -1, -3, -1}, x] - 2880*HPL[{2, -1, -3, 1}, x] + 
     2880*HPL[{2, -1, -2, -2}, x] + 2880*HPL[{2, -1, -1, -3}, x] + 
     26400*Pi^2*HPL[{2, -1, -1, -1}, x] - 16800*Pi^2*HPL[{2, -1, -1, 1}, x] - 
     2880*HPL[{2, -1, 1, -3}, x] - 16800*Pi^2*HPL[{2, -1, 1, -1}, x] + 
     12000*Pi^2*HPL[{2, -1, 1, 1}, x] - 2880*HPL[{2, -1, 2, -2}, x] - 
     2880*HPL[{2, -1, 3, -1}, x] + 161280*HPL[{2, 1, -3, -1}, x] - 
     51840*HPL[{2, 1, -3, 1}, x] + 51840*HPL[{2, 1, -2, -2}, x] - 
     17280*HPL[{2, 1, -2, 2}, x] - 2880*HPL[{2, 1, -1, -3}, x] - 
     16800*Pi^2*HPL[{2, 1, -1, -1}, x] + 12000*Pi^2*HPL[{2, 1, -1, 1}, x] + 
     63360*HPL[{2, 1, 1, -3}, x] + 12000*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     7200*Pi^2*HPL[{2, 1, 1, 1}, x] - 37440*HPL[{2, 1, 1, 3}, x] + 
     48960*HPL[{2, 1, 2, -2}, x] - 31680*HPL[{2, 1, 2, 2}, x] - 
     51840*HPL[{2, 1, 3, -1}, x] + 2880*HPL[{2, 1, 3, 1}, x] + 
     106560*HPL[{2, 2, -2, -1}, x] - 34560*HPL[{2, 2, -2, 1}, x] - 
     2880*HPL[{2, 2, -1, -2}, x] + 66240*HPL[{2, 2, 1, -2}, x] - 
     37440*HPL[{2, 2, 1, 2}, x] - 34560*HPL[{2, 2, 2, -1}, x] - 
     2880*HPL[{2, 2, 2, 1}, x] - 207360*HPL[{2, 3, -1, -1}, x] + 
     69120*HPL[{2, 3, -1, 1}, x] + 69120*HPL[{2, 3, 1, -1}, x] - 
     37440*HPL[{2, 3, 1, 1}, x] + 463680*HPL[{3, -2, -1, -1}, x] - 
     155520*HPL[{3, -2, -1, 1}, x] - 155520*HPL[{3, -2, 1, -1}, x] + 
     51840*HPL[{3, -2, 1, 1}, x] - 152640*HPL[{3, -1, -2, -1}, x] + 
     48960*HPL[{3, -1, -2, 1}, x] - 152640*HPL[{3, -1, -1, -2}, x] + 
     51840*HPL[{3, -1, -1, 2}, x] + 48960*HPL[{3, -1, 1, -2}, x] - 
     17280*HPL[{3, -1, 1, 2}, x] + 48960*HPL[{3, -1, 2, -1}, x] - 
     17280*HPL[{3, -1, 2, 1}, x] + 158400*HPL[{3, 1, -2, -1}, x] - 
     51840*HPL[{3, 1, -2, 1}, x] + 48960*HPL[{3, 1, -1, -2}, x] - 
     17280*HPL[{3, 1, -1, 2}, x] + 48960*HPL[{3, 1, 1, -2}, x] - 
     31680*HPL[{3, 1, 1, 2}, x] - 51840*HPL[{3, 1, 2, -1}, x] + 
     2880*HPL[{3, 1, 2, 1}, x] - 155520*HPL[{3, 2, -1, -1}, x] + 
     51840*HPL[{3, 2, -1, 1}, x] + 51840*HPL[{3, 2, 1, -1}, x] - 
     31680*HPL[{3, 2, 1, 1}, x] - 466560*HPL[{4, -1, -1, -1}, x] + 
     155520*HPL[{4, -1, -1, 1}, x] + 155520*HPL[{4, -1, 1, -1}, x] - 
     51840*HPL[{4, -1, 1, 1}, x] + 155520*HPL[{4, 1, -1, -1}, x] - 
     51840*HPL[{4, 1, -1, 1}, x] - 51840*HPL[{4, 1, 1, -1}, x] + 
     2880*HPL[{4, 1, 1, 1}, x] - 11520*HPL[{-3, -1, -1, -1, 1}, x] - 
     11520*HPL[{-3, -1, -1, 1, -1}, x] + 11520*HPL[{-3, -1, -1, 1, 1}, x] - 
     11520*HPL[{-3, -1, 1, -1, -1}, x] + 11520*HPL[{-3, -1, 1, -1, 1}, x] + 
     11520*HPL[{-3, -1, 1, 1, -1}, x] - 11520*HPL[{-3, -1, 1, 1, 1}, x] - 
     11520*HPL[{-3, 1, -1, -1, -1}, x] + 11520*HPL[{-3, 1, -1, -1, 1}, x] + 
     11520*HPL[{-3, 1, -1, 1, -1}, x] - 11520*HPL[{-3, 1, -1, 1, 1}, x] + 
     11520*HPL[{-3, 1, 1, -1, -1}, x] - 11520*HPL[{-3, 1, 1, -1, 1}, x] - 
     11520*HPL[{-3, 1, 1, 1, -1}, x] + 11520*HPL[{-3, 1, 1, 1, 1}, x] - 
     5760*HPL[{-2, -2, -1, -1, 1}, x] - 5760*HPL[{-2, -2, -1, 1, -1}, x] + 
     5760*HPL[{-2, -2, -1, 1, 1}, x] - 5760*HPL[{-2, -2, 1, -1, -1}, x] + 
     5760*HPL[{-2, -2, 1, -1, 1}, x] + 5760*HPL[{-2, -2, 1, 1, -1}, x] - 
     5760*HPL[{-2, -2, 1, 1, 1}, x] - 5760*HPL[{-2, -1, -2, -1, 1}, x] - 
     5760*HPL[{-2, -1, -2, 1, -1}, x] + 5760*HPL[{-2, -1, -2, 1, 1}, x] - 
     5760*HPL[{-2, -1, -1, -2, 1}, x] - 5760*HPL[{-2, -1, -1, 1, -2}, x] - 
     5760*HPL[{-2, -1, -1, 2, -1}, x] - 5760*HPL[{-2, -1, 1, -2, -1}, x] + 
     5760*HPL[{-2, -1, 1, -2, 1}, x] - 5760*HPL[{-2, -1, 1, -1, -2}, x] + 
     5760*HPL[{-2, -1, 1, 1, -2}, x] + 5760*HPL[{-2, -1, 1, 2, -1}, x] - 
     5760*HPL[{-2, -1, 2, -1, -1}, x] + 5760*HPL[{-2, -1, 2, -1, 1}, x] + 
     5760*HPL[{-2, -1, 2, 1, -1}, x] - 5760*HPL[{-2, 1, -2, -1, -1}, x] + 
     5760*HPL[{-2, 1, -2, -1, 1}, x] + 5760*HPL[{-2, 1, -2, 1, -1}, x] - 
     5760*HPL[{-2, 1, -2, 1, 1}, x] - 5760*HPL[{-2, 1, -1, -2, -1}, x] + 
     5760*HPL[{-2, 1, -1, -2, 1}, x] - 5760*HPL[{-2, 1, -1, -1, -2}, x] + 
     5760*HPL[{-2, 1, -1, 1, -2}, x] + 5760*HPL[{-2, 1, -1, 2, -1}, x] + 
     5760*HPL[{-2, 1, 1, -2, -1}, x] - 5760*HPL[{-2, 1, 1, -2, 1}, x] + 
     5760*HPL[{-2, 1, 1, -1, -2}, x] - 5760*HPL[{-2, 1, 1, 1, -2}, x] - 
     5760*HPL[{-2, 1, 1, 2, -1}, x] + 5760*HPL[{-2, 1, 2, -1, -1}, x] - 
     5760*HPL[{-2, 1, 2, -1, 1}, x] - 5760*HPL[{-2, 1, 2, 1, -1}, x] - 
     5760*HPL[{-2, 2, -1, -1, -1}, x] + 5760*HPL[{-2, 2, -1, -1, 1}, x] + 
     5760*HPL[{-2, 2, -1, 1, -1}, x] - 5760*HPL[{-2, 2, -1, 1, 1}, x] + 
     5760*HPL[{-2, 2, 1, -1, -1}, x] - 5760*HPL[{-2, 2, 1, -1, 1}, x] - 
     5760*HPL[{-2, 2, 1, 1, -1}, x] + 1866240*HPL[{1, -3, -1, -1, -1}, x] - 
     610560*HPL[{1, -3, -1, -1, 1}, x] - 610560*HPL[{1, -3, -1, 1, -1}, x] + 
     195840*HPL[{1, -3, -1, 1, 1}, x] - 610560*HPL[{1, -3, 1, -1, -1}, x] + 
     195840*HPL[{1, -3, 1, -1, 1}, x] + 195840*HPL[{1, -3, 1, 1, -1}, x] - 
     57600*HPL[{1, -3, 1, 1, 1}, x] + 933120*HPL[{1, -2, -2, -1, -1}, x] - 
     305280*HPL[{1, -2, -2, -1, 1}, x] - 305280*HPL[{1, -2, -2, 1, -1}, x] + 
     97920*HPL[{1, -2, -2, 1, 1}, x] + 933120*HPL[{1, -2, -1, -2, -1}, x] - 
     305280*HPL[{1, -2, -1, -2, 1}, x] + 933120*HPL[{1, -2, -1, -1, -2}, x] - 
     311040*HPL[{1, -2, -1, -1, 2}, x] - 305280*HPL[{1, -2, -1, 1, -2}, x] + 
     103680*HPL[{1, -2, -1, 1, 2}, x] - 305280*HPL[{1, -2, -1, 2, -1}, x] + 
     103680*HPL[{1, -2, -1, 2, 1}, x] - 305280*HPL[{1, -2, 1, -2, -1}, x] + 
     97920*HPL[{1, -2, 1, -2, 1}, x] - 305280*HPL[{1, -2, 1, -1, -2}, x] + 
     103680*HPL[{1, -2, 1, -1, 2}, x] + 97920*HPL[{1, -2, 1, 1, -2}, x] - 
     34560*HPL[{1, -2, 1, 1, 2}, x] + 97920*HPL[{1, -2, 1, 2, -1}, x] - 
     34560*HPL[{1, -2, 1, 2, 1}, x] - 305280*HPL[{1, -2, 2, -1, -1}, x] + 
     97920*HPL[{1, -2, 2, -1, 1}, x] + 97920*HPL[{1, -2, 2, 1, -1}, x] - 
     34560*HPL[{1, -2, 2, 1, 1}, x] - 11520*HPL[{1, 1, -3, -1, 1}, x] - 
     11520*HPL[{1, 1, -3, 1, -1}, x] + 11520*HPL[{1, 1, -3, 1, 1}, x] - 
     5760*HPL[{1, 1, -2, -2, 1}, x] - 5760*HPL[{1, 1, -2, 1, -2}, x] - 
     5760*HPL[{1, 1, -2, 2, -1}, x] + 207360*HPL[{1, 1, 1, -3, -1}, x] - 
     57600*HPL[{1, 1, 1, -3, 1}, x] + 103680*HPL[{1, 1, 1, -2, -2}, x] - 
     34560*HPL[{1, 1, 1, -2, 2}, x] - 17280*HPL[{1, 1, 1, 1, 3}, x] - 
     28800*HPL[{1, 1, 1, 2, -2}, x] - 5760*HPL[{1, 1, 1, 2, 2}, x] - 
     57600*HPL[{1, 1, 1, 3, -1}, x] + 5760*HPL[{1, 1, 1, 3, 1}, x] + 
     97920*HPL[{1, 1, 2, -2, -1}, x] - 23040*HPL[{1, 1, 2, -2, 1}, x] - 
     5760*HPL[{1, 1, 2, -1, -2}, x] + 5760*HPL[{1, 1, 2, 1, -2}, x] - 
     17280*HPL[{1, 1, 2, 1, 2}, x] - 23040*HPL[{1, 1, 2, 2, -1}, x] - 
     5760*HPL[{1, 1, 2, 2, 1}, x] - 11520*HPL[{1, 1, 3, -1, -1}, x] + 
     11520*HPL[{1, 1, 3, -1, 1}, x] + 11520*HPL[{1, 1, 3, 1, -1}, x] - 
     17280*HPL[{1, 1, 3, 1, 1}, x] - 305280*HPL[{1, 2, -2, -1, -1}, x] + 
     92160*HPL[{1, 2, -2, -1, 1}, x] + 92160*HPL[{1, 2, -2, 1, -1}, x] - 
     23040*HPL[{1, 2, -2, 1, 1}, x] - 305280*HPL[{1, 2, -1, -2, -1}, x] + 
     97920*HPL[{1, 2, -1, -2, 1}, x] - 305280*HPL[{1, 2, -1, -1, -2}, x] + 
     103680*HPL[{1, 2, -1, -1, 2}, x] + 97920*HPL[{1, 2, -1, 1, -2}, x] - 
     34560*HPL[{1, 2, -1, 1, 2}, x] + 97920*HPL[{1, 2, -1, 2, -1}, x] - 
     34560*HPL[{1, 2, -1, 2, 1}, x] + 201600*HPL[{1, 2, 1, -2, -1}, x] - 
     57600*HPL[{1, 2, 1, -2, 1}, x] + 97920*HPL[{1, 2, 1, -1, -2}, x] - 
     34560*HPL[{1, 2, 1, -1, 2}, x] - 28800*HPL[{1, 2, 1, 1, -2}, x] - 
     5760*HPL[{1, 2, 1, 1, 2}, x] - 57600*HPL[{1, 2, 1, 2, -1}, x] + 
     5760*HPL[{1, 2, 1, 2, 1}, x] + 92160*HPL[{1, 2, 2, -1, -1}, x] - 
     23040*HPL[{1, 2, 2, -1, 1}, x] - 23040*HPL[{1, 2, 2, 1, -1}, x] - 
     5760*HPL[{1, 2, 2, 1, 1}, x] - 610560*HPL[{1, 3, -1, -1, -1}, x] + 
     195840*HPL[{1, 3, -1, -1, 1}, x] + 195840*HPL[{1, 3, -1, 1, -1}, x] - 
     57600*HPL[{1, 3, -1, 1, 1}, x] + 195840*HPL[{1, 3, 1, -1, -1}, x] - 
     57600*HPL[{1, 3, 1, -1, 1}, x] - 57600*HPL[{1, 3, 1, 1, -1}, x] + 
     5760*HPL[{1, 3, 1, 1, 1}, x] + 927360*HPL[{2, -2, -1, -1, -1}, x] - 
     299520*HPL[{2, -2, -1, -1, 1}, x] - 299520*HPL[{2, -2, -1, 1, -1}, x] + 
     92160*HPL[{2, -2, -1, 1, 1}, x] - 299520*HPL[{2, -2, 1, -1, -1}, x] + 
     92160*HPL[{2, -2, 1, -1, 1}, x] + 92160*HPL[{2, -2, 1, 1, -1}, x] - 
     23040*HPL[{2, -2, 1, 1, 1}, x] - 5760*HPL[{2, -1, -2, -1, -1}, x] + 
     5760*HPL[{2, -1, -2, -1, 1}, x] + 5760*HPL[{2, -1, -2, 1, -1}, x] - 
     5760*HPL[{2, -1, -2, 1, 1}, x] - 5760*HPL[{2, -1, -1, -2, -1}, x] + 
     5760*HPL[{2, -1, -1, -2, 1}, x] - 5760*HPL[{2, -1, -1, -1, -2}, x] + 
     5760*HPL[{2, -1, -1, 1, -2}, x] + 5760*HPL[{2, -1, -1, 2, -1}, x] + 
     5760*HPL[{2, -1, 1, -2, -1}, x] - 5760*HPL[{2, -1, 1, -2, 1}, x] + 
     5760*HPL[{2, -1, 1, -1, -2}, x] - 5760*HPL[{2, -1, 1, 1, -2}, x] - 
     5760*HPL[{2, -1, 1, 2, -1}, x] + 5760*HPL[{2, -1, 2, -1, -1}, x] - 
     5760*HPL[{2, -1, 2, -1, 1}, x] - 5760*HPL[{2, -1, 2, 1, -1}, x] + 
     5760*HPL[{2, 1, -2, -1, -1}, x] - 11520*HPL[{2, 1, -2, -1, 1}, x] - 
     11520*HPL[{2, 1, -2, 1, -1}, x] + 11520*HPL[{2, 1, -2, 1, 1}, x] + 
     5760*HPL[{2, 1, -1, -2, -1}, x] - 5760*HPL[{2, 1, -1, -2, 1}, x] + 
     5760*HPL[{2, 1, -1, -1, -2}, x] - 5760*HPL[{2, 1, -1, 1, -2}, x] - 
     5760*HPL[{2, 1, -1, 2, -1}, x] + 97920*HPL[{2, 1, 1, -2, -1}, x] - 
     23040*HPL[{2, 1, 1, -2, 1}, x] - 5760*HPL[{2, 1, 1, -1, -2}, x] + 
     5760*HPL[{2, 1, 1, 1, -2}, x] - 17280*HPL[{2, 1, 1, 1, 2}, x] - 
     23040*HPL[{2, 1, 1, 2, -1}, x] - 5760*HPL[{2, 1, 1, 2, 1}, x] - 
     11520*HPL[{2, 1, 2, -1, -1}, x] + 11520*HPL[{2, 1, 2, -1, 1}, x] + 
     11520*HPL[{2, 1, 2, 1, -1}, x] - 17280*HPL[{2, 1, 2, 1, 1}, x] - 
     299520*HPL[{2, 2, -1, -1, -1}, x] + 92160*HPL[{2, 2, -1, -1, 1}, x] + 
     92160*HPL[{2, 2, -1, 1, -1}, x] - 23040*HPL[{2, 2, -1, 1, 1}, x] + 
     92160*HPL[{2, 2, 1, -1, -1}, x] - 23040*HPL[{2, 2, 1, -1, 1}, x] - 
     23040*HPL[{2, 2, 1, 1, -1}, x] - 5760*HPL[{2, 2, 1, 1, 1}, x] - 
     11520*HPL[{3, -1, -1, -1, -1}, x] + 11520*HPL[{3, -1, -1, -1, 1}, x] + 
     11520*HPL[{3, -1, -1, 1, -1}, x] - 11520*HPL[{3, -1, -1, 1, 1}, x] + 
     11520*HPL[{3, -1, 1, -1, -1}, x] - 11520*HPL[{3, -1, 1, -1, 1}, x] - 
     11520*HPL[{3, -1, 1, 1, -1}, x] + 11520*HPL[{3, -1, 1, 1, 1}, x] + 
     11520*HPL[{3, 1, -1, -1, -1}, x] - 11520*HPL[{3, 1, -1, -1, 1}, x] - 
     11520*HPL[{3, 1, -1, 1, -1}, x] + 11520*HPL[{3, 1, -1, 1, 1}, x] - 
     11520*HPL[{3, 1, 1, -1, -1}, x] + 11520*HPL[{3, 1, 1, -1, 1}, x] + 
     11520*HPL[{3, 1, 1, 1, -1}, x] - 17280*HPL[{3, 1, 1, 1, 1}, x] - 
     255*Pi^4*Zeta[3] + 79200*HPL[{-4}, x]*Zeta[3] - 
     240*Pi^2*HPL[{-2}, x]*Zeta[3] + 720*HPL[{-2}, x]^2*Zeta[3] + 
     1920*Pi^2*HPL[{2}, x]*Zeta[3] + 1560*HPL[{2}, x]^2*Zeta[3] - 
     62880*HPL[{4}, x]*Zeta[3] + 144000*HPL[{-3, -1}, x]*Zeta[3] - 
     88800*HPL[{-3, 1}, x]*Zeta[3] + 74400*HPL[{2, -2}, x]*Zeta[3] - 
     54000*HPL[{2, 2}, x]*Zeta[3] - 88800*HPL[{3, -1}, x]*Zeta[3] - 
     288000*HPL[{-2, -1, 1}, x]*Zeta[3] - 288000*HPL[{-2, 1, -1}, x]*
      Zeta[3] + 187200*HPL[{-2, 1, 1}, x]*Zeta[3] - 
     288000*HPL[{2, -1, -1}, x]*Zeta[3] + 187200*HPL[{2, -1, 1}, x]*Zeta[3] + 
     187200*HPL[{2, 1, -1}, x]*Zeta[3] - 129600*HPL[{2, 1, 1}, x]*Zeta[3] - 
     1260*Pi^2*Zeta[5] - 51840*HPL[{2}, x]*Zeta[5] + 52920*Zeta[7])/180, 
 intB[1, 0] -> 0, intB[1, 1] -> 0, intB[1, 2] -> 0, intB[1, 3] -> 0, 
 intB[1, 4] -> (-Pi^4 - 30*HPL[{2}, x]^2 + 120*HPL[{4}, x] + 
     60*HPL[{2, 2}, x])/15 + 2*Log[1 - x]^2*Log[x]^2 + Log[x]^4/12 + 
   Log[1 - x]*(8*HPL[{2}, x]*Log[x] - (2*Log[x]^3)/3 - 
     8*(HPL[{3}, x] - Zeta[3])) - 4*Log[x]*(HPL[{3}, x] - 2*HPL[{2, 1}, x] + 
     Zeta[3]), intB[1, 5] -> 
  (2*(Pi^4 - 270*HPL[{-4}, x] - 315*HPL[{2}, x]^2 + 900*HPL[{4}, x] + 
      540*HPL[{-3, 1}, x] + 630*HPL[{2, 2}, x] + 540*HPL[{3, -1}, x] - 
      1080*HPL[{-2, 1, 1}, x] - 1080*HPL[{2, -1, 1}, x] - 
      1080*HPL[{2, 1, -1}, x] + 1440*HPL[{2, 1, 1}, x])*Log[x])/45 + 
   (4*Log[1 - x]^3*Log[x]^2)/3 - (Pi^2*Log[x]^3)/18 + Log[x]^5/20 + 
   Log[1 - x]^2*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/3 + 
     2*Log[x]^3 + 12*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) + 
   Log[x]^2*(-8*HPL[{3}, x] + 16*HPL[{2, 1}, x] - 3*Zeta[3]) + 
   Log[1 - x]*((-4*(Pi^4 + 810*HPL[{-4}, x] + 15*Pi^2*HPL[{2}, x] + 
        225*HPL[{2}, x]^2 - 810*HPL[{4}, x] - 1080*HPL[{-3, 1}, x] - 
        540*HPL[{2, -2}, x] - 270*HPL[{2, 2}, x] - 1080*HPL[{3, -1}, x]))/
      45 + ((Pi^2 + 48*HPL[{2}, x])*Log[x]^2)/3 - Log[x]^4/2 + 
     12*Log[x]*(2*HPL[{-3}, x] - 4*HPL[{3}, x] - 4*HPL[{-2, 1}, x] - 
       4*HPL[{2, -1}, x] + 4*HPL[{2, 1}, x] + Zeta[3])) + 
   (2*(72*HPL[{-5}, x] + Pi^2*HPL[{3}, x] + 24*HPL[{2}, x]*HPL[{3}, x] - 
      114*HPL[{5}, x] - 108*HPL[{-4, 1}, x] + 72*HPL[{2}, x]*
       HPL[{2, -1}, x] - 2*Pi^2*HPL[{2, 1}, x] - 28*HPL[{2}, x]*
       HPL[{2, 1}, x] - 24*HPL[{2, 3}, x] - 36*HPL[{3, -2}, x] - 
      60*HPL[{3, 2}, x] - 108*HPL[{4, -1}, x] + 144*HPL[{-3, 1, 1}, x] - 
      72*HPL[{2, -1, 2}, x] + 72*HPL[{2, 1, -2}, x] + 4*HPL[{2, 1, 2}, x] - 
      72*HPL[{2, 2, -1}, x] + 36*HPL[{2, 2, 1}, x] - 144*HPL[{3, 1, -1}, x] + 
      Pi^2*Zeta[3] + 27*Zeta[5]))/3, 
 intB[1, 6] -> ((-13*Pi^4 - 8640*HPL[{-4}, x] - 7920*HPL[{2}, x]^2 + 
      20160*HPL[{4}, x] + 17280*HPL[{-3, 1}, x] + 15840*HPL[{2, 2}, x] + 
      17280*HPL[{3, -1}, x] - 34560*HPL[{-2, 1, 1}, x] - 
      34560*HPL[{2, -1, 1}, x] - 34560*HPL[{2, 1, -1}, x] + 
      46080*HPL[{2, 1, 1}, x])*Log[x]^2)/360 + (2*Log[1 - x]^4*Log[x]^2)/3 - 
   (Pi^2*Log[x]^4)/36 + (7*Log[x]^6)/360 + 
   Log[1 - x]^2*((-13*Pi^4 - 6480*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] - 
       6480*HPL[{-2}, x]^2 - 240*Pi^2*HPL[{2}, x] + 4320*HPL[{-2}, x]*
        HPL[{2}, x] - 2520*HPL[{2}, x]^2 + 6480*HPL[{4}, x] + 
       8640*HPL[{-3, 1}, x] + 4320*HPL[{2, -2}, x] + 2160*HPL[{2, 2}, x] + 
       8640*HPL[{3, -1}, x])/90 - 
     (2*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/3 + 
     (7*Log[x]^4)/6 + 8*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
       18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
       8*HPL[{2, 1}, x] - 4*Zeta[3])) + 
   Log[1 - x]^3*((-4*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/9 + 
     (4*Log[x]^3)/3 + 8*(4*HPL[{-3}, x] - 2*HPL[{3}, x] - Zeta[3])) - 
   (4*Log[x]^3*(5*HPL[{3}, x] - 10*HPL[{2, 1}, x] + 2*Zeta[3]))/3 + 
   (-197*Pi^6 - 567000*HPL[{-6}, x] + 3780*Pi^2*HPL[{-4}, x] + 
     45360*HPL[{-4}, x]*HPL[{2}, x] + 3780*Pi^2*HPL[{2}, x]^2 - 
     168840*HPL[{2}, x]^3 - 260820*HPL[{3}, x]^2 - 10080*Pi^2*HPL[{4}, x] + 
     291060*HPL[{2}, x]*HPL[{4}, x] + 703080*HPL[{6}, x] - 
     544320*HPL[{-5, -1}, x] + 544320*HPL[{-5, 1}, x] - 
     136080*HPL[{-4, -2}, x] - 7560*Pi^2*HPL[{-3, 1}, x] - 
     90720*HPL[{2}, x]*HPL[{-3, 1}, x] + 136080*HPL[{-2, 1}, x]^2 - 
     45360*HPL[{2, -4}, x] + 181440*HPL[{2}, x]*HPL[{2, -2}, x] + 
     272160*HPL[{-3}, x]*HPL[{2, -1}, x] + 90720*HPL[{3}, x]*
      HPL[{2, -1}, x] - 136080*HPL[{2, -1}, x]^2 + 
     756000*HPL[{3}, x]*HPL[{2, 1}, x] + 181440*HPL[{2, -1}, x]*
      HPL[{2, 1}, x] + 105840*HPL[{2, 1}, x]^2 - 7560*Pi^2*HPL[{2, 2}, x] + 
     45360*HPL[{2}, x]*HPL[{2, 2}, x] - 291060*HPL[{2, 4}, x] - 
     272160*HPL[{3, -3}, x] - 7560*Pi^2*HPL[{3, -1}, x] - 
     272160*HPL[{2}, x]*HPL[{3, -1}, x] - 226800*HPL[{4, -2}, x] + 
     430920*HPL[{4, 2}, x] + 544320*HPL[{5, -1}, x] + 
     816480*HPL[{-4, -1, 1}, x] - 272160*HPL[{-4, 1, 1}, x] + 
     272160*HPL[{-3, -2, 1}, x] + 272160*HPL[{-3, 1, -2}, x] + 
     15120*Pi^2*HPL[{-2, 1, 1}, x] - 544320*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] + 
     181440*HPL[{2}, x]*HPL[{-2, 1, 1}, x] - 544320*HPL[{2, -3, -1}, x] - 
     272160*HPL[{2, -2, -2}, x] - 272160*HPL[{2, -2, 2}, x] - 
     272160*HPL[{2, -1, -3}, x] + 15120*Pi^2*HPL[{2, -1, 1}, x] - 
     272160*HPL[{-2}, x]*HPL[{2, -1, 1}, x] + 181440*HPL[{2}, x]*
      HPL[{2, -1, 1}, x] - 90720*HPL[{2, -1, 3}, x] + 
     362880*HPL[{2, 1, -3}, x] + 15120*Pi^2*HPL[{2, 1, -1}, x] - 
     20160*Pi^2*HPL[{2, 1, 1}, x] - 317520*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 
     876960*HPL[{2, 1, 3}, x] + 181440*HPL[{2, 3, -1}, x] + 
     90720*HPL[{2, 3, 1}, x] - 816480*HPL[{3, -2, -1}, x] - 
     272160*HPL[{3, -1, -2}, x] - 635040*HPL[{3, 1, -2}, x] + 
     302400*HPL[{3, 1, 2}, x] + 272160*HPL[{3, 2, -1}, x] - 
     816480*HPL[{4, -1, -1}, x] + 272160*HPL[{4, 1, -1}, x] + 
     362880*HPL[{-3, 1, 1, 1}, x] - 272160*HPL[{-2, 1, -2, 1}, x] - 
     272160*HPL[{2, -1, -2, 1}, x] - 272160*HPL[{2, -1, 1, -2}, x] - 
     181440*HPL[{2, -1, 2, 1}, x] - 544320*HPL[{2, 1, -2, -1}, x] + 
     725760*HPL[{2, 1, -2, 1}, x] - 544320*HPL[{2, 1, -1, -2}, x] + 
     181440*HPL[{2, 1, -1, 2}, x] + 725760*HPL[{2, 1, 1, -2}, x] + 
     75600*HPL[{2, 1, 1, 2}, x] + 544320*HPL[{2, 1, 2, -1}, x] + 
     181440*HPL[{2, 2, 1, -1}, x] + 90720*HPL[{2, 2, 1, 1}, x] + 
     362880*HPL[{3, 1, 1, -1}, x] + 83160*HPL[{3}, x]*Zeta[3] - 
     166320*HPL[{2, 1}, x]*Zeta[3] + 24570*Zeta[3]^2)/1890 + 
   (Log[x]*(468*HPL[{-5}, x] + 6*Pi^2*HPL[{3}, x] + 
      152*HPL[{2}, x]*HPL[{3}, x] - 672*HPL[{5}, x] + 216*HPL[{-4, -1}, x] - 
      720*HPL[{-4, 1}, x] + 504*HPL[{2}, x]*HPL[{2, -1}, x] - 
      12*Pi^2*HPL[{2, 1}, x] - 184*HPL[{2}, x]*HPL[{2, 1}, x] - 
      152*HPL[{2, 3}, x] - 456*HPL[{3, 2}, x] - 720*HPL[{4, -1}, x] - 
      432*HPL[{-3, -1, 1}, x] - 432*HPL[{-3, 1, -1}, x] + 
      1008*HPL[{-3, 1, 1}, x] - 504*HPL[{2, -2, 1}, x] - 
      504*HPL[{2, -1, 2}, x] + 184*HPL[{2, 1, 2}, x] - 
      1008*HPL[{2, 2, -1}, x] + 552*HPL[{2, 2, 1}, x] - 
      432*HPL[{3, -1, -1}, x] - 1008*HPL[{3, 1, -1}, x] + 
      864*HPL[{-2, -1, 1, 1}, x] + 864*HPL[{-2, 1, -1, 1}, x] + 
      864*HPL[{-2, 1, 1, -1}, x] - 1152*HPL[{-2, 1, 1, 1}, x] + 
      864*HPL[{2, -1, -1, 1}, x] + 864*HPL[{2, -1, 1, -1}, x] - 
      1152*HPL[{2, -1, 1, 1}, x] + 864*HPL[{2, 1, -1, -1}, x] - 
      1152*HPL[{2, 1, -1, 1}, x] - 1152*HPL[{2, 1, 1, -1}, x] + 
      1056*HPL[{2, 1, 1, 1}, x] + Pi^2*Zeta[3] - 90*Zeta[5]))/3 + 
   Log[1 - x]*(((13*Pi^4 - 19440*HPL[{-4}, x] - 360*Pi^2*HPL[{2}, x] - 
        5760*HPL[{2}, x]^2 + 20160*HPL[{4}, x] - 12960*HPL[{-3, -1}, x] + 
        25920*HPL[{-3, 1}, x] + 11520*HPL[{2, 2}, x] + 
        25920*HPL[{3, -1}, x] + 25920*HPL[{-2, -1, 1}, x] + 
        25920*HPL[{-2, 1, -1}, x] - 25920*HPL[{-2, 1, 1}, x] + 
        25920*HPL[{2, -1, -1}, x] - 25920*HPL[{2, -1, 1}, x] - 
        25920*HPL[{2, 1, -1}, x] + 20160*HPL[{2, 1, 1}, x])*Log[x])/90 + 
     (2*(Pi^2 + 60*HPL[{2}, x])*Log[x]^3)/9 - (7*Log[x]^5)/30 + 
     8*Log[x]^2*(6*HPL[{-3}, x] - 9*HPL[{3}, x] - 12*HPL[{-2, 1}, x] - 
       12*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] + 2*Zeta[3]) + 
     (2*(432*HPL[{-5}, x] - 6*Pi^2*HPL[{-3}, x] - 72*HPL[{-3}, x]*
         HPL[{2}, x] + 10*Pi^2*HPL[{3}, x] + 60*HPL[{2}, x]*HPL[{3}, x] - 
        444*HPL[{5}, x] + 648*HPL[{-4, -1}, x] - 216*HPL[{-4, 1}, x] + 
        216*HPL[{-3, -2}, x] + 12*Pi^2*HPL[{-2, 1}, x] - 
        216*HPL[{-2}, x]*HPL[{-2, 1}, x] + 144*HPL[{2}, x]*HPL[{-2, 1}, x] + 
        360*HPL[{2, -3}, x] + 12*Pi^2*HPL[{2, -1}, x] - 
        216*HPL[{-2}, x]*HPL[{2, -1}, x] + 288*HPL[{2}, x]*HPL[{2, -1}, x] - 
        12*Pi^2*HPL[{2, 1}, x] - 104*HPL[{2}, x]*HPL[{2, 1}, x] - 
        156*HPL[{2, 3}, x] + 288*HPL[{3, -2}, x] - 228*HPL[{3, 2}, x] - 
        216*HPL[{4, -1}, x] + 288*HPL[{-3, 1, 1}, x] - 
        216*HPL[{-2, 1, -2}, x] - 216*HPL[{2, -1, -2}, x] - 
        144*HPL[{2, -1, 2}, x] + 432*HPL[{2, 1, -2}, x] - 
        40*HPL[{2, 1, 2}, x] - 144*HPL[{2, 2, -1}, x] + 
        72*HPL[{2, 2, 1}, x] - 288*HPL[{3, 1, -1}, x] - Pi^2*Zeta[3] - 
        132*HPL[{2}, x]*Zeta[3] + 90*Zeta[5]))/3), 
 intB[1, 7] -> (4*Log[1 - x]^5*Log[x]^2)/15 + 
   ((-Pi^4 - 480*HPL[{-4}, x] - 416*HPL[{2}, x]^2 + 1024*HPL[{4}, x] + 
      960*HPL[{-3, 1}, x] + 832*HPL[{2, 2}, x] + 960*HPL[{3, -1}, x] - 
      1920*HPL[{-2, 1, 1}, x] - 1920*HPL[{2, -1, 1}, x] - 
      1920*HPL[{2, 1, -1}, x] + 2560*HPL[{2, 1, 1}, x])*Log[x]^3)/24 - 
   (Pi^2*Log[x]^5)/90 + Log[x]^7/168 + Log[1 - x]^3*
    (-(Pi^2*(13*Pi^2 - 360*HPL[{-2}, x] + 240*HPL[{2}, x]))/135 - 
     (4*(Pi^2 + 72*HPL[{-2}, x] - 48*HPL[{2}, x])*Log[x]^2)/9 + 
     (7*Log[x]^4)/9 + (16*Log[x]*(15*HPL[{-3}, x] - 10*HPL[{3}, x] + 
        18*HPL[{-2, -1}, x] - 12*HPL[{-2, 1}, x] - 12*HPL[{2, -1}, x] + 
        8*HPL[{2, 1}, x] - 4*Zeta[3]))/3) + 
   (Log[x]^4*(-33*HPL[{3}, x] + 66*HPL[{2, 1}, x] - 14*Zeta[3]))/9 + 
   Log[1 - x]^4*((-2*(Pi^2 + 36*HPL[{-2}, x] - 24*HPL[{2}, x])*Log[x])/9 + 
     (2*Log[x]^3)/3 - 4*Zeta[3]) + 
   (Log[x]*(25*Pi^6 - 852768*HPL[{-6}, x] + 9072*Pi^2*HPL[{-4}, x] + 
      7560*Pi^2*HPL[{2}, x]^2 - 696192*HPL[{2}, x]^3 - 495936*HPL[{3}, x]^2 - 
      18144*Pi^2*HPL[{4}, x] + 641088*HPL[{2}, x]*HPL[{4}, x] + 
      1100736*HPL[{6}, x] - 1415232*HPL[{-5, -1}, x] + 
      1161216*HPL[{-5, 1}, x] - 18144*Pi^2*HPL[{-3, 1}, x] + 
      653184*HPL[{2}, x]*HPL[{2, -2}, x] + 483840*HPL[{3}, x]*
       HPL[{2, -1}, x] + 2774016*HPL[{3}, x]*HPL[{2, 1}, x] + 
      1669248*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 713664*HPL[{2, 1}, x]^2 - 
      15120*Pi^2*HPL[{2, 2}, x] + 274176*HPL[{2}, x]*HPL[{2, 2}, x] - 
      641088*HPL[{2, 4}, x] - 435456*HPL[{3, -3}, x] - 
      18144*Pi^2*HPL[{3, -1}, x] - 967680*HPL[{2}, x]*HPL[{3, -1}, x] - 
      870912*HPL[{4, -2}, x] + 991872*HPL[{4, 2}, x] + 
      1161216*HPL[{5, -1}, x] - 653184*HPL[{-4, -1, -1}, x] + 
      2177280*HPL[{-4, -1, 1}, x] + 2177280*HPL[{-4, 1, -1}, x] - 
      1451520*HPL[{-4, 1, 1}, x] + 36288*Pi^2*HPL[{-2, 1, 1}, x] - 
      919296*HPL[{2, -3, 1}, x] - 1137024*HPL[{2, -2, 2}, x] - 
      1524096*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
      36288*Pi^2*HPL[{2, -1, 1}, x] - 483840*HPL[{2, -1, 3}, x] + 
      870912*HPL[{2, 1, -3}, x] + 36288*Pi^2*HPL[{2, 1, -1}, x] - 
      1669248*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 48384*Pi^2*HPL[{2, 1, 1}, x] + 
      713664*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 3354624*HPL[{2, 1, 3}, x] - 
      435456*HPL[{2, 2, -2}, x] + 48384*HPL[{2, 3, -1}, x] + 
      548352*HPL[{2, 3, 1}, x] - 1306368*HPL[{3, 1, -2}, x] + 
      838656*HPL[{3, 1, 2}, x] + 1451520*HPL[{3, 2, -1}, x] + 
      2177280*HPL[{4, -1, -1}, x] + 1451520*HPL[{4, 1, -1}, x] + 
      1306368*HPL[{-3, -1, -1, 1}, x] + 1306368*HPL[{-3, -1, 1, -1}, x] - 
      3048192*HPL[{-3, -1, 1, 1}, x] + 1306368*HPL[{-3, 1, -1, -1}, x] - 
      3048192*HPL[{-3, 1, -1, 1}, x] - 3048192*HPL[{-3, 1, 1, -1}, x] + 
      3338496*HPL[{-3, 1, 1, 1}, x] + 1524096*HPL[{2, -2, -1, 1}, x] + 
      1524096*HPL[{2, -2, 1, -1}, x] - 1669248*HPL[{2, -2, 1, 1}, x] + 
      1524096*HPL[{2, -1, -2, 1}, x] + 1524096*HPL[{2, -1, -1, 2}, x] + 
      1524096*HPL[{2, -1, 2, -1}, x] - 1669248*HPL[{2, -1, 2, 1}, x] + 
      1669248*HPL[{2, 1, -2, 1}, x] + 1669248*HPL[{2, 1, -1, 2}, x] - 
      713664*HPL[{2, 1, 1, 2}, x] + 3048192*HPL[{2, 2, -1, -1}, x] - 
      1669248*HPL[{2, 2, -1, 1}, x] + 1427328*HPL[{2, 2, 1, 1}, x] + 
      1306368*HPL[{3, -1, -1, -1}, x] + 3048192*HPL[{3, 1, -1, -1}, x] + 
      3338496*HPL[{3, 1, 1, -1}, x] - 2612736*HPL[{-2, -1, -1, 1, 1}, x] - 
      2612736*HPL[{-2, -1, 1, -1, 1}, x] - 2612736*HPL[{-2, -1, 1, 1, -1}, 
        x] + 3483648*HPL[{-2, -1, 1, 1, 1}, x] - 
      2612736*HPL[{-2, 1, -1, -1, 1}, x] - 2612736*HPL[{-2, 1, -1, 1, -1}, 
        x] + 3483648*HPL[{-2, 1, -1, 1, 1}, x] - 
      2612736*HPL[{-2, 1, 1, -1, -1}, x] + 3483648*HPL[{-2, 1, 1, -1, 1}, 
        x] + 3483648*HPL[{-2, 1, 1, 1, -1}, x] - 
      3193344*HPL[{-2, 1, 1, 1, 1}, x] - 2612736*HPL[{2, -1, -1, -1, 1}, x] - 
      2612736*HPL[{2, -1, -1, 1, -1}, x] + 3483648*HPL[{2, -1, -1, 1, 1}, 
        x] - 2612736*HPL[{2, -1, 1, -1, -1}, x] + 
      3483648*HPL[{2, -1, 1, -1, 1}, x] + 3483648*HPL[{2, -1, 1, 1, -1}, x] - 
      3193344*HPL[{2, -1, 1, 1, 1}, x] - 2612736*HPL[{2, 1, -1, -1, -1}, x] + 
      3483648*HPL[{2, 1, -1, -1, 1}, x] + 3483648*HPL[{2, 1, -1, 1, -1}, x] - 
      3193344*HPL[{2, 1, -1, 1, 1}, x] + 3483648*HPL[{2, 1, 1, -1, -1}, x] - 
      3193344*HPL[{2, 1, 1, -1, 1}, x] - 3193344*HPL[{2, 1, 1, 1, -1}, x] + 
      2515968*HPL[{2, 1, 1, 1, 1}, x] + 161280*HPL[{3}, x]*Zeta[3] - 
      322560*HPL[{2, 1}, x]*Zeta[3] + 35784*Zeta[3]^2))/1512 + 
   (Log[x]^2*(1008*HPL[{-5}, x] + 12*Pi^2*HPL[{3}, x] + 
      296*HPL[{2}, x]*HPL[{3}, x] - 1464*HPL[{5}, x] + 864*HPL[{-4, -1}, x] - 
      1584*HPL[{-4, 1}, x] + 1152*HPL[{2}, x]*HPL[{2, -1}, x] - 
      24*Pi^2*HPL[{2, 1}, x] - 256*HPL[{2}, x]*HPL[{2, 1}, x] - 
      296*HPL[{2, 3}, x] + 432*HPL[{3, -2}, x] - 1176*HPL[{3, 2}, x] - 
      1584*HPL[{4, -1}, x] - 1728*HPL[{-3, -1, 1}, x] - 
      1728*HPL[{-3, 1, -1}, x] + 2304*HPL[{-3, 1, 1}, x] - 
      2016*HPL[{2, -2, 1}, x] - 1152*HPL[{2, -1, 2}, x] - 
      864*HPL[{2, 1, -2}, x] + 832*HPL[{2, 1, 2}, x] - 
      3168*HPL[{2, 2, -1}, x] + 1920*HPL[{2, 2, 1}, x] - 
      1728*HPL[{3, -1, -1}, x] - 2304*HPL[{3, 1, -1}, x] + 
      3456*HPL[{-2, -1, 1, 1}, x] + 3456*HPL[{-2, 1, -1, 1}, x] + 
      3456*HPL[{-2, 1, 1, -1}, x] - 4608*HPL[{-2, 1, 1, 1}, x] + 
      3456*HPL[{2, -1, -1, 1}, x] + 3456*HPL[{2, -1, 1, -1}, x] - 
      4608*HPL[{2, -1, 1, 1}, x] + 3456*HPL[{2, 1, -1, -1}, x] - 
      4608*HPL[{2, 1, -1, 1}, x] - 4608*HPL[{2, 1, 1, -1}, x] + 
      4224*HPL[{2, 1, 1, 1}, x] + 5*Pi^2*Zeta[3] - 126*Zeta[5]))/6 + 
   Log[1 - x]*(((Pi^4 - 864*HPL[{-4}, x] - 16*Pi^2*HPL[{2}, x] - 
        176*HPL[{2}, x]^2 + 928*HPL[{4}, x] - 1152*HPL[{-3, -1}, x] + 
        1152*HPL[{-3, 1}, x] - 576*HPL[{2, -2}, x] + 736*HPL[{2, 2}, x] + 
        1152*HPL[{3, -1}, x] + 2304*HPL[{-2, -1, 1}, x] + 
        2304*HPL[{-2, 1, -1}, x] - 2304*HPL[{-2, 1, 1}, x] + 
        2304*HPL[{2, -1, -1}, x] - 2304*HPL[{2, -1, 1}, x] - 
        2304*HPL[{2, 1, -1}, x] + 1792*HPL[{2, 1, 1}, x])*Log[x]^2)/4 + 
     ((Pi^2 + 66*HPL[{2}, x])*Log[x]^4)/9 - Log[x]^6/12 + 
     (8*Log[x]^3*(45*HPL[{-3}, x] - 63*HPL[{3}, x] - 90*HPL[{-2, 1}, x] - 
        90*HPL[{2, -1}, x] + 90*HPL[{2, 1}, x] + 14*Zeta[3]))/9 + 
     (-125*Pi^6 + 90720*Pi^2*HPL[{-4}, x] - 4872*Pi^4*HPL[{2}, x] + 
       27720*Pi^2*HPL[{2}, x]^2 - 95760*Pi^2*HPL[{4}, x] + 
       90720*Pi^2*HPL[{-3, -1}, x] - 120960*Pi^2*HPL[{-3, 1}, x] + 
       30240*Pi^2*HPL[{2, -2}, x] - 65520*Pi^2*HPL[{2, 2}, x] - 
       120960*Pi^2*HPL[{3, -1}, x] - 181440*Pi^2*HPL[{-2, -1, 1}, x] - 
       181440*Pi^2*HPL[{-2, 1, -1}, x] + 181440*Pi^2*HPL[{-2, 1, 1}, x] - 
       181440*Pi^2*HPL[{2, -1, -1}, x] + 181440*Pi^2*HPL[{2, -1, 1}, x] + 
       181440*Pi^2*HPL[{2, 1, -1}, x] - 141120*Pi^2*HPL[{2, 1, 1}, x] - 
       997920*HPL[{-3}, x]*Zeta[3] + 1471680*HPL[{3}, x]*Zeta[3] + 
       1995840*HPL[{-2, 1}, x]*Zeta[3] + 1995840*HPL[{2, -1}, x]*Zeta[3] - 
       1995840*HPL[{2, 1}, x]*Zeta[3] - 178920*Zeta[3]^2)/3780 + 
     (2*Log[x]*(684*HPL[{-5}, x] - 18*Pi^2*HPL[{-3}, x] + 
        24*Pi^2*HPL[{3}, x] - 24*HPL[{2}, x]*HPL[{3}, x] - 720*HPL[{5}, x] + 
        1944*HPL[{-4, -1}, x] - 720*HPL[{-4, 1}, x] + 
        36*Pi^2*HPL[{-2, 1}, x] + 864*HPL[{2, -3}, x] + 
        36*Pi^2*HPL[{2, -1}, x] + 1152*HPL[{2}, x]*HPL[{2, -1}, x] - 
        36*Pi^2*HPL[{2, 1}, x] - 288*HPL[{2}, x]*HPL[{2, 1}, x] - 
        552*HPL[{2, 3}, x] + 1296*HPL[{3, -2}, x] - 792*HPL[{3, 2}, x] - 
        720*HPL[{4, -1}, x] + 1296*HPL[{-3, -1, -1}, x] - 
        2592*HPL[{-3, -1, 1}, x] - 2592*HPL[{-3, 1, -1}, x] + 
        2304*HPL[{-3, 1, 1}, x] - 1152*HPL[{2, -2, 1}, x] - 
        1152*HPL[{2, -1, 2}, x] + 288*HPL[{2, 1, 2}, x] - 
        2304*HPL[{2, 2, -1}, x] + 864*HPL[{2, 2, 1}, x] - 
        2592*HPL[{3, -1, -1}, x] - 2304*HPL[{3, 1, -1}, x] - 
        2592*HPL[{-2, -1, -1, 1}, x] - 2592*HPL[{-2, -1, 1, -1}, x] + 
        2592*HPL[{-2, -1, 1, 1}, x] - 2592*HPL[{-2, 1, -1, -1}, x] + 
        2592*HPL[{-2, 1, -1, 1}, x] + 2592*HPL[{-2, 1, 1, -1}, x] - 
        2016*HPL[{-2, 1, 1, 1}, x] - 2592*HPL[{2, -1, -1, -1}, x] + 
        2592*HPL[{2, -1, -1, 1}, x] + 2592*HPL[{2, -1, 1, -1}, x] - 
        2016*HPL[{2, -1, 1, 1}, x] + 2592*HPL[{2, 1, -1, -1}, x] - 
        2016*HPL[{2, 1, -1, 1}, x] - 2016*HPL[{2, 1, 1, -1}, x] + 
        1440*HPL[{2, 1, 1, 1}, x] - 5*Pi^2*Zeta[3] - 320*HPL[{2}, x]*
         Zeta[3] + 126*Zeta[5]))/3) + Log[1 - x]^2*
    (((-Pi^4 - 48*HPL[{-4}, x] + 24*Pi^2*HPL[{-2}, x] - 16*Pi^2*HPL[{2}, x] - 
        160*HPL[{2}, x]^2 + 32*HPL[{4}, x] - 1440*HPL[{-3, -1}, x] + 
        960*HPL[{-3, 1}, x] + 320*HPL[{2, 2}, x] + 960*HPL[{3, -1}, x] - 
        1728*HPL[{-2, -1, -1}, x] + 1152*HPL[{-2, -1, 1}, x] + 
        1152*HPL[{-2, 1, -1}, x] - 768*HPL[{-2, 1, 1}, x] + 
        1152*HPL[{2, -1, -1}, x] - 768*HPL[{2, -1, 1}, x] - 
        768*HPL[{2, 1, -1}, x] + 512*HPL[{2, 1, 1}, x])*Log[x])/2 - 
     (4*(Pi^2 + 90*HPL[{-2}, x] - 60*HPL[{2}, x])*Log[x]^3)/9 + Log[x]^5/2 + 
     (16*Log[x]^2*(18*HPL[{-3}, x] - 12*HPL[{3}, x] + 54*HPL[{-2, -1}, x] - 
        36*HPL[{-2, 1}, x] - 36*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] - 
        7*Zeta[3]))/3 - (2*(18*Pi^2*HPL[{-3}, x] - 14*Pi^2*HPL[{3}, x] + 
        36*Pi^2*HPL[{-2, -1}, x] - 24*Pi^2*HPL[{-2, 1}, x] - 
        24*Pi^2*HPL[{2, -1}, x] + 16*Pi^2*HPL[{2, 1}, x] - 5*Pi^2*Zeta[3] - 
        396*HPL[{-2}, x]*Zeta[3] + 264*HPL[{2}, x]*Zeta[3] + 126*Zeta[5]))/
      3) + (133920*HPL[{-7}, x] - 3240*Pi^2*HPL[{-5}, x] + 
     116*Pi^4*HPL[{3}, x] - 1040*Pi^2*HPL[{2}, x]*HPL[{3}, x] + 
     4440*Pi^2*HPL[{5}, x] - 163440*HPL[{7}, x] + 324000*HPL[{-6, -1}, x] - 
     108000*HPL[{-6, 1}, x] - 38880*HPL[{-5, -2}, x] + 
     12960*HPL[{-5, 2}, x] - 51840*HPL[{-4, -3}, x] - 
     2160*Pi^2*HPL[{-4, -1}, x] + 5040*Pi^2*HPL[{-4, 1}, x] + 
     17280*HPL[{-4, 3}, x] + 64800*HPL[{1, -6}, x] - 64800*HPL[{1, 6}, x] + 
     64800*HPL[{2, -5}, x] - 3600*Pi^2*HPL[{2}, x]*HPL[{2, -1}, x] - 
     232*Pi^4*HPL[{2, 1}, x] + 1280*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] + 
     1040*Pi^2*HPL[{2, 3}, x] - 64800*HPL[{2, 5}, x] + 
     99360*HPL[{3, -4}, x] - 720*Pi^2*HPL[{3, -2}, x] + 
     3360*Pi^2*HPL[{3, 2}, x] - 102240*HPL[{3, 4}, x] + 
     237600*HPL[{4, -3}, x] + 5040*Pi^2*HPL[{4, -1}, x] - 
     182880*HPL[{4, 3}, x] + 306720*HPL[{5, -2}, x] - 231840*HPL[{5, 2}, x] - 
     108000*HPL[{6, -1}, x] - 93600*HPL[{6, 1}, x] + 
     311040*HPL[{-5, -1, -1}, x] - 103680*HPL[{-5, -1, 1}, x] - 
     103680*HPL[{-5, 1, -1}, x] + 34560*HPL[{-5, 1, 1}, x] + 
     77760*HPL[{-4, -2, -1}, x] - 25920*HPL[{-4, -2, 1}, x] + 
     77760*HPL[{-4, -1, -2}, x] - 25920*HPL[{-4, -1, 2}, x] - 
     25920*HPL[{-4, 1, -2}, x] + 8640*HPL[{-4, 1, 2}, x] - 
     25920*HPL[{-4, 2, -1}, x] + 8640*HPL[{-4, 2, 1}, x] + 
     4320*Pi^2*HPL[{-3, -1, 1}, x] + 4320*Pi^2*HPL[{-3, 1, -1}, x] - 
     7200*Pi^2*HPL[{-3, 1, 1}, x] + 311040*HPL[{1, -5, -1}, x] - 
     103680*HPL[{1, -5, 1}, x] - 77760*HPL[{1, -4, -2}, x] + 
     25920*HPL[{1, -4, 2}, x] - 103680*HPL[{1, -3, -3}, x] + 
     34560*HPL[{1, -3, 3}, x] - 34560*HPL[{1, 1, -5}, x] + 
     43200*HPL[{1, 1, 5}, x] + 34560*HPL[{1, 2, -4}, x] - 
     31680*HPL[{1, 2, 4}, x] + 207360*HPL[{1, 3, -3}, x] - 
     123840*HPL[{1, 3, 3}, x] + 241920*HPL[{1, 4, -2}, x] - 
     152640*HPL[{1, 4, 2}, x] - 103680*HPL[{1, 5, -1}, x] - 
     37440*HPL[{1, 5, 1}, x] + 311040*HPL[{2, -4, -1}, x] - 
     103680*HPL[{2, -4, 1}, x] - 77760*HPL[{2, -3, -2}, x] + 
     25920*HPL[{2, -3, 2}, x] - 103680*HPL[{2, -2, -3}, x] + 
     5040*Pi^2*HPL[{2, -2, 1}, x] + 34560*HPL[{2, -2, 3}, x] + 
     3600*Pi^2*HPL[{2, -1, 2}, x] + 34560*HPL[{2, 1, -4}, x] + 
     1440*Pi^2*HPL[{2, 1, -2}, x] - 1760*Pi^2*HPL[{2, 1, 2}, x] - 
     31680*HPL[{2, 1, 4}, x] + 207360*HPL[{2, 2, -3}, x] + 
     8640*Pi^2*HPL[{2, 2, -1}, x] - 4800*Pi^2*HPL[{2, 2, 1}, x] - 
     123840*HPL[{2, 2, 3}, x] + 241920*HPL[{2, 3, -2}, x] - 
     152640*HPL[{2, 3, 2}, x] - 103680*HPL[{2, 4, -1}, x] - 
     37440*HPL[{2, 4, 1}, x] + 414720*HPL[{3, -3, -1}, x] - 
     138240*HPL[{3, -3, 1}, x] + 25920*HPL[{3, -2, -2}, x] - 
     8640*HPL[{3, -2, 2}, x] + 4320*Pi^2*HPL[{3, -1, -1}, x] + 
     172800*HPL[{3, 1, -3}, x] + 7200*Pi^2*HPL[{3, 1, -1}, x] - 
     112320*HPL[{3, 1, 3}, x] + 207360*HPL[{3, 2, -2}, x] - 
     141120*HPL[{3, 2, 2}, x] - 138240*HPL[{3, 3, -1}, x] - 
     25920*HPL[{3, 3, 1}, x] + 362880*HPL[{4, -2, -1}, x] - 
     120960*HPL[{4, -2, 1}, x] - 25920*HPL[{4, -1, -2}, x] + 
     8640*HPL[{4, -1, 2}, x] + 224640*HPL[{4, 1, -2}, x] - 
     146880*HPL[{4, 1, 2}, x] - 120960*HPL[{4, 2, -1}, x] - 
     31680*HPL[{4, 2, 1}, x] - 103680*HPL[{5, -1, -1}, x] + 
     34560*HPL[{5, -1, 1}, x] + 34560*HPL[{5, 1, -1}, x] - 
     83520*HPL[{5, 1, 1}, x] - 8640*Pi^2*HPL[{-2, -1, 1, 1}, x] - 
     8640*Pi^2*HPL[{-2, 1, -1, 1}, x] - 8640*Pi^2*HPL[{-2, 1, 1, -1}, x] + 
     11520*Pi^2*HPL[{-2, 1, 1, 1}, x] + 466560*HPL[{1, -4, -1, -1}, x] - 
     155520*HPL[{1, -4, -1, 1}, x] - 155520*HPL[{1, -4, 1, -1}, x] + 
     51840*HPL[{1, -4, 1, 1}, x] + 155520*HPL[{1, -3, -2, -1}, x] - 
     51840*HPL[{1, -3, -2, 1}, x] + 155520*HPL[{1, -3, -1, -2}, x] - 
     51840*HPL[{1, -3, -1, 2}, x] - 51840*HPL[{1, -3, 1, -2}, x] + 
     17280*HPL[{1, -3, 1, 2}, x] - 51840*HPL[{1, -3, 2, -1}, x] + 
     17280*HPL[{1, -3, 2, 1}, x] + 155520*HPL[{1, 1, -4, -1}, x] - 
     51840*HPL[{1, 1, -4, 1}, x] - 155520*HPL[{1, 1, -3, -2}, x] + 
     51840*HPL[{1, 1, -3, 2}, x] - 207360*HPL[{1, 1, -2, -3}, x] + 
     69120*HPL[{1, 1, -2, 3}, x] + 51840*HPL[{1, 1, 1, -4}, x] - 
     51840*HPL[{1, 1, 1, 4}, x] + 190080*HPL[{1, 1, 2, -3}, x] - 
     97920*HPL[{1, 1, 2, 3}, x] + 155520*HPL[{1, 1, 3, -2}, x] - 
     86400*HPL[{1, 1, 3, 2}, x] - 51840*HPL[{1, 1, 4, -1}, x] - 
     17280*HPL[{1, 1, 4, 1}, x] + 362880*HPL[{1, 2, -3, -1}, x] - 
     120960*HPL[{1, 2, -3, 1}, x] + 51840*HPL[{1, 2, -2, -2}, x] - 
     17280*HPL[{1, 2, -2, 2}, x] + 120960*HPL[{1, 2, 1, -3}, x] - 
     74880*HPL[{1, 2, 1, 3}, x] + 86400*HPL[{1, 2, 2, -2}, x] - 
     63360*HPL[{1, 2, 2, 2}, x] - 120960*HPL[{1, 2, 3, -1}, x] + 
     5760*HPL[{1, 2, 3, 1}, x] + 259200*HPL[{1, 3, -2, -1}, x] - 
     86400*HPL[{1, 3, -2, 1}, x] - 51840*HPL[{1, 3, -1, -2}, x] + 
     17280*HPL[{1, 3, -1, 2}, x] + 120960*HPL[{1, 3, 1, -2}, x] - 
     74880*HPL[{1, 3, 1, 2}, x] - 86400*HPL[{1, 3, 2, -1}, x] - 
     5760*HPL[{1, 3, 2, 1}, x] - 155520*HPL[{1, 4, -1, -1}, x] + 
     51840*HPL[{1, 4, -1, 1}, x] + 51840*HPL[{1, 4, 1, -1}, x] - 
     51840*HPL[{1, 4, 1, 1}, x] + 466560*HPL[{2, -3, -1, -1}, x] - 
     155520*HPL[{2, -3, -1, 1}, x] - 155520*HPL[{2, -3, 1, -1}, x] + 
     51840*HPL[{2, -3, 1, 1}, x] + 155520*HPL[{2, -2, -2, -1}, x] - 
     51840*HPL[{2, -2, -2, 1}, x] + 155520*HPL[{2, -2, -1, -2}, x] - 
     51840*HPL[{2, -2, -1, 2}, x] - 51840*HPL[{2, -2, 1, -2}, x] + 
     17280*HPL[{2, -2, 1, 2}, x] - 51840*HPL[{2, -2, 2, -1}, x] + 
     17280*HPL[{2, -2, 2, 1}, x] - 8640*Pi^2*HPL[{2, -1, -1, 1}, x] - 
     8640*Pi^2*HPL[{2, -1, 1, -1}, x] + 11520*Pi^2*HPL[{2, -1, 1, 1}, x] + 
     362880*HPL[{2, 1, -3, -1}, x] - 120960*HPL[{2, 1, -3, 1}, x] + 
     51840*HPL[{2, 1, -2, -2}, x] - 17280*HPL[{2, 1, -2, 2}, x] - 
     8640*Pi^2*HPL[{2, 1, -1, -1}, x] + 11520*Pi^2*HPL[{2, 1, -1, 1}, x] + 
     120960*HPL[{2, 1, 1, -3}, x] + 11520*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     10560*Pi^2*HPL[{2, 1, 1, 1}, x] - 74880*HPL[{2, 1, 1, 3}, x] + 
     86400*HPL[{2, 1, 2, -2}, x] - 63360*HPL[{2, 1, 2, 2}, x] - 
     120960*HPL[{2, 1, 3, -1}, x] + 5760*HPL[{2, 1, 3, 1}, x] + 
     259200*HPL[{2, 2, -2, -1}, x] - 86400*HPL[{2, 2, -2, 1}, x] - 
     51840*HPL[{2, 2, -1, -2}, x] + 17280*HPL[{2, 2, -1, 2}, x] + 
     120960*HPL[{2, 2, 1, -2}, x] - 74880*HPL[{2, 2, 1, 2}, x] - 
     86400*HPL[{2, 2, 2, -1}, x] - 5760*HPL[{2, 2, 2, 1}, x] - 
     155520*HPL[{2, 3, -1, -1}, x] + 51840*HPL[{2, 3, -1, 1}, x] + 
     51840*HPL[{2, 3, 1, -1}, x] - 51840*HPL[{2, 3, 1, 1}, x] + 
     311040*HPL[{3, -2, -1, -1}, x] - 103680*HPL[{3, -2, -1, 1}, x] - 
     103680*HPL[{3, -2, 1, -1}, x] + 34560*HPL[{3, -2, 1, 1}, x] + 
     311040*HPL[{3, 1, -2, -1}, x] - 103680*HPL[{3, 1, -2, 1}, x] + 
     103680*HPL[{3, 1, 1, -2}, x] - 69120*HPL[{3, 1, 1, 2}, x] - 
     103680*HPL[{3, 1, 2, -1}, x] - 103680*HPL[{3, 2, -1, -1}, x] + 
     34560*HPL[{3, 2, -1, 1}, x] + 34560*HPL[{3, 2, 1, -1}, x] - 
     46080*HPL[{3, 2, 1, 1}, x] - 34560*HPL[{4, 1, 1, 1}, x] + 
     622080*HPL[{1, 1, -3, -1, -1}, x] - 207360*HPL[{1, 1, -3, -1, 1}, x] - 
     207360*HPL[{1, 1, -3, 1, -1}, x] + 69120*HPL[{1, 1, -3, 1, 1}, x] + 
     311040*HPL[{1, 1, -2, -2, -1}, x] - 103680*HPL[{1, 1, -2, -2, 1}, x] + 
     311040*HPL[{1, 1, -2, -1, -2}, x] - 103680*HPL[{1, 1, -2, -1, 2}, x] - 
     103680*HPL[{1, 1, -2, 1, -2}, x] + 34560*HPL[{1, 1, -2, 1, 2}, x] - 
     103680*HPL[{1, 1, -2, 2, -1}, x] + 34560*HPL[{1, 1, -2, 2, 1}, x] + 
     207360*HPL[{1, 1, 1, -3, -1}, x] - 69120*HPL[{1, 1, 1, -3, 1}, x] + 
     103680*HPL[{1, 1, 1, -2, -2}, x] - 34560*HPL[{1, 1, 1, -2, 2}, x] + 
     69120*HPL[{1, 1, 1, 1, -3}, x] - 34560*HPL[{1, 1, 1, 1, 3}, x] - 
     11520*HPL[{1, 1, 1, 2, 2}, x] - 69120*HPL[{1, 1, 1, 3, -1}, x] + 
     11520*HPL[{1, 1, 1, 3, 1}, x] - 103680*HPL[{1, 1, 2, -1, -2}, x] + 
     34560*HPL[{1, 1, 2, -1, 2}, x] + 69120*HPL[{1, 1, 2, 1, -2}, x] - 
     34560*HPL[{1, 1, 2, 1, 2}, x] - 11520*HPL[{1, 1, 2, 2, 1}, x] - 
     207360*HPL[{1, 1, 3, -1, -1}, x] + 69120*HPL[{1, 1, 3, -1, 1}, x] + 
     69120*HPL[{1, 1, 3, 1, -1}, x] - 34560*HPL[{1, 1, 3, 1, 1}, x] + 
     311040*HPL[{1, 2, -2, -1, -1}, x] - 103680*HPL[{1, 2, -2, -1, 1}, x] - 
     103680*HPL[{1, 2, -2, 1, -1}, x] + 34560*HPL[{1, 2, -2, 1, 1}, x] + 
     103680*HPL[{1, 2, 1, -2, -1}, x] - 34560*HPL[{1, 2, 1, -2, 1}, x] + 
     34560*HPL[{1, 2, 1, 1, -2}, x] - 23040*HPL[{1, 2, 1, 1, 2}, x] - 
     34560*HPL[{1, 2, 1, 2, -1}, x] - 103680*HPL[{1, 2, 2, -1, -1}, x] + 
     34560*HPL[{1, 2, 2, -1, 1}, x] + 34560*HPL[{1, 2, 2, 1, -1}, x] - 
     23040*HPL[{1, 2, 2, 1, 1}, x] - 11520*HPL[{1, 3, 1, 1, 1}, x] + 
     311040*HPL[{2, 1, -2, -1, -1}, x] - 103680*HPL[{2, 1, -2, -1, 1}, x] - 
     103680*HPL[{2, 1, -2, 1, -1}, x] + 34560*HPL[{2, 1, -2, 1, 1}, x] + 
     103680*HPL[{2, 1, 1, -2, -1}, x] - 34560*HPL[{2, 1, 1, -2, 1}, x] + 
     34560*HPL[{2, 1, 1, 1, -2}, x] - 23040*HPL[{2, 1, 1, 1, 2}, x] - 
     34560*HPL[{2, 1, 1, 2, -1}, x] - 103680*HPL[{2, 1, 2, -1, -1}, x] + 
     34560*HPL[{2, 1, 2, -1, 1}, x] + 34560*HPL[{2, 1, 2, 1, -1}, x] - 
     23040*HPL[{2, 1, 2, 1, 1}, x] - 11520*HPL[{2, 2, 1, 1, 1}, x] - 
     11520*HPL[{3, 1, 1, 1, 1}, x] + 35*Pi^4*Zeta[3] + 
     23760*HPL[{-4}, x]*Zeta[3] + 21480*HPL[{2}, x]^2*Zeta[3] - 
     54240*HPL[{4}, x]*Zeta[3] - 47520*HPL[{-3, 1}, x]*Zeta[3] - 
     42960*HPL[{2, 2}, x]*Zeta[3] - 47520*HPL[{3, -1}, x]*Zeta[3] + 
     95040*HPL[{-2, 1, 1}, x]*Zeta[3] + 95040*HPL[{2, -1, 1}, x]*Zeta[3] + 
     95040*HPL[{2, 1, -1}, x]*Zeta[3] - 126720*HPL[{2, 1, 1}, x]*Zeta[3] + 
     1440*Pi^2*Zeta[5] + 24840*Zeta[7])/180, intB[2, 0] -> 0, 
 intB[2, 1] -> 0, intB[2, 2] -> 0, intB[2, 3] -> 0, 
 intB[2, 4] -> (Pi^2 - 6*HPL[{2}, x])^2/36 + 
   ((Pi^2 - 6*HPL[{2}, x])*Log[x]^2)/12 + Log[1 - x]^2*Log[x]^2 + 
   Log[1 - x]*(((-Pi^2 + 6*HPL[{2}, x])*Log[x])/3 - Log[x]^3/2), 
 intB[2, 5] -> ((Pi^4 + 1440*HPL[{-4}, x] - 45*Pi^2*HPL[{2}, x] - 
      270*HPL[{2}, x]^2 - 1260*HPL[{4}, x] + 720*HPL[{-3, 1}, x] + 
      540*HPL[{2, 2}, x] + 720*HPL[{3, -1}, x] - 1440*HPL[{-2, 1, 1}, x] - 
      1440*HPL[{2, -1, 1}, x] - 1440*HPL[{2, 1, -1}, x] + 
      720*HPL[{2, 1, 1}, x])*Log[x])/90 + (2*Log[1 - x]^3*Log[x]^2)/3 + 
   ((Pi^2 + 6*HPL[{-2}, x] - 8*HPL[{2}, x])*Log[x]^3)/12 + 
   Log[1 - x]^2*((-2*(Pi^2 + 18*HPL[{-2}, x] - 9*HPL[{2}, x])*Log[x])/3 + 
     (5*Log[x]^3)/6 + 2*(12*HPL[{-3}, x] - 4*HPL[{3}, x] - 5*Zeta[3])) + 
   (Log[x]^2*(-7*HPL[{-3}, x] + 6*HPL[{3}, x] + 2*HPL[{-2, 1}, x] + 
      2*HPL[{2, -1}, x] + 6*HPL[{2, 1}, x] + Zeta[3]))/2 + 
   Log[1 - x]*((7*Pi^4 - 3240*HPL[{-4}, x] + 60*Pi^2*HPL[{-2}, x] - 
       150*Pi^2*HPL[{2}, x] - 360*HPL[{-2}, x]*HPL[{2}, x] - 
       360*HPL[{2}, x]^2 + 2520*HPL[{4}, x] + 4320*HPL[{-3, 1}, x] + 
       2160*HPL[{2, -2}, x] + 720*HPL[{2, 2}, x] + 4320*HPL[{3, -1}, x])/90 + 
     ((Pi^2 + 12*HPL[{-2}, x] + 60*HPL[{2}, x])*Log[x]^2)/12 - 
     (3*Log[x]^4)/8 + Log[x]*(10*HPL[{-3}, x] - 16*HPL[{3}, x] - 
       20*HPL[{-2, 1}, x] - 20*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] + 
       9*Zeta[3])) + (-204*HPL[{-5}, x] - 2*Pi^2*HPL[{-3}, x] + 
     12*HPL[{-3}, x]*HPL[{2}, x] + 8*Pi^2*HPL[{3}, x] + 
     28*HPL[{2}, x]*HPL[{3}, x] + 162*HPL[{5}, x] - 216*HPL[{-4, 1}, x] + 
     4*Pi^2*HPL[{-2, 1}, x] - 24*HPL[{2}, x]*HPL[{-2, 1}, x] - 
     24*HPL[{2, -3}, x] + 4*Pi^2*HPL[{2, -1}, x] + 
     120*HPL[{2}, x]*HPL[{2, -1}, x] - 12*Pi^2*HPL[{2, 1}, x] - 
     8*HPL[{2}, x]*HPL[{2, 1}, x] - 4*HPL[{2, 3}, x] - 96*HPL[{3, -2}, x] - 
     60*HPL[{3, 2}, x] - 216*HPL[{4, -1}, x] + 288*HPL[{-3, 1, 1}, x] - 
     144*HPL[{2, -1, 2}, x] + 96*HPL[{2, 1, -2}, x] + 32*HPL[{2, 1, 2}, x] - 
     144*HPL[{2, 2, -1}, x] + 48*HPL[{2, 2, 1}, x] - 288*HPL[{3, 1, -1}, x] + 
     3*Pi^2*Zeta[3] - 6*HPL[{2}, x]*Zeta[3] - 54*Zeta[5])/6, 
 intB[2, 6] -> ((Pi^4 + 1470*HPL[{-4}, x] - 35*Pi^2*HPL[{-2}, x] + 
      90*HPL[{-2}, x]^2 - 15*Pi^2*HPL[{2}, x] - 420*HPL[{-2}, x]*
       HPL[{2}, x] - 420*HPL[{2}, x]^2 - 1260*HPL[{4}, x] + 
      60*HPL[{-3, -1}, x] + 1800*HPL[{-3, 1}, x] + 360*HPL[{2, -2}, x] + 
      840*HPL[{2, 2}, x] + 1800*HPL[{3, -1}, x] - 120*HPL[{-2, -1, 1}, x] - 
      120*HPL[{-2, 1, -1}, x] - 2280*HPL[{-2, 1, 1}, x] - 
      120*HPL[{2, -1, -1}, x] - 2280*HPL[{2, -1, 1}, x] - 
      2280*HPL[{2, 1, -1}, x] + 2280*HPL[{2, 1, 1}, x])*Log[x]^2)/60 + 
   (Log[1 - x]^4*Log[x]^2)/3 + ((7*Pi^2 + 54*HPL[{-2}, x] - 60*HPL[{2}, x])*
     Log[x]^4)/144 + Log[1 - x]^2*
    ((3*Pi^4 - 2160*HPL[{-4}, x] + 160*Pi^2*HPL[{-2}, x] - 
       2160*HPL[{-2}, x]^2 - 140*Pi^2*HPL[{2}, x] + 1200*HPL[{-2}, x]*
        HPL[{2}, x] - 480*HPL[{2}, x]^2 + 1680*HPL[{4}, x] + 
       2880*HPL[{-3, 1}, x] + 1440*HPL[{2, -2}, x] + 480*HPL[{2, 2}, x] + 
       2880*HPL[{3, -1}, x])/60 + 
     ((-5*Pi^2 - 276*HPL[{-2}, x] + 156*HPL[{2}, x])*Log[x]^2)/12 + 
     (11*Log[x]^4)/24 + Log[x]*(58*HPL[{-3}, x] - 32*HPL[{3}, x] + 
       72*HPL[{-2, -1}, x] - 44*HPL[{-2, 1}, x] - 44*HPL[{2, -1}, x] + 
       20*HPL[{2, 1}, x] - 13*Zeta[3])) + 
   Log[1 - x]^3*((-4*(Pi^2 + 18*HPL[{-2}, x] - 9*HPL[{2}, x])*Log[x])/9 + 
     (5*Log[x]^3)/9 + (4*(12*HPL[{-3}, x] - 4*HPL[{3}, x] - 5*Zeta[3]))/3) + 
   (Log[x]^3*(-19*HPL[{-3}, x] + 18*HPL[{3}, x] - 6*HPL[{-2, -1}, x] + 
      8*HPL[{-2, 1}, x] + 8*HPL[{2, -1}, x] + 12*HPL[{2, 1}, x] + 3*Zeta[3]))/
    6 + (263*Pi^6 + 7484400*HPL[{-6}, x] - 166320*Pi^2*HPL[{-4}, x] - 
     2041200*HPL[{-3}, x]^2 - 4536*Pi^4*HPL[{-2}, x] + 
     3265920*HPL[{-4}, x]*HPL[{-2}, x] + 2646*Pi^4*HPL[{2}, x] - 
     1360800*HPL[{-4}, x]*HPL[{2}, x] + 105840*Pi^2*HPL[{2}, x]^2 - 
     1350720*HPL[{2}, x]^3 + 2177280*HPL[{-3}, x]*HPL[{3}, x] - 
     839160*HPL[{3}, x]^2 - 15120*Pi^2*HPL[{4}, x] - 
     2449440*HPL[{-2}, x]*HPL[{4}, x] + 204120*HPL[{2}, x]*HPL[{4}, x] - 
     5488560*HPL[{6}, x] + 5806080*HPL[{-5, -1}, x] + 
     5080320*HPL[{-5, 1}, x] + 1451520*HPL[{-4, -2}, x] + 
     30240*Pi^2*HPL[{-3, -1}, x] - 181440*HPL[{2}, x]*HPL[{-3, -1}, x] - 
     181440*Pi^2*HPL[{-3, 1}, x] - 362880*HPL[{2}, x]*HPL[{-3, 1}, x] + 
     181440*HPL[{-3}, x]*HPL[{-2, 1}, x] - 362880*HPL[{3}, x]*
      HPL[{-2, 1}, x] + 1270080*HPL[{-2, 1}, x]^2 + 725760*HPL[{2, -4}, x] + 
     1632960*HPL[{2}, x]*HPL[{2, -2}, x] + 3084480*HPL[{-3}, x]*
      HPL[{2, -1}, x] + 725760*HPL[{3}, x]*HPL[{2, -1}, x] - 
     362880*HPL[{-2, 1}, x]*HPL[{2, -1}, x] - 1632960*HPL[{2, -1}, x]^2 - 
     181440*HPL[{-3}, x]*HPL[{2, 1}, x] + 5927040*HPL[{3}, x]*
      HPL[{2, 1}, x] + 362880*HPL[{-2, 1}, x]*HPL[{2, 1}, x] + 
     2540160*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 181440*HPL[{2, 1}, x]^2 - 
     196560*Pi^2*HPL[{2, 2}, x] + 604800*HPL[{2}, x]*HPL[{2, 2}, x] - 
     294840*HPL[{2, 4}, x] + 1270080*HPL[{3, -3}, x] - 
     181440*Pi^2*HPL[{3, -1}, x] - 2540160*HPL[{2}, x]*HPL[{3, -1}, x] + 
     2449440*HPL[{4, -2}, x] + 1587600*HPL[{4, 2}, x] + 
     5080320*HPL[{5, -1}, x] + 8709120*HPL[{-4, -1, 1}, x] - 
     3265920*HPL[{-4, 1, 1}, x] + 2903040*HPL[{-3, -2, 1}, x] + 
     2903040*HPL[{-3, 1, -2}, x] - 60480*Pi^2*HPL[{-2, -1, 1}, x] + 
     362880*HPL[{2}, x]*HPL[{-2, -1, 1}, x] - 
     60480*Pi^2*HPL[{-2, 1, -1}, x] + 362880*HPL[{2}, x]*
      HPL[{-2, 1, -1}, x] + 302400*Pi^2*HPL[{-2, 1, 1}, x] - 
     5806080*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] + 1088640*HPL[{2}, x]*
      HPL[{-2, 1, 1}, x] - 5806080*HPL[{2, -3, -1}, x] - 
     2903040*HPL[{2, -2, -2}, x] - 2721600*HPL[{2, -2, 2}, x] - 
     2903040*HPL[{2, -1, -3}, x] - 60480*Pi^2*HPL[{2, -1, -1}, x] + 
     362880*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
     302400*Pi^2*HPL[{2, -1, 1}, x] - 2903040*HPL[{-2}, x]*
      HPL[{2, -1, 1}, x] + 1088640*HPL[{2}, x]*HPL[{2, -1, 1}, x] - 
     1088640*HPL[{2, -1, 3}, x] + 3628800*HPL[{2, 1, -3}, x] + 
     302400*Pi^2*HPL[{2, 1, -1}, x] - 1088640*HPL[{2}, x]*
      HPL[{2, 1, -1}, x] - 483840*Pi^2*HPL[{2, 1, 1}, x] - 
     362880*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 6289920*HPL[{2, 1, 3}, x] + 
     362880*HPL[{2, 2, -2}, x] + 2177280*HPL[{2, 3, -1}, x] + 
     846720*HPL[{2, 3, 1}, x] - 8709120*HPL[{3, -2, -1}, x] - 
     2903040*HPL[{3, -1, -2}, x] - 5443200*HPL[{3, 1, -2}, x] + 
     1935360*HPL[{3, 1, 2}, x] + 3265920*HPL[{3, 2, -1}, x] - 
     8709120*HPL[{4, -1, -1}, x] + 3265920*HPL[{4, 1, -1}, x] + 
     4354560*HPL[{-3, 1, 1, 1}, x] - 2903040*HPL[{-2, 1, -2, 1}, x] - 
     2903040*HPL[{2, -1, -2, 1}, x] - 2903040*HPL[{2, -1, 1, -2}, x] - 
     2177280*HPL[{2, -1, 2, 1}, x] - 5806080*HPL[{2, 1, -2, -1}, x] + 
     7257600*HPL[{2, 1, -2, 1}, x] - 5806080*HPL[{2, 1, -1, -2}, x] + 
     2177280*HPL[{2, 1, -1, 2}, x] + 6531840*HPL[{2, 1, 1, -2}, x] + 
     5080320*HPL[{2, 1, 2, -1}, x] + 2177280*HPL[{2, 2, 1, -1}, x] + 
     725760*HPL[{2, 2, 1, 1}, x] + 4354560*HPL[{3, 1, 1, -1}, x] + 
     952560*HPL[{-3}, x]*Zeta[3] - 635040*HPL[{3}, x]*Zeta[3] + 
     90720*HPL[{-2, 1}, x]*Zeta[3] + 90720*HPL[{2, -1}, x]*Zeta[3] - 
     1905120*HPL[{2, 1}, x]*Zeta[3] - 226800*Zeta[3]^2)/45360 + 
   (Log[x]*(-612*HPL[{-5}, x] + 11*Pi^2*HPL[{-3}, x] - 
      168*HPL[{-3}, x]*HPL[{-2}, x] - 216*HPL[{-3}, x]*HPL[{2}, x] + 
      6*Pi^2*HPL[{3}, x] + 192*HPL[{-2}, x]*HPL[{3}, x] + 
      124*HPL[{2}, x]*HPL[{3}, x] + 468*HPL[{5}, x] + 672*HPL[{-4, -1}, x] - 
      360*HPL[{-4, 1}, x] + 432*HPL[{-3, -2}, x] + 6*Pi^2*HPL[{-2, 1}, x] + 
      240*HPL[{2, -3}, x] + 6*Pi^2*HPL[{2, -1}, x] + 
      408*HPL[{2}, x]*HPL[{2, -1}, x] - 30*Pi^2*HPL[{2, 1}, x] - 
      104*HPL[{2}, x]*HPL[{2, 1}, x] - 100*HPL[{2, 3}, x] + 
      48*HPL[{3, -2}, x] - 228*HPL[{3, 2}, x] - 360*HPL[{4, -1}, x] - 
      384*HPL[{-3, -1, 1}, x] - 384*HPL[{-3, 1, -1}, x] + 
      816*HPL[{-3, 1, 1}, x] - 408*HPL[{2, -2, 1}, x] - 
      408*HPL[{2, -1, 2}, x] + 104*HPL[{2, 1, 2}, x] - 
      816*HPL[{2, 2, -1}, x] + 312*HPL[{2, 2, 1}, x] - 
      384*HPL[{3, -1, -1}, x] - 816*HPL[{3, 1, -1}, x] + 
      768*HPL[{-2, -1, 1, 1}, x] + 768*HPL[{-2, 1, -1, 1}, x] + 
      768*HPL[{-2, 1, 1, -1}, x] - 864*HPL[{-2, 1, 1, 1}, x] + 
      768*HPL[{2, -1, -1, 1}, x] + 768*HPL[{2, -1, 1, -1}, x] - 
      864*HPL[{2, -1, 1, 1}, x] + 768*HPL[{2, 1, -1, -1}, x] - 
      864*HPL[{2, 1, -1, 1}, x] - 864*HPL[{2, 1, 1, -1}, x] + 
      384*HPL[{2, 1, 1, 1}, x] - 7*Pi^2*Zeta[3] - 66*HPL[{-2}, x]*Zeta[3] + 
      54*HPL[{2}, x]*Zeta[3] + 12*Zeta[5]))/6 + 
   Log[1 - x]*(((Pi^4 - 10800*HPL[{-4}, x] + 120*Pi^2*HPL[{-2}, x] - 
        480*Pi^2*HPL[{2}, x] - 2640*HPL[{2}, x]^2 + 10080*HPL[{4}, x] - 
        8160*HPL[{-3, -1}, x] + 15360*HPL[{-3, 1}, x] + 5280*HPL[{2, 2}, x] + 
        15360*HPL[{3, -1}, x] + 16320*HPL[{-2, -1, 1}, x] + 
        16320*HPL[{-2, 1, -1}, x] - 14400*HPL[{-2, 1, 1}, x] + 
        16320*HPL[{2, -1, -1}, x] - 14400*HPL[{2, -1, 1}, x] - 
        14400*HPL[{2, 1, -1}, x] + 6720*HPL[{2, 1, 1}, x])*Log[x])/120 + 
     ((Pi^2 + 24*HPL[{-2}, x] + 66*HPL[{2}, x])*Log[x]^3)/18 - 
     (7*Log[x]^5)/40 + Log[x]^2*(18*HPL[{-3}, x] - 24*HPL[{3}, x] - 
       2*HPL[{-2, -1}, x] - 42*HPL[{-2, 1}, x] - 42*HPL[{2, -1}, x] + 
       34*HPL[{2, 1}, x] + 11*Zeta[3]) + 
     (672*HPL[{-5}, x] - 22*Pi^2*HPL[{-3}, x] + 24*HPL[{-3}, x]*
        HPL[{-2}, x] - 72*HPL[{-3}, x]*HPL[{2}, x] + 40*Pi^2*HPL[{3}, x] - 
       48*HPL[{-2}, x]*HPL[{3}, x] + 80*HPL[{2}, x]*HPL[{3}, x] - 
       684*HPL[{5}, x] + 1152*HPL[{-4, -1}, x] - 432*HPL[{-4, 1}, x] + 
       384*HPL[{-3, -2}, x] - 8*Pi^2*HPL[{-2, -1}, x] + 
       48*HPL[{2}, x]*HPL[{-2, -1}, x] + 36*Pi^2*HPL[{-2, 1}, x] - 
       432*HPL[{-2}, x]*HPL[{-2, 1}, x] + 192*HPL[{2}, x]*HPL[{-2, 1}, x] + 
       576*HPL[{2, -3}, x] + 36*Pi^2*HPL[{2, -1}, x] - 
       432*HPL[{-2}, x]*HPL[{2, -1}, x] + 480*HPL[{2}, x]*HPL[{2, -1}, x] - 
       44*Pi^2*HPL[{2, 1}, x] + 48*HPL[{-2}, x]*HPL[{2, 1}, x] - 
       96*HPL[{2}, x]*HPL[{2, 1}, x] - 176*HPL[{2, 3}, x] + 
       432*HPL[{3, -2}, x] - 288*HPL[{3, 2}, x] - 432*HPL[{4, -1}, x] + 
       576*HPL[{-3, 1, 1}, x] - 384*HPL[{-2, 1, -2}, x] - 
       384*HPL[{2, -1, -2}, x] - 288*HPL[{2, -1, 2}, x] + 
       672*HPL[{2, 1, -2}, x] - 288*HPL[{2, 2, -1}, x] + 
       96*HPL[{2, 2, 1}, x] - 576*HPL[{3, 1, -1}, x] - Pi^2*Zeta[3] + 
       12*HPL[{-2}, x]*Zeta[3] - 264*HPL[{2}, x]*Zeta[3] + 18*Zeta[5])/6), 
 intB[2, 7] -> (2*Log[1 - x]^5*Log[x]^2)/15 + 
   ((7*Pi^4 + 10350*HPL[{-4}, x] - 240*Pi^2*HPL[{-2}, x] + 
      540*HPL[{-2}, x]^2 - 90*Pi^2*HPL[{2}, x] - 3420*HPL[{-2}, x]*
       HPL[{2}, x] - 3285*HPL[{2}, x]^2 - 8640*HPL[{4}, x] + 
      1260*HPL[{-3, -1}, x] + 14040*HPL[{-3, 1}, x] + 3240*HPL[{2, -2}, x] + 
      6030*HPL[{2, 2}, x] + 14040*HPL[{3, -1}, x] + 
      1080*HPL[{-2, -1, -1}, x] - 1440*HPL[{-2, -1, 1}, x] - 
      1440*HPL[{-2, 1, -1}, x] - 16560*HPL[{-2, 1, 1}, x] - 
      1440*HPL[{2, -1, -1}, x] - 16560*HPL[{2, -1, 1}, x] - 
      16560*HPL[{2, 1, -1}, x] + 16560*HPL[{2, 1, 1}, x])*Log[x]^3)/540 + 
   ((5*Pi^2 + 42*HPL[{-2}, x] - 44*HPL[{2}, x])*Log[x]^5)/240 + 
   Log[1 - x]^3*((Pi^2*(3*Pi^2 + 160*HPL[{-2}, x] - 140*HPL[{2}, x]))/90 + 
     ((-5*Pi^2 - 276*HPL[{-2}, x] + 156*HPL[{2}, x])*Log[x]^2)/18 + 
     (11*Log[x]^4)/36 + (2*Log[x]*(58*HPL[{-3}, x] - 32*HPL[{3}, x] + 
        72*HPL[{-2, -1}, x] - 44*HPL[{-2, 1}, x] - 44*HPL[{2, -1}, x] + 
        20*HPL[{2, 1}, x] - 13*Zeta[3]))/3) + 
   Log[1 - x]^4*((-2*(Pi^2 + 18*HPL[{-2}, x] - 9*HPL[{2}, x])*Log[x])/9 + 
     (5*Log[x]^3)/18 - (10*Zeta[3])/3) + 
   (Log[x]^4*(-43*HPL[{-3}, x] + 42*HPL[{3}, x] - 18*HPL[{-2, -1}, x] + 
      20*HPL[{-2, 1}, x] + 20*HPL[{2, -1}, x] + 24*HPL[{2, 1}, x] + 
      7*Zeta[3]))/24 + (Log[x]*(-71*Pi^6 + 1229760*HPL[{-6}, x] - 
      37800*Pi^2*HPL[{-4}, x] - 564480*HPL[{-3}, x]^2 - 
      378*Pi^4*HPL[{-2}, x] + 987840*HPL[{-4}, x]*HPL[{-2}, x] - 
      5880*Pi^2*HPL[{-2}, x]^2 - 36960*HPL[{-2}, x]^3 + 84*Pi^4*HPL[{2}, x] - 
      362880*HPL[{-4}, x]*HPL[{2}, x] + 15120*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 
      90720*HPL[{-2}, x]^2*HPL[{2}, x] + 20160*Pi^2*HPL[{2}, x]^2 - 
      40320*HPL[{-2}, x]*HPL[{2}, x]^2 - 685440*HPL[{2}, x]^3 + 
      786240*HPL[{-3}, x]*HPL[{3}, x] - 30240*HPL[{3}, x]^2 - 
      786240*HPL[{-2}, x]*HPL[{4}, x] - 110880*HPL[{2}, x]*HPL[{4}, x] - 
      917280*HPL[{6}, x] + 1350720*HPL[{-5, -1}, x] - 60480*HPL[{-5, 1}, x] - 
      443520*HPL[{-4, -2}, x] + 5040*Pi^2*HPL[{-3, -1}, x] + 
      645120*HPL[{-2}, x]*HPL[{-3, -1}, x] - 70560*Pi^2*HPL[{-3, 1}, x] - 
      241920*HPL[{-2}, x]*HPL[{-3, 1}, x] + 483840*HPL[{2}, x]*
       HPL[{-3, 1}, x] + 282240*HPL[{-3}, x]*HPL[{-2, -1}, x] - 
      322560*HPL[{3}, x]*HPL[{-2, -1}, x] - 40320*HPL[{-3}, x]*
       HPL[{-2, 1}, x] - 40320*HPL[{3}, x]*HPL[{-2, 1}, x] + 
      423360*HPL[{2, -4}, x] - 10080*Pi^2*HPL[{2, -2}, x] + 
      201600*HPL[{-2}, x]*HPL[{2, -2}, x] + 1290240*HPL[{2}, x]*
       HPL[{2, -2}, x] + 685440*HPL[{-3}, x]*HPL[{2, -1}, x] + 
      497280*HPL[{3}, x]*HPL[{2, -1}, x] - 685440*HPL[{-3}, x]*
       HPL[{2, 1}, x] + 2540160*HPL[{3}, x]*HPL[{2, 1}, x] + 
      2378880*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 745920*HPL[{2, 1}, x]^2 - 
      50400*Pi^2*HPL[{2, 2}, x] - 120960*HPL[{-2}, x]*HPL[{2, 2}, x] + 
      221760*HPL[{2}, x]*HPL[{2, 2}, x] + 10080*HPL[{2, 4}, x] + 
      141120*HPL[{3, -3}, x] - 70560*Pi^2*HPL[{3, -1}, x] - 
      241920*HPL[{-2}, x]*HPL[{3, -1}, x] - 591360*HPL[{2}, x]*
       HPL[{3, -1}, x] + 201600*HPL[{4, -2}, x] + 60480*HPL[{4, 2}, x] - 
      60480*HPL[{5, -1}, x] - 5725440*HPL[{-4, -1, -1}, x] + 
      4233600*HPL[{-4, -1, 1}, x] + 2056320*HPL[{-4, 1, -1}, x] - 
      1612800*HPL[{-4, 1, 1}, x] - 2983680*HPL[{-3, -2, -1}, x] + 
      725760*HPL[{-3, -2, 1}, x] - 645120*HPL[{-3, -1, -2}, x] - 
      483840*HPL[{-3, 1, -2}, x] - 10080*Pi^2*HPL[{-2, -1, 1}, x] - 
      10080*Pi^2*HPL[{-2, 1, -1}, x] + 90720*Pi^2*HPL[{-2, 1, 1}, x] - 
      2580480*HPL[{2, -3, -1}, x] - 940800*HPL[{2, -3, 1}, x] - 
      1290240*HPL[{2, -2, -2}, x] - 1585920*HPL[{2, -2, 2}, x] - 
      725760*HPL[{2, -1, -3}, x] - 10080*Pi^2*HPL[{2, -1, -1}, x] - 
      2378880*HPL[{2}, x]*HPL[{2, -1, -1}, x] + 
      90720*Pi^2*HPL[{2, -1, 1}, x] - 537600*HPL[{2, -1, 3}, x] + 
      2257920*HPL[{2, 1, -3}, x] + 90720*Pi^2*HPL[{2, 1, -1}, x] - 
      2378880*HPL[{2}, x]*HPL[{2, 1, -1}, x] - 
      151200*Pi^2*HPL[{2, 1, 1}, x] + 745920*HPL[{2}, x]*HPL[{2, 1, 1}, x] - 
      3386880*HPL[{2, 1, 3}, x] - 120960*HPL[{2, 2, -2}, x] + 
      134400*HPL[{2, 3, -1}, x] + 524160*HPL[{2, 3, 1}, x] - 
      2419200*HPL[{3, -2, -1}, x] - 1935360*HPL[{3, -1, -2}, x] - 
      927360*HPL[{3, 1, -2}, x] + 584640*HPL[{3, 1, 2}, x] + 
      1612800*HPL[{3, 2, -1}, x] - 120960*HPL[{4, -1, -1}, x] + 
      1612800*HPL[{4, 1, -1}, x] + 2096640*HPL[{-3, -1, -1, 1}, x] + 
      2096640*HPL[{-3, -1, 1, -1}, x] - 4757760*HPL[{-3, -1, 1, 1}, x] + 
      2096640*HPL[{-3, 1, -1, -1}, x] - 4757760*HPL[{-3, 1, -1, 1}, x] - 
      4757760*HPL[{-3, 1, 1, -1}, x] + 4757760*HPL[{-3, 1, 1, 1}, x] + 
      2378880*HPL[{2, -2, -1, 1}, x] + 2378880*HPL[{2, -2, 1, -1}, x] - 
      2378880*HPL[{2, -2, 1, 1}, x] + 2378880*HPL[{2, -1, -2, 1}, x] + 
      2378880*HPL[{2, -1, -1, 2}, x] + 2378880*HPL[{2, -1, 2, -1}, x] - 
      2378880*HPL[{2, -1, 2, 1}, x] + 2378880*HPL[{2, 1, -2, 1}, x] + 
      2378880*HPL[{2, 1, -1, 2}, x] - 745920*HPL[{2, 1, 1, 2}, x] + 
      4757760*HPL[{2, 2, -1, -1}, x] - 2378880*HPL[{2, 2, -1, 1}, x] + 
      1491840*HPL[{2, 2, 1, 1}, x] + 2096640*HPL[{3, -1, -1, -1}, x] + 
      4757760*HPL[{3, 1, -1, -1}, x] + 4757760*HPL[{3, 1, 1, -1}, x] - 
      4193280*HPL[{-2, -1, -1, 1, 1}, x] - 4193280*HPL[{-2, -1, 1, -1, 1}, 
        x] - 4193280*HPL[{-2, -1, 1, 1, -1}, x] + 
      5322240*HPL[{-2, -1, 1, 1, 1}, x] - 4193280*HPL[{-2, 1, -1, -1, 1}, 
        x] - 4193280*HPL[{-2, 1, -1, 1, -1}, x] + 
      5322240*HPL[{-2, 1, -1, 1, 1}, x] - 4193280*HPL[{-2, 1, 1, -1, -1}, 
        x] + 5322240*HPL[{-2, 1, 1, -1, 1}, x] + 
      5322240*HPL[{-2, 1, 1, 1, -1}, x] - 4193280*HPL[{-2, 1, 1, 1, 1}, x] - 
      4193280*HPL[{2, -1, -1, -1, 1}, x] - 4193280*HPL[{2, -1, -1, 1, -1}, 
        x] + 5322240*HPL[{2, -1, -1, 1, 1}, x] - 
      4193280*HPL[{2, -1, 1, -1, -1}, x] + 5322240*HPL[{2, -1, 1, -1, 1}, 
        x] + 5322240*HPL[{2, -1, 1, 1, -1}, x] - 
      4193280*HPL[{2, -1, 1, 1, 1}, x] - 4193280*HPL[{2, 1, -1, -1, -1}, x] + 
      5322240*HPL[{2, 1, -1, -1, 1}, x] + 5322240*HPL[{2, 1, -1, 1, -1}, x] - 
      4193280*HPL[{2, 1, -1, 1, 1}, x] + 5322240*HPL[{2, 1, 1, -1, -1}, x] - 
      4193280*HPL[{2, 1, 1, -1, 1}, x] - 4193280*HPL[{2, 1, 1, 1, -1}, x] + 
      1774080*HPL[{2, 1, 1, 1, 1}, x] + 272160*HPL[{-3}, x]*Zeta[3] - 
      181440*HPL[{3}, x]*Zeta[3] + 110880*HPL[{-2, -1}, x]*Zeta[3] - 
      90720*HPL[{-2, 1}, x]*Zeta[3] - 90720*HPL[{2, -1}, x]*Zeta[3] - 
      211680*HPL[{2, 1}, x]*Zeta[3] - 35280*Zeta[3]^2))/5040 + 
   Log[1 - x]^2*(((-113*Pi^4 + 2160*HPL[{-4}, x] + 2520*Pi^2*HPL[{-2}, x] - 
        2160*Pi^2*HPL[{2}, x] - 10800*HPL[{2}, x]^2 - 7200*HPL[{4}, x] - 
        128160*HPL[{-3, -1}, x] + 80640*HPL[{-3, 1}, x] + 
        21600*HPL[{2, 2}, x] + 80640*HPL[{3, -1}, x] - 
        155520*HPL[{-2, -1, -1}, x] + 100800*HPL[{-2, -1, 1}, x] + 
        100800*HPL[{-2, 1, -1}, x] - 60480*HPL[{-2, 1, 1}, x] + 
        100800*HPL[{2, -1, -1}, x] - 60480*HPL[{2, -1, 1}, x] - 
        60480*HPL[{2, 1, -1}, x] + 25920*HPL[{2, 1, 1}, x])*Log[x])/360 + 
     ((-5*Pi^2 - 336*HPL[{-2}, x] + 186*HPL[{2}, x])*Log[x]^3)/18 + 
     (23*Log[x]^5)/120 + (Log[x]^2*(126*HPL[{-3}, x] - 60*HPL[{3}, x] + 
        426*HPL[{-2, -1}, x] - 270*HPL[{-2, 1}, x] - 270*HPL[{2, -1}, x] + 
        150*HPL[{2, 1}, x] - 47*Zeta[3]))/3 + 
     (-46*Pi^2*HPL[{-3}, x] + 48*Pi^2*HPL[{3}, x] - 
       80*Pi^2*HPL[{-2, -1}, x] + 60*Pi^2*HPL[{-2, 1}, x] + 
       60*Pi^2*HPL[{2, -1}, x] - 52*Pi^2*HPL[{2, 1}, x] + 11*Pi^2*Zeta[3] + 
       804*HPL[{-2}, x]*Zeta[3] - 528*HPL[{2}, x]*Zeta[3] - 414*Zeta[5])/6) + 
   (Log[x]^2*(-1845*HPL[{-5}, x] + 33*Pi^2*HPL[{-3}, x] - 
      864*HPL[{-3}, x]*HPL[{-2}, x] - 1170*HPL[{-3}, x]*HPL[{2}, x] + 
      18*Pi^2*HPL[{3}, x] + 864*HPL[{-2}, x]*HPL[{3}, x] + 
      375*HPL[{2}, x]*HPL[{3}, x] + 1404*HPL[{5}, x] + 
      3438*HPL[{-4, -1}, x] - 72*HPL[{-4, 1}, x] + 2412*HPL[{-3, -2}, x] + 
      21*Pi^2*HPL[{-2, -1}, x] - 108*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
      252*HPL[{2}, x]*HPL[{-2, -1}, x] + 9*Pi^2*HPL[{-2, 1}, x] - 
      108*HPL[{-2}, x]*HPL[{-2, 1}, x] + 1152*HPL[{2, -3}, x] + 
      9*Pi^2*HPL[{2, -1}, x] - 108*HPL[{-2}, x]*HPL[{2, -1}, x] + 
      1116*HPL[{2}, x]*HPL[{2, -1}, x] - 63*Pi^2*HPL[{2, 1}, x] + 
      180*HPL[{-2}, x]*HPL[{2, 1}, x] - 48*HPL[{2}, x]*HPL[{2, 1}, x] - 
      231*HPL[{2, 3}, x] + 864*HPL[{3, -2}, x] - 585*HPL[{3, 2}, x] - 
      72*HPL[{4, -1}, x] + 396*HPL[{-3, -1, -1}, x] - 
      2376*HPL[{-3, -1, 1}, x] - 2376*HPL[{-3, 1, -1}, x] + 
      2232*HPL[{-3, 1, 1}, x] + 216*HPL[{-2, -2, -1}, x] + 
      144*HPL[{-2, 1, -2}, x] - 2700*HPL[{2, -2, 1}, x] + 
      144*HPL[{2, -1, -2}, x] - 1116*HPL[{2, -1, 2}, x] - 
      1584*HPL[{2, 1, -2}, x] + 912*HPL[{2, 1, 2}, x] - 
      3816*HPL[{2, 2, -1}, x] + 1872*HPL[{2, 2, 1}, x] - 
      2376*HPL[{3, -1, -1}, x] - 2232*HPL[{3, 1, -1}, x] + 
      72*HPL[{-2, -1, -1, 1}, x] + 72*HPL[{-2, -1, 1, -1}, x] + 
      4824*HPL[{-2, -1, 1, 1}, x] + 72*HPL[{-2, 1, -1, -1}, x] + 
      4824*HPL[{-2, 1, -1, 1}, x] + 4824*HPL[{-2, 1, 1, -1}, x] - 
      5976*HPL[{-2, 1, 1, 1}, x] + 72*HPL[{2, -1, -1, -1}, x] + 
      4824*HPL[{2, -1, -1, 1}, x] + 4824*HPL[{2, -1, 1, -1}, x] - 
      5976*HPL[{2, -1, 1, 1}, x] + 4824*HPL[{2, 1, -1, -1}, x] - 
      5976*HPL[{2, 1, -1, 1}, x] - 5976*HPL[{2, 1, 1, -1}, x] + 
      4248*HPL[{2, 1, 1, 1}, x] - 25*Pi^2*Zeta[3] - 
      252*HPL[{-2}, x]*Zeta[3] + 186*HPL[{2}, x]*Zeta[3] + 45*Zeta[5]))/18 + 
   Log[1 - x]*(((119*Pi^4 - 63360*HPL[{-4}, x] + 360*Pi^2*HPL[{-2}, x] + 
        720*HPL[{-2}, x]^2 - 2160*Pi^2*HPL[{2}, x] - 6480*HPL[{2}, x]^2 + 
        61200*HPL[{4}, x] - 97920*HPL[{-3, -1}, x] + 83520*HPL[{-3, 1}, x] - 
        54720*HPL[{2, -2}, x] + 47520*HPL[{2, 2}, x] + 
        83520*HPL[{3, -1}, x] + 2880*HPL[{-2, -1, -1}, x] + 
        198720*HPL[{-2, -1, 1}, x] + 198720*HPL[{-2, 1, -1}, x] - 
        187200*HPL[{-2, 1, 1}, x] + 198720*HPL[{2, -1, -1}, x] - 
        187200*HPL[{2, -1, 1}, x] - 187200*HPL[{2, 1, -1}, x] + 
        118080*HPL[{2, 1, 1}, x])*Log[x]^2)/720 + 
     ((Pi^2 + 30*HPL[{-2}, x] + 69*HPL[{2}, x])*Log[x]^4)/36 - Log[x]^6/16 + 
     (Log[x]^3*(45*HPL[{-3}, x] - 57*HPL[{3}, x] - 8*HPL[{-2, -1}, x] - 
        102*HPL[{-2, 1}, x] - 102*HPL[{2, -1}, x] + 82*HPL[{2, 1}, x] + 
        26*Zeta[3]))/3 + (571*Pi^6 + 79920*Pi^2*HPL[{-4}, x] - 
       756*Pi^4*HPL[{-2}, x] - 1980*Pi^4*HPL[{2}, x] - 
       4320*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 45360*Pi^2*HPL[{2}, x]^2 - 
       90720*Pi^2*HPL[{4}, x] + 99360*Pi^2*HPL[{-3, -1}, x] - 
       138240*Pi^2*HPL[{-3, 1}, x] + 25920*Pi^2*HPL[{2, -2}, x] - 
       90720*Pi^2*HPL[{2, 2}, x] - 138240*Pi^2*HPL[{3, -1}, x] + 
       17280*Pi^2*HPL[{-2, -1, -1}, x] - 181440*Pi^2*HPL[{-2, -1, 1}, x] - 
       181440*Pi^2*HPL[{-2, 1, -1}, x] + 198720*Pi^2*HPL[{-2, 1, 1}, x] - 
       181440*Pi^2*HPL[{2, -1, -1}, x] + 198720*Pi^2*HPL[{2, -1, 1}, x] + 
       198720*Pi^2*HPL[{2, 1, -1}, x] - 198720*Pi^2*HPL[{2, 1, 1}, x] - 
       635040*HPL[{-3}, x]*Zeta[3] + 829440*HPL[{3}, x]*Zeta[3] - 
       25920*HPL[{-2, -1}, x]*Zeta[3] + 1710720*HPL[{-2, 1}, x]*Zeta[3] + 
       1710720*HPL[{2, -1}, x]*Zeta[3] - 1658880*HPL[{2, 1}, x]*Zeta[3] - 
       165240*Zeta[3]^2)/6480 + 
     (Log[x]*(3276*HPL[{-5}, x] - 126*Pi^2*HPL[{-3}, x] - 
        144*HPL[{-3}, x]*HPL[{-2}, x] + 288*HPL[{-3}, x]*HPL[{2}, x] + 
        180*Pi^2*HPL[{3}, x] - 144*HPL[{-2}, x]*HPL[{3}, x] - 
        504*HPL[{2}, x]*HPL[{3}, x] - 3060*HPL[{5}, x] + 
        11880*HPL[{-4, -1}, x] - 3312*HPL[{-4, 1}, x] + 
        288*HPL[{-3, -2}, x] - 36*Pi^2*HPL[{-2, -1}, x] + 
        288*Pi^2*HPL[{-2, 1}, x] + 5184*HPL[{2, -3}, x] + 
        288*Pi^2*HPL[{2, -1}, x] + 6192*HPL[{2}, x]*HPL[{2, -1}, x] - 
        360*Pi^2*HPL[{2, 1}, x] - 1200*HPL[{2}, x]*HPL[{2, 1}, x] - 
        2664*HPL[{2, 3}, x] + 7776*HPL[{3, -2}, x] - 3600*HPL[{3, 2}, x] - 
        3312*HPL[{4, -1}, x] + 7632*HPL[{-3, -1, -1}, x] - 
        14976*HPL[{-3, -1, 1}, x] - 14976*HPL[{-3, 1, -1}, x] + 
        12384*HPL[{-3, 1, 1}, x] - 6192*HPL[{2, -2, 1}, x] - 
        6192*HPL[{2, -1, 2}, x] + 1200*HPL[{2, 1, 2}, x] - 
        12384*HPL[{2, 2, -1}, x] + 3600*HPL[{2, 2, 1}, x] - 
        14976*HPL[{3, -1, -1}, x] - 12384*HPL[{3, 1, -1}, x] - 
        15264*HPL[{-2, -1, -1, 1}, x] - 15264*HPL[{-2, -1, 1, -1}, x] + 
        14688*HPL[{-2, -1, 1, 1}, x] - 15264*HPL[{-2, 1, -1, -1}, x] + 
        14688*HPL[{-2, 1, -1, 1}, x] + 14688*HPL[{-2, 1, 1, -1}, x] - 
        10080*HPL[{-2, 1, 1, 1}, x] - 15264*HPL[{2, -1, -1, -1}, x] + 
        14688*HPL[{2, -1, -1, 1}, x] + 14688*HPL[{2, -1, 1, -1}, x] - 
        10080*HPL[{2, -1, 1, 1}, x] + 14688*HPL[{2, 1, -1, -1}, x] - 
        10080*HPL[{2, 1, -1, 1}, x] - 10080*HPL[{2, 1, 1, -1}, x] + 
        4320*HPL[{2, 1, 1, 1}, x] - 5*Pi^2*Zeta[3] - 324*HPL[{-2}, x]*
         Zeta[3] - 1176*HPL[{2}, x]*Zeta[3] + 1134*Zeta[5]))/18) + 
   (-183600*HPL[{-7}, x] + 14760*Pi^2*HPL[{-5}, x] + 117*Pi^4*HPL[{-3}, x] + 
     7920*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 11160*Pi^2*HPL[{-3}, x]*
      HPL[{2}, x] + 78*Pi^4*HPL[{3}, x] - 8640*Pi^2*HPL[{-2}, x]*
      HPL[{3}, x] - 4680*Pi^2*HPL[{2}, x]*HPL[{3}, x] - 
     5220*Pi^2*HPL[{5}, x] + 139320*HPL[{7}, x] - 874800*HPL[{-6, -1}, x] + 
     313200*HPL[{-6, 1}, x] + 112320*HPL[{-5, -2}, x] + 
     36720*HPL[{-5, 2}, x] - 88560*HPL[{-4, -3}, x] - 
     35280*Pi^2*HPL[{-4, -1}, x] + 5760*Pi^2*HPL[{-4, 1}, x] + 
     155520*HPL[{-4, 3}, x] - 360720*HPL[{-3, -4}, x] - 
     18720*Pi^2*HPL[{-3, -2}, x] + 276480*HPL[{-3, 4}, x] - 
     257040*HPL[{-2, -5}, x] + 216*Pi^4*HPL[{-2, -1}, x] - 
     126*Pi^4*HPL[{-2, 1}, x] - 720*Pi^2*HPL[{2}, x]*HPL[{-2, 1}, x] + 
     216000*HPL[{-2, 5}, x] + 162000*HPL[{1, -6}, x] - 
     114480*HPL[{1, 6}, x] + 110160*HPL[{2, -5}, x] - 
     13680*Pi^2*HPL[{2, -3}, x] - 126*Pi^4*HPL[{2, -1}, x] - 
     15840*Pi^2*HPL[{2}, x]*HPL[{2, -1}, x] - 90*Pi^4*HPL[{2, 1}, x] + 
     8160*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] + 9000*Pi^2*HPL[{2, 3}, x] - 
     82080*HPL[{2, 5}, x] + 123120*HPL[{3, -4}, x] - 
     11520*Pi^2*HPL[{3, -2}, x] + 14760*Pi^2*HPL[{3, 2}, x] - 
     66960*HPL[{3, 4}, x] - 6480*HPL[{4, -3}, x] + 
     5760*Pi^2*HPL[{4, -1}, x] - 4320*HPL[{4, 3}, x] - 
     118800*HPL[{5, -2}, x] + 47520*HPL[{5, 2}, x] + 313200*HPL[{6, -1}, x] - 
     92880*HPL[{6, 1}, x] - 976320*HPL[{-5, -1, -1}, x] + 
     311040*HPL[{-5, -1, 1}, x] + 311040*HPL[{-5, 1, -1}, x] - 
     103680*HPL[{-5, 1, 1}, x] - 263520*HPL[{-4, -2, -1}, x] + 
     64800*HPL[{-4, -2, 1}, x] - 263520*HPL[{-4, -1, -2}, x] + 
     155520*HPL[{-4, -1, 2}, x] + 64800*HPL[{-4, 1, -2}, x] - 
     12960*HPL[{-4, 1, 2}, x] + 64800*HPL[{-4, 2, -1}, x] + 
     51840*HPL[{-4, 2, 1}, x] - 324000*HPL[{-3, -3, -1}, x] + 
     77760*HPL[{-3, -3, 1}, x] - 21600*HPL[{-3, -2, -2}, x] + 
     51840*HPL[{-3, -2, 2}, x] - 116640*HPL[{-3, -1, -3}, x] - 
     1440*Pi^2*HPL[{-3, -1, -1}, x] + 17280*Pi^2*HPL[{-3, -1, 1}, x] + 
     129600*HPL[{-3, -1, 3}, x] - 8640*HPL[{-3, 1, -3}, x] + 
     17280*Pi^2*HPL[{-3, 1, -1}, x] - 30240*Pi^2*HPL[{-3, 1, 1}, x] + 
     8640*HPL[{-3, 1, 3}, x] - 172800*HPL[{-3, 2, -2}, x] + 
     95040*HPL[{-3, 2, 2}, x] + 77760*HPL[{-3, 3, -1}, x] + 
     77760*HPL[{-3, 3, 1}, x] - 466560*HPL[{-2, -4, -1}, x] + 
     129600*HPL[{-2, -4, 1}, x] - 164160*HPL[{-2, -3, -2}, x] + 
     73440*HPL[{-2, -3, 2}, x] - 60480*HPL[{-2, -2, -3}, x] + 
     69120*HPL[{-2, -2, 3}, x] - 155520*HPL[{-2, -1, -4}, x] + 
     116640*HPL[{-2, -1, 4}, x] - 164160*HPL[{-2, 2, -3}, x] + 
     64800*HPL[{-2, 2, 3}, x] - 120960*HPL[{-2, 3, -2}, x] + 
     77760*HPL[{-2, 3, 2}, x] + 129600*HPL[{-2, 4, -1}, x] + 
     38880*HPL[{-2, 4, 1}, x] + 864000*HPL[{1, -5, -1}, x] - 
     241920*HPL[{1, -5, 1}, x] - 259200*HPL[{1, -4, -2}, x] + 
     86400*HPL[{1, -4, 2}, x] - 336960*HPL[{1, -3, -3}, x] + 
     95040*HPL[{1, -3, 3}, x] - 30240*HPL[{1, -2, -4}, x] - 
     4320*HPL[{1, -2, 4}, x] - 172800*HPL[{1, 1, -5}, x] + 
     203040*HPL[{1, 1, 5}, x] + 99360*HPL[{1, 2, -4}, x] - 
     12960*HPL[{1, 2, 4}, x] + 622080*HPL[{1, 3, -3}, x] - 
     280800*HPL[{1, 3, 3}, x] + 730080*HPL[{1, 4, -2}, x] - 
     388800*HPL[{1, 4, 2}, x] - 241920*HPL[{1, 5, -1}, x] - 
     125280*HPL[{1, 5, 1}, x] + 894240*HPL[{2, -4, -1}, x] - 
     250560*HPL[{2, -4, 1}, x] - 237600*HPL[{2, -3, -2}, x] + 
     73440*HPL[{2, -3, 2}, x] - 315360*HPL[{2, -2, -3}, x] + 
     19440*Pi^2*HPL[{2, -2, 1}, x] + 86400*HPL[{2, -2, 3}, x] + 
     15120*Pi^2*HPL[{2, -1, 2}, x] + 64800*HPL[{2, 1, -4}, x] + 
     2880*Pi^2*HPL[{2, 1, -2}, x] - 7440*Pi^2*HPL[{2, 1, 2}, x] - 
     17280*HPL[{2, 1, 4}, x] + 587520*HPL[{2, 2, -3}, x] + 
     34560*Pi^2*HPL[{2, 2, -1}, x] - 23760*Pi^2*HPL[{2, 2, 1}, x] - 
     259200*HPL[{2, 2, 3}, x] + 704160*HPL[{2, 3, -2}, x] - 
     367200*HPL[{2, 3, 2}, x] - 250560*HPL[{2, 4, -1}, x] - 
     129600*HPL[{2, 4, 1}, x] + 725760*HPL[{3, -3, -1}, x] - 
     190080*HPL[{3, -3, 1}, x] - 172800*HPL[{3, -2, -2}, x] + 
     60480*HPL[{3, -2, 2}, x] - 8640*HPL[{3, -1, -3}, x] + 
     17280*Pi^2*HPL[{3, -1, -1}, x] + 8640*HPL[{3, -1, 3}, x] + 
     345600*HPL[{3, 1, -3}, x] + 30240*Pi^2*HPL[{3, 1, -1}, x] - 
     185760*HPL[{3, 1, 3}, x] + 609120*HPL[{3, 2, -2}, x] - 
     319680*HPL[{3, 2, 2}, x] - 190080*HPL[{3, 3, -1}, x] - 
     133920*HPL[{3, 3, 1}, x] + 488160*HPL[{4, -2, -1}, x] - 
     120960*HPL[{4, -2, 1}, x] + 64800*HPL[{4, -1, -2}, x] - 
     12960*HPL[{4, -1, 2}, x] + 384480*HPL[{4, 1, -2}, x] - 
     203040*HPL[{4, 1, 2}, x] - 120960*HPL[{4, 2, -1}, x] - 
     95040*HPL[{4, 2, 1}, x] + 311040*HPL[{5, -1, -1}, x] - 
     103680*HPL[{5, -1, 1}, x] - 103680*HPL[{5, 1, -1}, x] + 
     30240*HPL[{5, 1, 1}, x] + 25920*HPL[{-4, -1, -1, 1}, x] + 
     25920*HPL[{-4, -1, 1, -1}, x] - 25920*HPL[{-4, -1, 1, 1}, x] + 
     25920*HPL[{-4, 1, -1, -1}, x] - 25920*HPL[{-4, 1, -1, 1}, x] - 
     25920*HPL[{-4, 1, 1, -1}, x] + 25920*HPL[{-4, 1, 1, 1}, x] + 
     8640*HPL[{-3, -2, -1, 1}, x] + 8640*HPL[{-3, -2, 1, -1}, x] - 
     8640*HPL[{-3, -2, 1, 1}, x] + 8640*HPL[{-3, -1, -2, 1}, x] + 
     8640*HPL[{-3, -1, -1, 2}, x] + 8640*HPL[{-3, -1, 1, -2}, x] - 
     8640*HPL[{-3, -1, 1, 2}, x] + 8640*HPL[{-3, -1, 2, -1}, x] - 
     8640*HPL[{-3, -1, 2, 1}, x] + 8640*HPL[{-3, 1, -2, -1}, x] - 
     8640*HPL[{-3, 1, -2, 1}, x] + 8640*HPL[{-3, 1, -1, -2}, x] - 
     8640*HPL[{-3, 1, -1, 2}, x] - 8640*HPL[{-3, 1, 1, -2}, x] + 
     8640*HPL[{-3, 1, 1, 2}, x] - 8640*HPL[{-3, 1, 2, -1}, x] + 
     8640*HPL[{-3, 1, 2, 1}, x] + 8640*HPL[{-3, 2, -1, -1}, x] - 
     8640*HPL[{-3, 2, -1, 1}, x] - 8640*HPL[{-3, 2, 1, -1}, x] + 
     8640*HPL[{-3, 2, 1, 1}, x] + 2880*Pi^2*HPL[{-2, -1, -1, 1}, x] + 
     2880*Pi^2*HPL[{-2, -1, 1, -1}, x] - 31680*Pi^2*HPL[{-2, -1, 1, 1}, x] + 
     2880*Pi^2*HPL[{-2, 1, -1, -1}, x] - 31680*Pi^2*HPL[{-2, 1, -1, 1}, x] - 
     31680*Pi^2*HPL[{-2, 1, 1, -1}, x] + 46080*Pi^2*HPL[{-2, 1, 1, 1}, x] + 
     1399680*HPL[{1, -4, -1, -1}, x] - 440640*HPL[{1, -4, -1, 1}, x] - 
     440640*HPL[{1, -4, 1, -1}, x] + 129600*HPL[{1, -4, 1, 1}, x] + 
     475200*HPL[{1, -3, -2, -1}, x] - 164160*HPL[{1, -3, -2, 1}, x] + 
     475200*HPL[{1, -3, -1, -2}, x] - 164160*HPL[{1, -3, -1, 2}, x] - 
     164160*HPL[{1, -3, 1, -2}, x] + 60480*HPL[{1, -3, 1, 2}, x] - 
     164160*HPL[{1, -3, 2, -1}, x] + 60480*HPL[{1, -3, 2, 1}, x] + 
     8640*HPL[{1, -2, -3, -1}, x] - 17280*HPL[{1, -2, -3, 1}, x] + 
     8640*HPL[{1, -2, -2, -2}, x] - 17280*HPL[{1, -2, -2, 2}, x] + 
     8640*HPL[{1, -2, -1, -3}, x] - 17280*HPL[{1, -2, -1, 3}, x] - 
     17280*HPL[{1, -2, 1, -3}, x] + 17280*HPL[{1, -2, 1, 3}, x] - 
     17280*HPL[{1, -2, 2, -2}, x] + 17280*HPL[{1, -2, 2, 2}, x] - 
     17280*HPL[{1, -2, 3, -1}, x] + 17280*HPL[{1, -2, 3, 1}, x] + 
     466560*HPL[{1, 1, -4, -1}, x] - 129600*HPL[{1, 1, -4, 1}, x] - 
     457920*HPL[{1, 1, -3, -2}, x] + 146880*HPL[{1, 1, -3, 2}, x] - 
     613440*HPL[{1, 1, -2, -3}, x] + 190080*HPL[{1, 1, -2, 3}, x] + 
     155520*HPL[{1, 1, 1, -4}, x] - 120960*HPL[{1, 1, 1, 4}, x] + 
     544320*HPL[{1, 1, 2, -3}, x] - 224640*HPL[{1, 1, 2, 3}, x] + 
     449280*HPL[{1, 1, 3, -2}, x] - 207360*HPL[{1, 1, 3, 2}, x] - 
     129600*HPL[{1, 1, 4, -1}, x] - 69120*HPL[{1, 1, 4, 1}, x] + 
     1062720*HPL[{1, 2, -3, -1}, x] - 302400*HPL[{1, 2, -3, 1}, x] + 
     138240*HPL[{1, 2, -2, -2}, x] - 25920*HPL[{1, 2, -2, 2}, x] - 
     17280*HPL[{1, 2, -1, -3}, x] + 17280*HPL[{1, 2, -1, 3}, x] + 
     371520*HPL[{1, 2, 1, -3}, x] - 190080*HPL[{1, 2, 1, 3}, x] + 
     276480*HPL[{1, 2, 2, -2}, x] - 172800*HPL[{1, 2, 2, 2}, x] - 
     302400*HPL[{1, 2, 3, -1}, x] - 34560*HPL[{1, 2, 3, 1}, x] + 
     760320*HPL[{1, 3, -2, -1}, x] - 216000*HPL[{1, 3, -2, 1}, x] - 
     164160*HPL[{1, 3, -1, -2}, x] + 60480*HPL[{1, 3, -1, 2}, x] + 
     362880*HPL[{1, 3, 1, -2}, x] - 190080*HPL[{1, 3, 1, 2}, x] - 
     216000*HPL[{1, 3, 2, -1}, x] - 51840*HPL[{1, 3, 2, 1}, x] - 
     440640*HPL[{1, 4, -1, -1}, x] + 129600*HPL[{1, 4, -1, 1}, x] + 
     129600*HPL[{1, 4, 1, -1}, x] - 120960*HPL[{1, 4, 1, 1}, x] + 
     1391040*HPL[{2, -3, -1, -1}, x] - 423360*HPL[{2, -3, -1, 1}, x] - 
     423360*HPL[{2, -3, 1, -1}, x] + 112320*HPL[{2, -3, 1, 1}, x] + 
     466560*HPL[{2, -2, -2, -1}, x] - 146880*HPL[{2, -2, -2, 1}, x] + 
     466560*HPL[{2, -2, -1, -2}, x] - 146880*HPL[{2, -2, -1, 2}, x] - 
     146880*HPL[{2, -2, 1, -2}, x] + 43200*HPL[{2, -2, 1, 2}, x] - 
     146880*HPL[{2, -2, 2, -1}, x] + 43200*HPL[{2, -2, 2, 1}, x] + 
     2880*Pi^2*HPL[{2, -1, -1, -1}, x] - 31680*Pi^2*HPL[{2, -1, -1, 1}, x] - 
     31680*Pi^2*HPL[{2, -1, 1, -1}, x] + 46080*Pi^2*HPL[{2, -1, 1, 1}, x] + 
     1080000*HPL[{2, 1, -3, -1}, x] - 319680*HPL[{2, 1, -3, 1}, x] + 
     155520*HPL[{2, 1, -2, -2}, x] - 43200*HPL[{2, 1, -2, 2}, x] - 
     31680*Pi^2*HPL[{2, 1, -1, -1}, x] + 46080*Pi^2*HPL[{2, 1, -1, 1}, x] + 
     354240*HPL[{2, 1, 1, -3}, x] + 46080*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     54720*Pi^2*HPL[{2, 1, 1, 1}, x] - 172800*HPL[{2, 1, 1, 3}, x] + 
     259200*HPL[{2, 1, 2, -2}, x] - 155520*HPL[{2, 1, 2, 2}, x] - 
     319680*HPL[{2, 1, 3, -1}, x] - 17280*HPL[{2, 1, 3, 1}, x] + 
     777600*HPL[{2, 2, -2, -1}, x] - 233280*HPL[{2, 2, -2, 1}, x] - 
     146880*HPL[{2, 2, -1, -2}, x] + 43200*HPL[{2, 2, -1, 2}, x] + 
     345600*HPL[{2, 2, 1, -2}, x] - 172800*HPL[{2, 2, 1, 2}, x] - 
     233280*HPL[{2, 2, 2, -1}, x] - 34560*HPL[{2, 2, 2, 1}, x] - 
     423360*HPL[{2, 3, -1, -1}, x] + 112320*HPL[{2, 3, -1, 1}, x] + 
     112320*HPL[{2, 3, 1, -1}, x] - 103680*HPL[{2, 3, 1, 1}, x] + 
     933120*HPL[{3, -2, -1, -1}, x] - 285120*HPL[{3, -2, -1, 1}, x] - 
     285120*HPL[{3, -2, 1, -1}, x] + 77760*HPL[{3, -2, 1, 1}, x] + 
     8640*HPL[{3, -1, -2, -1}, x] - 8640*HPL[{3, -1, -2, 1}, x] + 
     8640*HPL[{3, -1, -1, -2}, x] - 8640*HPL[{3, -1, -1, 2}, x] - 
     8640*HPL[{3, -1, 1, -2}, x] + 8640*HPL[{3, -1, 1, 2}, x] - 
     8640*HPL[{3, -1, 2, -1}, x] + 8640*HPL[{3, -1, 2, 1}, x] + 
     915840*HPL[{3, 1, -2, -1}, x] - 267840*HPL[{3, 1, -2, 1}, x] - 
     8640*HPL[{3, 1, -1, -2}, x] + 8640*HPL[{3, 1, -1, 2}, x] + 
     311040*HPL[{3, 1, 1, -2}, x] - 172800*HPL[{3, 1, 1, 2}, x] - 
     267840*HPL[{3, 1, 2, -1}, x] - 34560*HPL[{3, 1, 2, 1}, x] - 
     285120*HPL[{3, 2, -1, -1}, x] + 77760*HPL[{3, 2, -1, 1}, x] + 
     77760*HPL[{3, 2, 1, -1}, x] - 103680*HPL[{3, 2, 1, 1}, x] + 
     25920*HPL[{4, -1, -1, -1}, x] - 25920*HPL[{4, -1, -1, 1}, x] - 
     25920*HPL[{4, -1, 1, -1}, x] + 25920*HPL[{4, -1, 1, 1}, x] - 
     25920*HPL[{4, 1, -1, -1}, x] + 25920*HPL[{4, 1, -1, 1}, x] + 
     25920*HPL[{4, 1, 1, -1}, x] - 120960*HPL[{4, 1, 1, 1}, x] + 
     34560*HPL[{1, -3, -1, -1, 1}, x] + 34560*HPL[{1, -3, -1, 1, -1}, x] - 
     34560*HPL[{1, -3, -1, 1, 1}, x] + 34560*HPL[{1, -3, 1, -1, -1}, x] - 
     34560*HPL[{1, -3, 1, -1, 1}, x] - 34560*HPL[{1, -3, 1, 1, -1}, x] + 
     34560*HPL[{1, -3, 1, 1, 1}, x] + 17280*HPL[{1, -2, -2, -1, 1}, x] + 
     17280*HPL[{1, -2, -2, 1, -1}, x] - 17280*HPL[{1, -2, -2, 1, 1}, x] + 
     17280*HPL[{1, -2, -1, -2, 1}, x] + 17280*HPL[{1, -2, -1, -1, 2}, x] + 
     17280*HPL[{1, -2, -1, 1, -2}, x] - 17280*HPL[{1, -2, -1, 1, 2}, x] + 
     17280*HPL[{1, -2, -1, 2, -1}, x] - 17280*HPL[{1, -2, -1, 2, 1}, x] + 
     17280*HPL[{1, -2, 1, -2, -1}, x] - 17280*HPL[{1, -2, 1, -2, 1}, x] + 
     17280*HPL[{1, -2, 1, -1, -2}, x] - 17280*HPL[{1, -2, 1, -1, 2}, x] - 
     17280*HPL[{1, -2, 1, 1, -2}, x] + 17280*HPL[{1, -2, 1, 1, 2}, x] - 
     17280*HPL[{1, -2, 1, 2, -1}, x] + 17280*HPL[{1, -2, 1, 2, 1}, x] + 
     17280*HPL[{1, -2, 2, -1, -1}, x] - 17280*HPL[{1, -2, 2, -1, 1}, x] - 
     17280*HPL[{1, -2, 2, 1, -1}, x] + 17280*HPL[{1, -2, 2, 1, 1}, x] + 
     1866240*HPL[{1, 1, -3, -1, -1}, x] - 587520*HPL[{1, 1, -3, -1, 1}, x] - 
     587520*HPL[{1, 1, -3, 1, -1}, x] + 172800*HPL[{1, 1, -3, 1, 1}, x] + 
     933120*HPL[{1, 1, -2, -2, -1}, x] - 293760*HPL[{1, 1, -2, -2, 1}, x] + 
     933120*HPL[{1, 1, -2, -1, -2}, x] - 293760*HPL[{1, 1, -2, -1, 2}, x] - 
     293760*HPL[{1, 1, -2, 1, -2}, x] + 86400*HPL[{1, 1, -2, 1, 2}, x] - 
     293760*HPL[{1, 1, -2, 2, -1}, x] + 86400*HPL[{1, 1, -2, 2, 1}, x] + 
     622080*HPL[{1, 1, 1, -3, -1}, x] - 172800*HPL[{1, 1, 1, -3, 1}, x] + 
     311040*HPL[{1, 1, 1, -2, -2}, x] - 86400*HPL[{1, 1, 1, -2, 2}, x] + 
     207360*HPL[{1, 1, 1, 1, -3}, x] - 69120*HPL[{1, 1, 1, 1, 3}, x] + 
     17280*HPL[{1, 1, 1, 2, -2}, x] - 34560*HPL[{1, 1, 1, 2, 2}, x] - 
     172800*HPL[{1, 1, 1, 3, -1}, x] + 17280*HPL[{1, 1, 2, -2, -1}, x] - 
     293760*HPL[{1, 1, 2, -1, -2}, x] + 86400*HPL[{1, 1, 2, -1, 2}, x] + 
     190080*HPL[{1, 1, 2, 1, -2}, x] - 69120*HPL[{1, 1, 2, 1, 2}, x] - 
     34560*HPL[{1, 1, 2, 2, 1}, x] - 587520*HPL[{1, 1, 3, -1, -1}, x] + 
     172800*HPL[{1, 1, 3, -1, 1}, x] + 172800*HPL[{1, 1, 3, 1, -1}, x] - 
     69120*HPL[{1, 1, 3, 1, 1}, x] + 950400*HPL[{1, 2, -2, -1, -1}, x] - 
     311040*HPL[{1, 2, -2, -1, 1}, x] - 311040*HPL[{1, 2, -2, 1, -1}, x] + 
     103680*HPL[{1, 2, -2, 1, 1}, x] + 17280*HPL[{1, 2, -1, -2, -1}, x] - 
     17280*HPL[{1, 2, -1, -2, 1}, x] + 17280*HPL[{1, 2, -1, -1, -2}, x] - 
     17280*HPL[{1, 2, -1, -1, 2}, x] - 17280*HPL[{1, 2, -1, 1, -2}, x] + 
     17280*HPL[{1, 2, -1, 1, 2}, x] - 17280*HPL[{1, 2, -1, 2, -1}, x] + 
     17280*HPL[{1, 2, -1, 2, 1}, x] + 293760*HPL[{1, 2, 1, -2, -1}, x] - 
     69120*HPL[{1, 2, 1, -2, 1}, x] - 17280*HPL[{1, 2, 1, -1, -2}, x] + 
     17280*HPL[{1, 2, 1, -1, 2}, x] + 120960*HPL[{1, 2, 1, 1, -2}, x] - 
     69120*HPL[{1, 2, 1, 1, 2}, x] - 69120*HPL[{1, 2, 1, 2, -1}, x] - 
     34560*HPL[{1, 2, 1, 2, 1}, x] - 311040*HPL[{1, 2, 2, -1, -1}, x] + 
     103680*HPL[{1, 2, 2, -1, 1}, x] + 103680*HPL[{1, 2, 2, 1, -1}, x] - 
     69120*HPL[{1, 2, 2, 1, 1}, x] + 34560*HPL[{1, 3, -1, -1, -1}, x] - 
     34560*HPL[{1, 3, -1, -1, 1}, x] - 34560*HPL[{1, 3, -1, 1, -1}, x] + 
     34560*HPL[{1, 3, -1, 1, 1}, x] - 34560*HPL[{1, 3, 1, -1, -1}, x] + 
     34560*HPL[{1, 3, 1, -1, 1}, x] + 34560*HPL[{1, 3, 1, 1, -1}, x] - 
     69120*HPL[{1, 3, 1, 1, 1}, x] + 17280*HPL[{2, -2, -1, -1, 1}, x] + 
     17280*HPL[{2, -2, -1, 1, -1}, x] - 17280*HPL[{2, -2, -1, 1, 1}, x] + 
     17280*HPL[{2, -2, 1, -1, -1}, x] - 17280*HPL[{2, -2, 1, -1, 1}, x] - 
     17280*HPL[{2, -2, 1, 1, -1}, x] + 17280*HPL[{2, -2, 1, 1, 1}, x] + 
     933120*HPL[{2, 1, -2, -1, -1}, x] - 293760*HPL[{2, 1, -2, -1, 1}, x] - 
     293760*HPL[{2, 1, -2, 1, -1}, x] + 86400*HPL[{2, 1, -2, 1, 1}, x] + 
     311040*HPL[{2, 1, 1, -2, -1}, x] - 86400*HPL[{2, 1, 1, -2, 1}, x] + 
     103680*HPL[{2, 1, 1, 1, -2}, x] - 51840*HPL[{2, 1, 1, 1, 2}, x] - 
     86400*HPL[{2, 1, 1, 2, -1}, x] - 17280*HPL[{2, 1, 1, 2, 1}, x] - 
     293760*HPL[{2, 1, 2, -1, -1}, x] + 86400*HPL[{2, 1, 2, -1, 1}, x] + 
     86400*HPL[{2, 1, 2, 1, -1}, x] - 51840*HPL[{2, 1, 2, 1, 1}, x] + 
     17280*HPL[{2, 2, -1, -1, -1}, x] - 17280*HPL[{2, 2, -1, -1, 1}, x] - 
     17280*HPL[{2, 2, -1, 1, -1}, x] + 17280*HPL[{2, 2, -1, 1, 1}, x] - 
     17280*HPL[{2, 2, 1, -1, -1}, x] + 17280*HPL[{2, 2, 1, -1, 1}, x] + 
     17280*HPL[{2, 2, 1, 1, -1}, x] - 51840*HPL[{2, 2, 1, 1, 1}, x] - 
     34560*HPL[{3, 1, 1, 1, 1}, x] + 289*Pi^4*Zeta[3] - 
     154440*HPL[{-4}, x]*Zeta[3] + 2700*Pi^2*HPL[{-2}, x]*Zeta[3] - 
     11880*HPL[{-2}, x]^2*Zeta[3] + 1680*Pi^2*HPL[{2}, x]*Zeta[3] + 
     58320*HPL[{-2}, x]*HPL[{2}, x]*Zeta[3] + 43560*HPL[{2}, x]^2*Zeta[3] + 
     112320*HPL[{4}, x]*Zeta[3] + 2160*HPL[{-3, -1}, x]*Zeta[3] - 
     220320*HPL[{-3, 1}, x]*Zeta[3] - 38880*HPL[{2, -2}, x]*Zeta[3] - 
     114480*HPL[{2, 2}, x]*Zeta[3] - 220320*HPL[{3, -1}, x]*Zeta[3] - 
     4320*HPL[{-2, -1, 1}, x]*Zeta[3] - 4320*HPL[{-2, 1, -1}, x]*Zeta[3] + 
     280800*HPL[{-2, 1, 1}, x]*Zeta[3] - 4320*HPL[{2, -1, -1}, x]*Zeta[3] + 
     280800*HPL[{2, -1, 1}, x]*Zeta[3] + 280800*HPL[{2, 1, -1}, x]*Zeta[3] - 
     358560*HPL[{2, 1, 1}, x]*Zeta[3] + 1440*Pi^2*Zeta[5] - 
     7560*HPL[{-2}, x]*Zeta[5] - 6480*HPL[{2}, x]*Zeta[5] - 98010*Zeta[7])/
    1080, intB[3, 0] -> 0, intB[3, 1] -> 0, intB[3, 2] -> 0, 
 intB[3, 3] -> -Log[x]^3/2, intB[3, 4] -> 
  (Pi^4 - 720*HPL[{-4}, x] + 540*HPL[{4}, x])/10 + 
   ((7*Pi^2 - 36*HPL[{-2}, x] + 84*HPL[{2}, x])*Log[x]^2)/12 - 
   (3*Log[x]^4)/8 + Log[x]^3*Log[1 + x] + 
   Log[x]*(28*HPL[{-3}, x] - 32*HPL[{3}, x] + 11*Zeta[3]), 
 intB[3, 5] -> (-7*Log[x]^5)/40 + 
   ((-Pi^4 + 720*HPL[{-4}, x] - 540*HPL[{4}, x])*Log[1 + x])/5 + 
   (3*Log[x]^4*Log[1 + x])/4 + 
   Log[x]^3*((4*Pi^2 - 18*HPL[{-2}, x] + 57*HPL[{2}, x])/9 - Log[1 + x]^2) + 
   Log[x]^2*(((-7*Pi^2 + 36*HPL[{-2}, x] - 84*HPL[{2}, x])*Log[1 + x])/6 + 
     2*(24*HPL[{-3}, x] - 24*HPL[{3}, x] - 3*HPL[{-2, -1}, x] + 
       7*HPL[{-2, 1}, x] + 7*HPL[{2, -1}, x] - 5*HPL[{2, 1}, x] + 
       7*Zeta[3])) + Log[x]*((9*Pi^4 - 23520*HPL[{-4}, x] + 
       280*Pi^2*HPL[{-2}, x] + 2640*HPL[{-2}, x]^2 - 360*Pi^2*HPL[{2}, x] - 
       4320*HPL[{-2}, x]*HPL[{2}, x] + 960*HPL[{2}, x]^2 + 
       18720*HPL[{4}, x] - 15360*HPL[{-3, -1}, x] + 5760*HPL[{-3, 1}, x] - 
       4800*HPL[{2, -2}, x] + 2880*HPL[{2, 2}, x] + 5760*HPL[{3, -1}, x])/
      120 - 2*Log[1 + x]*(28*HPL[{-3}, x] - 32*HPL[{3}, x] + 11*Zeta[3])) + 
   (1428*HPL[{-5}, x] - 44*Pi^2*HPL[{-3}, x] - 528*HPL[{-3}, x]*
      HPL[{-2}, x] - 288*HPL[{-3}, x]*HPL[{2}, x] + 48*Pi^2*HPL[{3}, x] + 
     264*HPL[{-2}, x]*HPL[{3}, x] - 36*HPL[{2}, x]*HPL[{3}, x] - 
     1200*HPL[{5}, x] + 4032*HPL[{-4, -1}, x] + 1632*HPL[{-3, -2}, x] + 
     1200*HPL[{2, -3}, x] - 324*HPL[{2, 3}, x] + 984*HPL[{3, -2}, x] - 
     324*HPL[{3, 2}, x] - 15*Pi^2*Zeta[3] + 132*HPL[{-2}, x]*Zeta[3] - 
     324*HPL[{2}, x]*Zeta[3] + 42*Zeta[5])/6, 
 intB[3, 6] -> -Log[x]^6/16 + (7*Log[x]^5*Log[1 + x])/20 + 
   ((Pi^4 - 720*HPL[{-4}, x] + 540*HPL[{4}, x])*Log[1 + x]^2)/5 + 
   Log[x]^4*((17*Pi^2 - 72*HPL[{-2}, x] + 258*HPL[{2}, x])/72 - 
     (3*Log[1 + x]^2)/4) + (2719*Pi^6 - 90720*HPL[{-6}, x] + 
     1118880*Pi^2*HPL[{-4}, x] + 11430720*HPL[{-3}, x]^2 - 
     2268*Pi^4*HPL[{-2}, x] + 10342080*HPL[{-4}, x]*HPL[{-2}, x] - 
     226800*Pi^2*HPL[{-2}, x]^2 + 2116800*HPL[{-2}, x]^3 - 
     5796*Pi^4*HPL[{2}, x] + 17781120*HPL[{-4}, x]*HPL[{2}, x] + 
     453600*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 1814400*HPL[{-2}, x]^2*
      HPL[{2}, x] - 90720*Pi^2*HPL[{2}, x]^2 + 2630880*HPL[{-2}, x]*
      HPL[{2}, x]^2 - 3538080*HPL[{2}, x]^3 - 5443200*HPL[{-3}, x]*
      HPL[{3}, x] - 20321280*HPL[{3}, x]^2 - 1073520*Pi^2*HPL[{4}, x] - 
     8890560*HPL[{-2}, x]*HPL[{4}, x] + 31207680*HPL[{2}, x]*HPL[{4}, x] - 
     241859520*HPL[{-5, -1}, x] - 65862720*HPL[{-4, -2}, x] + 
     967680*Pi^2*HPL[{-3, -1}, x] + 11612160*HPL[{2}, x]*HPL[{-3, -1}, x] - 
     604800*Pi^2*HPL[{-3, 1}, x] - 13789440*HPL[{-2}, x]*HPL[{-3, 1}, x] - 
     4354560*HPL[{2}, x]*HPL[{-3, 1}, x] - 7983360*HPL[{-3}, x]*
      HPL[{-2, -1}, x] + 3991680*HPL[{3}, x]*HPL[{-2, -1}, x] + 
     13789440*HPL[{-3}, x]*HPL[{-2, 1}, x] - 5443200*HPL[{3}, x]*
      HPL[{-2, 1}, x] - 27034560*HPL[{2, -4}, x] + 
     181440*Pi^2*HPL[{2, -2}, x] - 6894720*HPL[{-2}, x]*HPL[{2, -2}, x] + 
     3628800*HPL[{2}, x]*HPL[{2, -2}, x] + 13789440*HPL[{-3}, x]*
      HPL[{2, -1}, x] - 5443200*HPL[{3}, x]*HPL[{2, -1}, x] + 
     4354560*HPL[{-3}, x]*HPL[{2, 1}, x] + 15240960*HPL[{3}, x]*
      HPL[{2, 1}, x] - 302400*Pi^2*HPL[{2, 2}, x] - 
     2721600*HPL[{-2}, x]*HPL[{2, 2}, x] + 2721600*HPL[{2}, x]*
      HPL[{2, 2}, x] - 22680000*HPL[{2, 4}, x] - 69672960*HPL[{3, -3}, x] - 
     604800*Pi^2*HPL[{3, -1}, x] - 13789440*HPL[{-2}, x]*HPL[{3, -1}, x] - 
     4354560*HPL[{2}, x]*HPL[{3, -1}, x] - 72938880*HPL[{4, -2}, x] + 
     22680000*HPL[{4, 2}, x] - 43545600*HPL[{-4, -1, -1}, x] - 
     10160640*HPL[{-3, -2, -1}, x] - 34836480*HPL[{-3, -1, -2}, x] + 
     29756160*HPL[{-3, 1, -2}, x] - 16692480*HPL[{2, -3, -1}, x] - 
     2540160*HPL[{2, -2, -2}, x] - 16692480*HPL[{2, 1, -3}, x] - 
     9797760*HPL[{2, 1, 3}, x] - 14152320*HPL[{2, 2, -2}, x] - 
     19958400*HPL[{3, -2, -1}, x] + 29756160*HPL[{3, -1, -2}, x] - 
     49714560*HPL[{3, 1, -2}, x] + 9797760*HPL[{3, 1, 2}, x] - 
     12519360*HPL[{-3}, x]*Zeta[3] + 11975040*HPL[{3}, x]*Zeta[3] + 
     1995840*HPL[{-2, -1}, x]*Zeta[3] - 4898880*HPL[{-2, 1}, x]*Zeta[3] - 
     4898880*HPL[{2, -1}, x]*Zeta[3] + 3810240*HPL[{2, 1}, x]*Zeta[3] - 
     1791720*Zeta[3]^2)/45360 + 
   Log[x]^2*((35*Pi^4 - 25632*HPL[{-4}, x] + 216*Pi^2*HPL[{-2}, x] + 
       6480*HPL[{-2}, x]^2 - 288*Pi^2*HPL[{2}, x] - 10368*HPL[{-2}, x]*
        HPL[{2}, x] + 1296*HPL[{2}, x]^2 + 20880*HPL[{4}, x] - 
       39744*HPL[{-3, -1}, x] + 19584*HPL[{-3, 1}, x] - 
       10368*HPL[{2, -2}, x] + 9792*HPL[{2, 2}, x] + 19584*HPL[{3, -1}, x] - 
       1728*HPL[{-2, -1, -1}, x] + 4032*HPL[{-2, -1, 1}, x] + 
       4032*HPL[{-2, 1, -1}, x] - 2880*HPL[{-2, 1, 1}, x] + 
       4032*HPL[{2, -1, -1}, x] - 2880*HPL[{2, -1, 1}, x] - 
       2880*HPL[{2, 1, -1}, x] + 4032*HPL[{2, 1, 1}, x])/144 + 
     ((7*Pi^2 - 36*HPL[{-2}, x] + 84*HPL[{2}, x])*Log[1 + x]^2)/6 - 
     4*Log[1 + x]*(24*HPL[{-3}, x] - 24*HPL[{3}, x] - 3*HPL[{-2, -1}, x] + 
       7*HPL[{-2, 1}, x] + 7*HPL[{2, -1}, x] - 5*HPL[{2, 1}, x] + 
       7*Zeta[3])) + Log[x]^3*
    ((-2*(4*Pi^2 - 18*HPL[{-2}, x] + 57*HPL[{2}, x])*Log[1 + x])/9 + 
     (2*Log[1 + x]^3)/3 + (117*HPL[{-3}, x] - 111*HPL[{3}, x] - 
       12*HPL[{-2, -1}, x] + 38*HPL[{-2, 1}, x] + 38*HPL[{2, -1}, x] - 
       28*HPL[{2, 1}, x] + 33*Zeta[3])/3) + 
   (Log[1 + x]*(-1428*HPL[{-5}, x] + 44*Pi^2*HPL[{-3}, x] + 
      528*HPL[{-3}, x]*HPL[{-2}, x] + 288*HPL[{-3}, x]*HPL[{2}, x] - 
      48*Pi^2*HPL[{3}, x] - 264*HPL[{-2}, x]*HPL[{3}, x] + 
      36*HPL[{2}, x]*HPL[{3}, x] + 1200*HPL[{5}, x] - 4032*HPL[{-4, -1}, x] - 
      1632*HPL[{-3, -2}, x] - 1200*HPL[{2, -3}, x] + 324*HPL[{2, 3}, x] - 
      984*HPL[{3, -2}, x] + 324*HPL[{3, 2}, x] + 15*Pi^2*Zeta[3] - 
      132*HPL[{-2}, x]*Zeta[3] + 324*HPL[{2}, x]*Zeta[3] - 42*Zeta[5]))/3 + 
   Log[x]*(((-9*Pi^4 + 23520*HPL[{-4}, x] - 280*Pi^2*HPL[{-2}, x] - 
        2640*HPL[{-2}, x]^2 + 360*Pi^2*HPL[{2}, x] + 4320*HPL[{-2}, x]*
         HPL[{2}, x] - 960*HPL[{2}, x]^2 - 18720*HPL[{4}, x] + 
        15360*HPL[{-3, -1}, x] - 5760*HPL[{-3, 1}, x] + 
        4800*HPL[{2, -2}, x] - 2880*HPL[{2, 2}, x] - 5760*HPL[{3, -1}, x])*
       Log[1 + x])/60 + 2*Log[1 + x]^2*(28*HPL[{-3}, x] - 32*HPL[{3}, x] + 
       11*Zeta[3]) + (1560*HPL[{-5}, x] - 88*Pi^2*HPL[{-3}, x] - 
       1536*HPL[{-3}, x]*HPL[{-2}, x] - 456*HPL[{-3}, x]*HPL[{2}, x] + 
       84*Pi^2*HPL[{3}, x] + 1104*HPL[{-2}, x]*HPL[{3}, x] - 
       84*HPL[{2}, x]*HPL[{3}, x] - 1332*HPL[{5}, x] + 
       11760*HPL[{-4, -1}, x] - 2352*HPL[{-4, 1}, x] + 
       2256*HPL[{-3, -2}, x] + 28*Pi^2*HPL[{-2, -1}, x] + 
       528*HPL[{-2}, x]*HPL[{-2, -1}, x] - 432*HPL[{2}, x]*HPL[{-2, -1}, x] - 
       36*Pi^2*HPL[{-2, 1}, x] + 240*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
       480*HPL[{2}, x]*HPL[{-2, 1}, x] + 2592*HPL[{2, -3}, x] - 
       36*Pi^2*HPL[{2, -1}, x] + 240*HPL[{-2}, x]*HPL[{2, -1}, x] + 
       768*HPL[{2}, x]*HPL[{2, -1}, x] + 36*Pi^2*HPL[{2, 1}, x] - 
       816*HPL[{-2}, x]*HPL[{2, 1}, x] - 128*HPL[{2}, x]*HPL[{2, 1}, x] - 
       1212*HPL[{2, 3}, x] + 3216*HPL[{3, -2}, x] - 1836*HPL[{3, 2}, x] - 
       2352*HPL[{4, -1}, x] - 1344*HPL[{-3, -1, -1}, x] - 
       1536*HPL[{-3, -1, 1}, x] - 1536*HPL[{-3, 1, -1}, x] + 
       576*HPL[{-3, 1, 1}, x] - 2208*HPL[{-2, -2, -1}, x] - 
       1152*HPL[{-2, 1, -2}, x] + 768*HPL[{2, -2, -1}, x] - 
       768*HPL[{2, -2, 1}, x] - 1152*HPL[{2, -1, -2}, x] - 
       288*HPL[{2, -1, 2}, x] + 1632*HPL[{2, 1, -2}, x] - 
       400*HPL[{2, 1, 2}, x] - 1056*HPL[{2, 2, -1}, x] + 
       288*HPL[{2, 2, 1}, x] - 1536*HPL[{3, -1, -1}, x] - 
       576*HPL[{3, 1, -1}, x] - 35*Pi^2*Zeta[3] + 204*HPL[{-2}, x]*Zeta[3] - 
       576*HPL[{2}, x]*Zeta[3] + 438*Zeta[5])/6), 
 intB[3, 7] -> (-31*Log[x]^7)/1680 + (Log[x]^6*Log[1 + x])/8 - 
   (2*Pi^4*Log[1 + x]^3)/15 + 
   Log[x]^5*((35*Pi^2 - 144*HPL[{-2}, x] + 546*HPL[{2}, x])/360 - 
     (7*Log[1 + x]^2)/20) + 
   (Log[1 + x]*(-2719*Pi^6 - 1118880*Pi^2*HPL[{-4}, x] + 
      2268*Pi^4*HPL[{-2}, x] + 226800*Pi^2*HPL[{-2}, x]^2 + 
      5796*Pi^4*HPL[{2}, x] - 453600*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 
      90720*Pi^2*HPL[{2}, x]^2 + 1073520*Pi^2*HPL[{4}, x] - 
      967680*Pi^2*HPL[{-3, -1}, x] + 604800*Pi^2*HPL[{-3, 1}, x] - 
      181440*Pi^2*HPL[{2, -2}, x] + 302400*Pi^2*HPL[{2, 2}, x] + 
      604800*Pi^2*HPL[{3, -1}, x] + 12519360*HPL[{-3}, x]*Zeta[3] - 
      11975040*HPL[{3}, x]*Zeta[3] - 1995840*HPL[{-2, -1}, x]*Zeta[3] + 
      4898880*HPL[{-2, 1}, x]*Zeta[3] + 4898880*HPL[{2, -1}, x]*Zeta[3] - 
      3810240*HPL[{2, 1}, x]*Zeta[3] + 1791720*Zeta[3]^2))/22680 + 
   Log[x]^3*((197*Pi^4 - 122400*HPL[{-4}, x] + 1080*Pi^2*HPL[{-2}, x] + 
       39960*HPL[{-2}, x]^2 - 1440*Pi^2*HPL[{2}, x] - 
       62640*HPL[{-2}, x]*HPL[{2}, x] + 7020*HPL[{2}, x]^2 + 
       101880*HPL[{4}, x] - 248400*HPL[{-3, -1}, x] + 
       124560*HPL[{-3, 1}, x] - 64800*HPL[{2, -2}, x] + 
       62280*HPL[{2, 2}, x] + 124560*HPL[{3, -1}, x] - 
       8640*HPL[{-2, -1, -1}, x] + 27360*HPL[{-2, -1, 1}, x] + 
       27360*HPL[{-2, 1, -1}, x] - 20160*HPL[{-2, 1, 1}, x] + 
       27360*HPL[{2, -1, -1}, x] - 20160*HPL[{2, -1, 1}, x] - 
       20160*HPL[{2, 1, -1}, x] + 27360*HPL[{2, 1, 1}, x])/1080 + 
     (2*(4*Pi^2 - 18*HPL[{-2}, x] + 57*HPL[{2}, x])*Log[1 + x]^2)/9 - 
     Log[1 + x]^4/3 - (2*Log[1 + x]*(117*HPL[{-3}, x] - 111*HPL[{3}, x] - 
        12*HPL[{-2, -1}, x] + 38*HPL[{-2, 1}, x] + 38*HPL[{2, -1}, x] - 
        28*HPL[{2, 1}, x] + 33*Zeta[3]))/3) + 
   Log[x]^4*(((-17*Pi^2 + 72*HPL[{-2}, x] - 258*HPL[{2}, x])*Log[1 + x])/36 + 
     Log[1 + x]^3/2 + (255*HPL[{-3}, x] - 237*HPL[{3}, x] - 
       24*HPL[{-2, -1}, x] + 86*HPL[{-2, 1}, x] + 86*HPL[{2, -1}, x] - 
       64*HPL[{2, 1}, x] + 71*Zeta[3])/12) + 
   Log[x]*(((9*Pi^4 - 23520*HPL[{-4}, x] + 280*Pi^2*HPL[{-2}, x] + 
        2640*HPL[{-2}, x]^2 - 360*Pi^2*HPL[{2}, x] - 4320*HPL[{-2}, x]*
         HPL[{2}, x] + 960*HPL[{2}, x]^2 + 18720*HPL[{4}, x] - 
        15360*HPL[{-3, -1}, x] + 5760*HPL[{-3, 1}, x] - 
        4800*HPL[{2, -2}, x] + 2880*HPL[{2, 2}, x] + 5760*HPL[{3, -1}, x])*
       Log[1 + x]^2)/60 - (4*Log[1 + x]^3*(28*HPL[{-3}, x] - 32*HPL[{3}, x] + 
        11*Zeta[3]))/3 + (181*Pi^6 - 4551120*HPL[{-6}, x] + 
       252000*Pi^2*HPL[{-4}, x] + 6516720*HPL[{-3}, x]^2 + 
       6216*Pi^4*HPL[{-2}, x] + 1512000*HPL[{-4}, x]*HPL[{-2}, x] - 
       105840*Pi^2*HPL[{-2}, x]^2 - 14490*Pi^4*HPL[{2}, x] + 
       12821760*HPL[{-4}, x]*HPL[{2}, x] + 196560*Pi^2*HPL[{-2}, x]*
        HPL[{2}, x] - 15120*Pi^2*HPL[{2}, x]^2 + 1466640*HPL[{-2}, x]*
        HPL[{2}, x]^2 - 4571280*HPL[{2}, x]^3 - 8346240*HPL[{-3}, x]*
        HPL[{3}, x] - 7159320*HPL[{3}, x]^2 - 234360*Pi^2*HPL[{4}, x] - 
       1330560*HPL[{-2}, x]*HPL[{4}, x] + 10909080*HPL[{2}, x]*HPL[{4}, x] + 
       3795120*HPL[{6}, x] - 95800320*HPL[{-5, -1}, x] + 
       4536000*HPL[{-5, 1}, x] - 21530880*HPL[{-4, -2}, x] + 
       564480*Pi^2*HPL[{-3, -1}, x] + 11854080*HPL[{-2}, x]*
        HPL[{-3, -1}, x] - 1149120*HPL[{2}, x]*HPL[{-3, -1}, x] - 
       393120*Pi^2*HPL[{-3, 1}, x] - 9072000*HPL[{-2}, x]*HPL[{-3, 1}, x] + 
       1270080*HPL[{2}, x]*HPL[{-3, 1}, x] - 3870720*HPL[{-3}, x]*
        HPL[{-2, -1}, x] + 2782080*HPL[{3}, x]*HPL[{-2, -1}, x] - 
       2116800*HPL[{-2, -1}, x]^2 + 5382720*HPL[{-3}, x]*HPL[{-2, 1}, x] - 
       3265920*HPL[{3}, x]*HPL[{-2, 1}, x] + 3507840*HPL[{-2, -1}, x]*
        HPL[{-2, 1}, x] - 725760*HPL[{-2, 1}, x]^2 - 
       13033440*HPL[{2, -4}, x] + 90720*Pi^2*HPL[{2, -2}, x] + 
       3870720*HPL[{2}, x]*HPL[{2, -2}, x] + 10704960*HPL[{-3}, x]*
        HPL[{2, -1}, x] - 1290240*HPL[{3}, x]*HPL[{2, -1}, x] + 
       3507840*HPL[{-2, -1}, x]*HPL[{2, -1}, x] - 4112640*HPL[{-2, 1}, x]*
        HPL[{2, -1}, x] - 3386880*HPL[{2, -1}, x]^2 - 
       2237760*HPL[{-3}, x]*HPL[{2, 1}, x] + 18809280*HPL[{3}, x]*
        HPL[{2, 1}, x] - 2056320*HPL[{-2, -1}, x]*HPL[{2, 1}, x] + 
       2419200*HPL[{-2, 1}, x]*HPL[{2, 1}, x] + 3144960*HPL[{2, -1}, x]*
        HPL[{2, 1}, x] + 120960*HPL[{2, 1}, x]^2 - 
       196560*Pi^2*HPL[{2, 2}, x] - 2933280*HPL[{-2}, x]*HPL[{2, 2}, x] + 
       3961440*HPL[{2}, x]*HPL[{2, 2}, x] - 11211480*HPL[{2, 4}, x] - 
       30028320*HPL[{3, -3}, x] - 393120*Pi^2*HPL[{3, -1}, x] - 
       9072000*HPL[{-2}, x]*HPL[{3, -1}, x] - 2681280*HPL[{2}, x]*
        HPL[{3, -1}, x] - 33112800*HPL[{4, -2}, x] + 
       12262320*HPL[{4, 2}, x] + 4536000*HPL[{5, -1}, x] - 
       90115200*HPL[{-4, -1, -1}, x] + 28546560*HPL[{-4, -1, 1}, x] + 
       12579840*HPL[{-4, 1, -1}, x] - 5927040*HPL[{-4, 1, 1}, x] - 
       21651840*HPL[{-3, -2, -1}, x] + 5322240*HPL[{-3, -2, 1}, x] - 
       10039680*HPL[{-3, -1, -2}, x] + 6894720*HPL[{-3, 1, -2}, x] + 
       70560*Pi^2*HPL[{-2, -1, -1}, x] + 1330560*HPL[{-2}, x]*
        HPL[{-2, -1, -1}, x] - 1088640*HPL[{2}, x]*HPL[{-2, -1, -1}, x] - 
       90720*Pi^2*HPL[{-2, -1, 1}, x] - 2298240*HPL[{-2}, x]*
        HPL[{-2, -1, 1}, x] + 1209600*HPL[{2}, x]*HPL[{-2, -1, 1}, x] - 
       90720*Pi^2*HPL[{-2, 1, -1}, x] - 4959360*HPL[{-2}, x]*
        HPL[{-2, 1, -1}, x] + 1209600*HPL[{2}, x]*HPL[{-2, 1, -1}, x] + 
       90720*Pi^2*HPL[{-2, 1, 1}, x] + 2056320*HPL[{-2}, x]*
        HPL[{-2, 1, 1}, x] - 1330560*HPL[{2}, x]*HPL[{-2, 1, 1}, x] - 
       25764480*HPL[{2, -3, -1}, x] - 3548160*HPL[{2, -3, 1}, x] - 
       5322240*HPL[{2, -2, -2}, x] - 5846400*HPL[{2, -2, 2}, x] - 
       5322240*HPL[{2, -1, -3}, x] - 90720*Pi^2*HPL[{2, -1, -1}, x] - 
       2298240*HPL[{-2}, x]*HPL[{2, -1, -1}, x] - 725760*HPL[{2}, x]*
        HPL[{2, -1, -1}, x] + 90720*Pi^2*HPL[{2, -1, 1}, x] + 
       4717440*HPL[{-2}, x]*HPL[{2, -1, 1}, x] - 1330560*HPL[{2}, x]*
        HPL[{2, -1, 1}, x] - 1975680*HPL[{2, -1, 3}, x] - 
       3084480*HPL[{2, 1, -3}, x] + 90720*Pi^2*HPL[{2, 1, -1}, x] + 
       7378560*HPL[{-2}, x]*HPL[{2, 1, -1}, x] - 2056320*HPL[{2}, x]*
        HPL[{2, 1, -1}, x] - 90720*Pi^2*HPL[{2, 1, 1}, x] - 
       4354560*HPL[{-2}, x]*HPL[{2, 1, 1}, x] - 60480*HPL[{2}, x]*
        HPL[{2, 1, 1}, x] - 15543360*HPL[{2, 1, 3}, x] - 
       10825920*HPL[{2, 2, -2}, x] + 403200*HPL[{2, 3, -1}, x] + 
       1572480*HPL[{2, 3, 1}, x] - 33989760*HPL[{3, -2, -1}, x] - 
       3749760*HPL[{3, -1, -2}, x] - 25341120*HPL[{3, 1, -2}, x] + 
       6652800*HPL[{3, 1, 2}, x] + 5927040*HPL[{3, 2, -1}, x] - 
       3386880*HPL[{4, -1, -1}, x] + 5927040*HPL[{4, 1, -1}, x] + 
       7741440*HPL[{-3, -1, -1, -1}, x] - 2903040*HPL[{-3, -1, -1, 1}, x] + 
       7741440*HPL[{-3, -1, 1, -1}, x] - 3870720*HPL[{-3, -1, 1, 1}, x] + 
       7741440*HPL[{-3, 1, -1, -1}, x] - 3870720*HPL[{-3, 1, -1, 1}, x] - 
       3870720*HPL[{-3, 1, 1, -1}, x] + 1451520*HPL[{-3, 1, 1, 1}, x] + 
       11612160*HPL[{-2, -2, -1, -1}, x] - 5322240*HPL[{-2, -2, -1, 1}, x] + 
       8467200*HPL[{-2, 1, -2, -1}, x] - 2661120*HPL[{-2, 1, -2, 1}, x] + 
       2661120*HPL[{-2, 1, -1, -2}, x] - 9192960*HPL[{2, -2, -1, -1}, x] + 
       3870720*HPL[{2, -2, -1, 1}, x] + 3870720*HPL[{2, -2, 1, -1}, x] - 
       1935360*HPL[{2, -2, 1, 1}, x] + 3144960*HPL[{2, -1, -2, -1}, x] - 
       725760*HPL[{2, -1, -2, 1}, x] + 1935360*HPL[{2, -1, -1, 2}, x] - 
       2661120*HPL[{2, -1, 1, -2}, x] + 1935360*HPL[{2, -1, 2, -1}, x] - 
       725760*HPL[{2, -1, 2, 1}, x] - 14999040*HPL[{2, 1, -2, -1}, x] + 
       4596480*HPL[{2, 1, -2, 1}, x] - 5322240*HPL[{2, 1, -1, -2}, x] + 
       725760*HPL[{2, 1, -1, 2}, x] + 2056320*HPL[{2, 1, 1, -2}, x] + 
       1270080*HPL[{2, 1, 1, 2}, x] + 3870720*HPL[{2, 1, 2, -1}, x] + 
       5806080*HPL[{2, 2, -1, -1}, x] - 1935360*HPL[{2, 2, -1, 1}, x] - 
       1209600*HPL[{2, 2, 1, -1}, x] + 725760*HPL[{2, 2, 1, 1}, x] - 
       2903040*HPL[{3, -1, -1, -1}, x] + 3870720*HPL[{3, 1, -1, -1}, x] + 
       1451520*HPL[{3, 1, 1, -1}, x] - 4843440*HPL[{-3}, x]*Zeta[3] + 
       4591440*HPL[{3}, x]*Zeta[3] + 514080*HPL[{-2, -1}, x]*Zeta[3] - 
       1451520*HPL[{-2, 1}, x]*Zeta[3] - 1451520*HPL[{2, -1}, x]*Zeta[3] + 
       1179360*HPL[{2, 1}, x]*Zeta[3] - 758520*Zeta[3]^2)/7560 + 
     (Log[1 + x]*(-1560*HPL[{-5}, x] + 88*Pi^2*HPL[{-3}, x] + 
        1536*HPL[{-3}, x]*HPL[{-2}, x] + 456*HPL[{-3}, x]*HPL[{2}, x] - 
        84*Pi^2*HPL[{3}, x] - 1104*HPL[{-2}, x]*HPL[{3}, x] + 
        84*HPL[{2}, x]*HPL[{3}, x] + 1332*HPL[{5}, x] - 
        11760*HPL[{-4, -1}, x] + 2352*HPL[{-4, 1}, x] - 
        2256*HPL[{-3, -2}, x] - 28*Pi^2*HPL[{-2, -1}, x] - 
        528*HPL[{-2}, x]*HPL[{-2, -1}, x] + 432*HPL[{2}, x]*
         HPL[{-2, -1}, x] + 36*Pi^2*HPL[{-2, 1}, x] - 240*HPL[{-2}, x]*
         HPL[{-2, 1}, x] - 480*HPL[{2}, x]*HPL[{-2, 1}, x] - 
        2592*HPL[{2, -3}, x] + 36*Pi^2*HPL[{2, -1}, x] - 
        240*HPL[{-2}, x]*HPL[{2, -1}, x] - 768*HPL[{2}, x]*HPL[{2, -1}, x] - 
        36*Pi^2*HPL[{2, 1}, x] + 816*HPL[{-2}, x]*HPL[{2, 1}, x] + 
        128*HPL[{2}, x]*HPL[{2, 1}, x] + 1212*HPL[{2, 3}, x] - 
        3216*HPL[{3, -2}, x] + 1836*HPL[{3, 2}, x] + 2352*HPL[{4, -1}, x] + 
        1344*HPL[{-3, -1, -1}, x] + 1536*HPL[{-3, -1, 1}, x] + 
        1536*HPL[{-3, 1, -1}, x] - 576*HPL[{-3, 1, 1}, x] + 
        2208*HPL[{-2, -2, -1}, x] + 1152*HPL[{-2, 1, -2}, x] - 
        768*HPL[{2, -2, -1}, x] + 768*HPL[{2, -2, 1}, x] + 
        1152*HPL[{2, -1, -2}, x] + 288*HPL[{2, -1, 2}, x] - 
        1632*HPL[{2, 1, -2}, x] + 400*HPL[{2, 1, 2}, x] + 
        1056*HPL[{2, 2, -1}, x] - 288*HPL[{2, 2, 1}, x] + 
        1536*HPL[{3, -1, -1}, x] + 576*HPL[{3, 1, -1}, x] + 35*Pi^2*Zeta[3] - 
        204*HPL[{-2}, x]*Zeta[3] + 576*HPL[{2}, x]*Zeta[3] - 438*Zeta[5]))/
      3) + (Log[1 + x]^2*(-44*Pi^2*HPL[{-3}, x] + 48*Pi^2*HPL[{3}, x] - 
      15*Pi^2*Zeta[3] + 132*HPL[{-2}, x]*Zeta[3] - 324*HPL[{2}, x]*Zeta[3] + 
      42*Zeta[5]))/3 + Log[x]^2*
    (((-35*Pi^4 + 25632*HPL[{-4}, x] - 216*Pi^2*HPL[{-2}, x] - 
        6480*HPL[{-2}, x]^2 + 288*Pi^2*HPL[{2}, x] + 10368*HPL[{-2}, x]*
         HPL[{2}, x] - 1296*HPL[{2}, x]^2 - 20880*HPL[{4}, x] + 
        39744*HPL[{-3, -1}, x] - 19584*HPL[{-3, 1}, x] + 
        10368*HPL[{2, -2}, x] - 9792*HPL[{2, 2}, x] - 19584*HPL[{3, -1}, x] + 
        1728*HPL[{-2, -1, -1}, x] - 4032*HPL[{-2, -1, 1}, x] - 
        4032*HPL[{-2, 1, -1}, x] + 2880*HPL[{-2, 1, 1}, x] - 
        4032*HPL[{2, -1, -1}, x] + 2880*HPL[{2, -1, 1}, x] + 
        2880*HPL[{2, 1, -1}, x] - 4032*HPL[{2, 1, 1}, x])*Log[1 + x])/72 + 
     ((-7*Pi^2 + 36*HPL[{-2}, x] - 84*HPL[{2}, x])*Log[1 + x]^3)/9 + 
     4*Log[1 + x]^2*(24*HPL[{-3}, x] - 24*HPL[{3}, x] - 3*HPL[{-2, -1}, x] + 
       7*HPL[{-2, 1}, x] + 7*HPL[{2, -1}, x] - 5*HPL[{2, 1}, x] + 
       7*Zeta[3]) + (5166*HPL[{-5}, x] - 261*Pi^2*HPL[{-3}, x] - 
       3924*HPL[{-3}, x]*HPL[{-2}, x] + 4068*HPL[{-3}, x]*HPL[{2}, x] + 
       243*Pi^2*HPL[{3}, x] + 2952*HPL[{-2}, x]*HPL[{3}, x] - 
       264*HPL[{2}, x]*HPL[{3}, x] - 4410*HPL[{5}, x] + 
       30960*HPL[{-4, -1}, x] - 22032*HPL[{-4, 1}, x] - 
       2376*HPL[{-3, -2}, x] + 54*Pi^2*HPL[{-2, -1}, x] + 
       3240*HPL[{-2}, x]*HPL[{-2, -1}, x] - 2592*HPL[{2}, x]*
        HPL[{-2, -1}, x] - 72*Pi^2*HPL[{-2, 1}, x] + 1584*HPL[{-2}, x]*
        HPL[{-2, 1}, x] + 3096*HPL[{2}, x]*HPL[{-2, 1}, x] + 
       864*HPL[{2, -3}, x] - 72*Pi^2*HPL[{2, -1}, x] + 
       1584*HPL[{-2}, x]*HPL[{2, -1}, x] + 4680*HPL[{2}, x]*HPL[{2, -1}, x] + 
       90*Pi^2*HPL[{2, 1}, x] - 5544*HPL[{-2}, x]*HPL[{2, 1}, x] - 
       576*HPL[{2}, x]*HPL[{2, 1}, x] - 2544*HPL[{2, 3}, x] + 
       4212*HPL[{3, -2}, x] - 8604*HPL[{3, 2}, x] - 22032*HPL[{4, -1}, x] - 
       9072*HPL[{-3, -1, -1}, x] - 8352*HPL[{-3, -1, 1}, x] - 
       8352*HPL[{-3, 1, -1}, x] + 3168*HPL[{-3, 1, 1}, x] - 
       13392*HPL[{-2, -2, -1}, x] - 6768*HPL[{-2, 1, -2}, x] + 
       4608*HPL[{2, -2, -1}, x] - 4176*HPL[{2, -2, 1}, x] - 
       6768*HPL[{2, -1, -2}, x] - 1584*HPL[{2, -1, 2}, x] + 
       10512*HPL[{2, 1, -2}, x] - 2592*HPL[{2, 1, 2}, x] - 
       5760*HPL[{2, 2, -1}, x] + 1584*HPL[{2, 2, 1}, x] - 
       8352*HPL[{3, -1, -1}, x] - 3168*HPL[{3, 1, -1}, x] - 
       432*HPL[{-2, -1, -1, -1}, x] + 1008*HPL[{-2, -1, -1, 1}, x] + 
       1008*HPL[{-2, -1, 1, -1}, x] - 720*HPL[{-2, -1, 1, 1}, x] + 
       1008*HPL[{-2, 1, -1, -1}, x] - 720*HPL[{-2, 1, -1, 1}, x] - 
       720*HPL[{-2, 1, 1, -1}, x] + 1008*HPL[{-2, 1, 1, 1}, x] + 
       1008*HPL[{2, -1, -1, -1}, x] - 720*HPL[{2, -1, -1, 1}, x] - 
       720*HPL[{2, -1, 1, -1}, x] + 1008*HPL[{2, -1, 1, 1}, x] - 
       720*HPL[{2, 1, -1, -1}, x] + 1008*HPL[{2, 1, -1, 1}, x] + 
       1008*HPL[{2, 1, 1, -1}, x] - 720*HPL[{2, 1, 1, 1}, x] - 
       127*Pi^2*Zeta[3] + 684*HPL[{-2}, x]*Zeta[3] - 
       2064*HPL[{2}, x]*Zeta[3] + 1440*Zeta[5])/18) + 
   (207000*HPL[{-7}, x] - 1860*Pi^2*HPL[{-5}, x] - 792*Pi^4*HPL[{-3}, x] + 
     6240*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 2280*Pi^2*HPL[{-3}, x]*
      HPL[{2}, x] + 820*Pi^4*HPL[{3}, x] - 6360*Pi^2*HPL[{-2}, x]*
      HPL[{3}, x] + 200*Pi^2*HPL[{2}, x]*HPL[{3}, x] + 
     1740*Pi^2*HPL[{5}, x] - 173520*HPL[{7}, x] + 87120*HPL[{-6, -1}, x] - 
     3600*HPL[{-6, 1}, x] - 714960*HPL[{-5, -2}, x] + 
     545760*HPL[{-5, 2}, x] - 575280*HPL[{-4, -3}, x] - 
     44400*Pi^2*HPL[{-4, -1}, x] + 13200*Pi^2*HPL[{-4, 1}, x] + 
     488880*HPL[{-4, 3}, x] - 205200*HPL[{-3, -4}, x] - 
     5040*Pi^2*HPL[{-3, -2}, x] + 211680*HPL[{-3, 4}, x] + 
     7920*HPL[{-2, -5}, x] - 18*Pi^4*HPL[{-2, -1}, x] - 
     3600*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] + 3600*Pi^2*HPL[{2}, x]*
      HPL[{-2, -1}, x] - 46*Pi^4*HPL[{-2, 1}, x] - 1680*Pi^2*HPL[{-2}, x]*
      HPL[{-2, 1}, x] - 3840*Pi^2*HPL[{2}, x]*HPL[{-2, 1}, x] - 
     7920*HPL[{-2, 5}, x] + 720*HPL[{-1, -6}, x] - 61920*HPL[{2, -5}, x] - 
     9360*Pi^2*HPL[{2, -3}, x] - 46*Pi^4*HPL[{2, -1}, x] - 
     1680*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] - 6240*Pi^2*HPL[{2}, x]*
      HPL[{2, -1}, x] + 2*Pi^4*HPL[{2, 1}, x] + 6960*Pi^2*HPL[{-2}, x]*
      HPL[{2, 1}, x] + 960*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] + 
     6640*Pi^2*HPL[{2, 3}, x] + 83520*HPL[{2, 5}, x] + 
     95040*HPL[{3, -4}, x] - 13080*Pi^2*HPL[{3, -2}, x] + 
     10560*Pi^2*HPL[{3, 2}, x] - 60480*HPL[{3, 4}, x] + 
     429120*HPL[{4, -3}, x] + 13200*Pi^2*HPL[{4, -1}, x] - 
     297360*HPL[{4, 3}, x] + 605520*HPL[{5, -2}, x] - 392400*HPL[{5, 2}, x] - 
     3600*HPL[{6, -1}, x] - 10800*HPL[{6, 1}, x] + 
     1553760*HPL[{-5, -1, -1}, x] - 512640*HPL[{-5, -1, 1}, x] - 
     512640*HPL[{-5, 1, -1}, x] + 167040*HPL[{-5, 1, 1}, x] - 
     541440*HPL[{-4, -2, -1}, x] + 174240*HPL[{-4, -2, 1}, x] - 
     541440*HPL[{-4, -1, -2}, x] + 177120*HPL[{-4, -1, 2}, x] + 
     174240*HPL[{-4, 1, -2}, x] - 53280*HPL[{-4, 1, 2}, x] + 
     174240*HPL[{-4, 2, -1}, x] - 51840*HPL[{-4, 2, 1}, x] - 
     519840*HPL[{-3, -3, -1}, x] + 167040*HPL[{-3, -3, 1}, x] - 
     622080*HPL[{-3, -2, -2}, x] + 204480*HPL[{-3, -2, 2}, x] - 
     588960*HPL[{-3, -1, -3}, x] + 10560*Pi^2*HPL[{-3, -1, -1}, x] + 
     7680*Pi^2*HPL[{-3, -1, 1}, x] + 178560*HPL[{-3, -1, 3}, x] + 
     201600*HPL[{-3, 1, -3}, x] + 7680*Pi^2*HPL[{-3, 1, -1}, x] - 
     4800*Pi^2*HPL[{-3, 1, 1}, x] - 63360*HPL[{-3, 1, 3}, x] + 
     250560*HPL[{-3, 2, -2}, x] - 96480*HPL[{-3, 2, 2}, x] + 
     167040*HPL[{-3, 3, -1}, x] - 66240*HPL[{-3, 3, 1}, x] + 
     279360*HPL[{-2, -4, -1}, x] - 93600*HPL[{-2, -4, 1}, x] - 
     54720*HPL[{-2, -3, -2}, x] + 17280*HPL[{-2, -3, 2}, x] + 
     28800*HPL[{-2, -2, -3}, x] + 12960*Pi^2*HPL[{-2, -2, -1}, x] - 
     23040*HPL[{-2, -2, 3}, x] + 89280*HPL[{-2, -1, -4}, x] - 
     73440*HPL[{-2, -1, 4}, x] + 6720*Pi^2*HPL[{-2, 1, -2}, x] + 
     73440*HPL[{-2, 2, -3}, x] - 56160*HPL[{-2, 2, 3}, x] + 
     164160*HPL[{-2, 3, -2}, x] - 99360*HPL[{-2, 3, 2}, x] - 
     93600*HPL[{-2, 4, -1}, x] - 17280*HPL[{-2, 4, 1}, x] + 
     516960*HPL[{-1, -5, -1}, x] - 167040*HPL[{-1, -5, 1}, x] - 
     178560*HPL[{-1, -4, -2}, x] + 56160*HPL[{-1, -4, 2}, x] - 
     174240*HPL[{-1, -3, -3}, x] + 40320*HPL[{-1, -3, 3}, x] + 
     89280*HPL[{-1, -2, -4}, x] - 73440*HPL[{-1, -2, 4}, x] + 
     171360*HPL[{-1, -1, -5}, x] - 144000*HPL[{-1, -1, 5}, x] + 
     73440*HPL[{-1, 2, -4}, x] - 67680*HPL[{-1, 2, 4}, x] + 
     313920*HPL[{-1, 3, -3}, x] - 172800*HPL[{-1, 3, 3}, x] + 
     355680*HPL[{-1, 4, -2}, x] - 203040*HPL[{-1, 4, 2}, x] - 
     167040*HPL[{-1, 5, -1}, x] - 46080*HPL[{-1, 5, 1}, x] + 
     228960*HPL[{2, -4, -1}, x] - 69120*HPL[{2, -4, 1}, x] - 
     234720*HPL[{2, -3, -2}, x] + 77760*HPL[{2, -3, 2}, x] - 
     311040*HPL[{2, -2, -3}, x] - 3840*Pi^2*HPL[{2, -2, -1}, x] + 
     3840*Pi^2*HPL[{2, -2, 1}, x] + 100800*HPL[{2, -2, 3}, x] + 
     6720*Pi^2*HPL[{2, -1, -2}, x] + 2400*Pi^2*HPL[{2, -1, 2}, x] + 
     82080*HPL[{2, 1, -4}, x] - 12000*Pi^2*HPL[{2, 1, -2}, x] + 
     3120*Pi^2*HPL[{2, 1, 2}, x] - 70560*HPL[{2, 1, 4}, x] + 
     282240*HPL[{2, 2, -3}, x] + 6240*Pi^2*HPL[{2, 2, -1}, x] - 
     2400*Pi^2*HPL[{2, 2, 1}, x] - 131040*HPL[{2, 2, 3}, x] + 
     231840*HPL[{2, 3, -2}, x] - 118080*HPL[{2, 3, 2}, x] - 
     69120*HPL[{2, 4, -1}, x] - 31680*HPL[{2, 4, 1}, x] + 
     970560*HPL[{3, -3, -1}, x] - 308160*HPL[{3, -3, 1}, x] + 
     198720*HPL[{3, -2, -2}, x] - 61920*HPL[{3, -2, 2}, x] + 
     201600*HPL[{3, -1, -3}, x] + 7680*Pi^2*HPL[{3, -1, -1}, x] - 
     63360*HPL[{3, -1, 3}, x] + 195840*HPL[{3, 1, -3}, x] + 
     4800*Pi^2*HPL[{3, 1, -1}, x] - 138240*HPL[{3, 1, 3}, x] + 
     194400*HPL[{3, 2, -2}, x] - 138240*HPL[{3, 2, 2}, x] - 
     308160*HPL[{3, 3, -1}, x] + 8640*HPL[{3, 3, 1}, x] + 
     1098720*HPL[{4, -2, -1}, x] - 351360*HPL[{4, -2, 1}, x] + 
     174240*HPL[{4, -1, -2}, x] - 53280*HPL[{4, -1, 2}, x] + 
     253440*HPL[{4, 1, -2}, x] - 172800*HPL[{4, 1, 2}, x] - 
     351360*HPL[{4, 2, -1}, x] + 8640*HPL[{4, 2, 1}, x] - 
     512640*HPL[{5, -1, -1}, x] + 167040*HPL[{5, -1, 1}, x] + 
     167040*HPL[{5, 1, -1}, x] - 144000*HPL[{5, 1, 1}, x] + 
     2799360*HPL[{-4, -1, -1, -1}, x] - 915840*HPL[{-4, -1, -1, 1}, x] - 
     915840*HPL[{-4, -1, 1, -1}, x] + 293760*HPL[{-4, -1, 1, 1}, x] - 
     915840*HPL[{-4, 1, -1, -1}, x] + 293760*HPL[{-4, 1, -1, 1}, x] + 
     293760*HPL[{-4, 1, 1, -1}, x] - 86400*HPL[{-4, 1, 1, 1}, x] + 
     938880*HPL[{-3, -2, -1, -1}, x] - 305280*HPL[{-3, -2, -1, 1}, x] - 
     305280*HPL[{-3, -2, 1, -1}, x] + 97920*HPL[{-3, -2, 1, 1}, x] + 
     938880*HPL[{-3, -1, -2, -1}, x] - 305280*HPL[{-3, -1, -2, 1}, x] + 
     938880*HPL[{-3, -1, -1, -2}, x] - 325440*HPL[{-3, -1, -1, 2}, x] - 
     305280*HPL[{-3, -1, 1, -2}, x] + 97920*HPL[{-3, -1, 1, 2}, x] - 
     305280*HPL[{-3, -1, 2, -1}, x] + 83520*HPL[{-3, -1, 2, 1}, x] - 
     305280*HPL[{-3, 1, -2, -1}, x] + 97920*HPL[{-3, 1, -2, 1}, x] - 
     305280*HPL[{-3, 1, -1, -2}, x] + 97920*HPL[{-3, 1, -1, 2}, x] + 
     97920*HPL[{-3, 1, 1, -2}, x] - 28800*HPL[{-3, 1, 1, 2}, x] + 
     97920*HPL[{-3, 1, 2, -1}, x] - 28800*HPL[{-3, 1, 2, 1}, x] - 
     305280*HPL[{-3, 2, -1, -1}, x] + 97920*HPL[{-3, 2, -1, 1}, x] + 
     97920*HPL[{-3, 2, 1, -1}, x] - 48960*HPL[{-3, 2, 1, 1}, x] + 
     316800*HPL[{-2, -3, -1, -1}, x] - 97920*HPL[{-2, -3, -1, 1}, x] - 
     97920*HPL[{-2, -3, 1, -1}, x] + 28800*HPL[{-2, -3, 1, 1}, x] + 
     8640*HPL[{-2, -2, -2, -1}, x] + 8640*HPL[{-2, -2, -1, -2}, x] - 
     20160*HPL[{-2, -2, -1, 2}, x] - 14400*HPL[{-2, -2, 2, 1}, x] + 
     109440*HPL[{-2, -1, -3, -1}, x] - 28800*HPL[{-2, -1, -3, 1}, x] + 
     8640*HPL[{-2, -1, -2, -2}, x] - 20160*HPL[{-2, -1, -2, 2}, x] + 
     40320*HPL[{-2, -1, -1, -3}, x] - 46080*HPL[{-2, -1, -1, 3}, x] + 
     54720*HPL[{-2, -1, 2, -2}, x] - 28800*HPL[{-2, -1, 2, 2}, x] - 
     28800*HPL[{-2, -1, 3, -1}, x] - 23040*HPL[{-2, -1, 3, 1}, x] + 
     158400*HPL[{-2, 2, -2, -1}, x] - 48960*HPL[{-2, 2, -2, 1}, x] + 
     48960*HPL[{-2, 2, 1, -2}, x] - 31680*HPL[{-2, 2, 1, 2}, x] - 
     48960*HPL[{-2, 2, 2, -1}, x] - 5760*HPL[{-2, 2, 2, 1}, x] - 
     97920*HPL[{-2, 3, -1, -1}, x] + 28800*HPL[{-2, 3, -1, 1}, x] + 
     28800*HPL[{-2, 3, 1, -1}, x] - 46080*HPL[{-2, 3, 1, 1}, x] + 
     933120*HPL[{-1, -4, -1, -1}, x] - 293760*HPL[{-1, -4, -1, 1}, x] - 
     293760*HPL[{-1, -4, 1, -1}, x] + 86400*HPL[{-1, -4, 1, 1}, x] + 
     316800*HPL[{-1, -3, -2, -1}, x] - 97920*HPL[{-1, -3, -2, 1}, x] + 
     316800*HPL[{-1, -3, -1, -2}, x] - 118080*HPL[{-1, -3, -1, 2}, x] - 
     97920*HPL[{-1, -3, 1, -2}, x] + 28800*HPL[{-1, -3, 1, 2}, x] - 
     97920*HPL[{-1, -3, 2, -1}, x] + 14400*HPL[{-1, -3, 2, 1}, x] + 
     109440*HPL[{-1, -2, -3, -1}, x] - 28800*HPL[{-1, -2, -3, 1}, x] + 
     8640*HPL[{-1, -2, -2, -2}, x] - 20160*HPL[{-1, -2, -2, 2}, x] + 
     40320*HPL[{-1, -2, -1, -3}, x] - 46080*HPL[{-1, -2, -1, 3}, x] + 
     54720*HPL[{-1, -2, 2, -2}, x] - 28800*HPL[{-1, -2, 2, 2}, x] - 
     28800*HPL[{-1, -2, 3, -1}, x] - 23040*HPL[{-1, -2, 3, 1}, x] + 
     311040*HPL[{-1, -1, -4, -1}, x] - 86400*HPL[{-1, -1, -4, 1}, x] + 
     109440*HPL[{-1, -1, -3, -2}, x] - 48960*HPL[{-1, -1, -3, 2}, x] + 
     40320*HPL[{-1, -1, -2, -3}, x] - 46080*HPL[{-1, -1, -2, 3}, x] + 
     103680*HPL[{-1, -1, -1, -4}, x] - 77760*HPL[{-1, -1, -1, 4}, x] + 
     109440*HPL[{-1, -1, 2, -3}, x] - 43200*HPL[{-1, -1, 2, 3}, x] + 
     80640*HPL[{-1, -1, 3, -2}, x] - 51840*HPL[{-1, -1, 3, 2}, x] - 
     86400*HPL[{-1, -1, 4, -1}, x] - 25920*HPL[{-1, -1, 4, 1}, x] + 
     316800*HPL[{-1, 2, -3, -1}, x] - 97920*HPL[{-1, 2, -3, 1}, x] + 
     158400*HPL[{-1, 2, -2, -2}, x] - 48960*HPL[{-1, 2, -2, 2}, x] + 
     97920*HPL[{-1, 2, 1, -3}, x] - 43200*HPL[{-1, 2, 1, 3}, x] - 
     17280*HPL[{-1, 2, 2, 2}, x] - 97920*HPL[{-1, 2, 3, -1}, x] + 
     8640*HPL[{-1, 2, 3, 1}, x] + 218880*HPL[{-1, 3, -2, -1}, x] - 
     69120*HPL[{-1, 3, -2, 1}, x] - 97920*HPL[{-1, 3, -1, -2}, x] + 
     28800*HPL[{-1, 3, -1, 2}, x] + 126720*HPL[{-1, 3, 1, -2}, x] - 
     69120*HPL[{-1, 3, 1, 2}, x] - 69120*HPL[{-1, 3, 2, -1}, x] - 
     17280*HPL[{-1, 3, 2, 1}, x] - 293760*HPL[{-1, 4, -1, -1}, x] + 
     86400*HPL[{-1, 4, -1, 1}, x] + 86400*HPL[{-1, 4, 1, -1}, x] - 
     77760*HPL[{-1, 4, 1, 1}, x] + 938880*HPL[{2, -3, -1, -1}, x] - 
     305280*HPL[{2, -3, -1, 1}, x] - 305280*HPL[{2, -3, 1, -1}, x] + 
     97920*HPL[{2, -3, 1, 1}, x] + 469440*HPL[{2, -2, -2, -1}, x] - 
     152640*HPL[{2, -2, -2, 1}, x] + 469440*HPL[{2, -2, -1, -2}, x] - 
     152640*HPL[{2, -2, -1, 2}, x] - 152640*HPL[{2, -2, 1, -2}, x] + 
     48960*HPL[{2, -2, 1, 2}, x] - 152640*HPL[{2, -2, 2, -1}, x] + 
     48960*HPL[{2, -2, 2, 1}, x] + 305280*HPL[{2, 1, -3, -1}, x] - 
     92160*HPL[{2, 1, -3, 1}, x] + 152640*HPL[{2, 1, -2, -2}, x] - 
     46080*HPL[{2, 1, -2, 2}, x] + 109440*HPL[{2, 1, 1, -3}, x] - 
     43200*HPL[{2, 1, 1, 3}, x] + 8640*HPL[{2, 1, 2, -2}, x] - 
     17280*HPL[{2, 1, 2, 2}, x] - 92160*HPL[{2, 1, 3, -1}, x] + 
     8640*HPL[{2, 1, 3, 1}, x] + 2880*HPL[{2, 2, -2, 1}, x] - 
     152640*HPL[{2, 2, -1, -2}, x] + 48960*HPL[{2, 2, -1, 2}, x] + 
     103680*HPL[{2, 2, 1, -2}, x] - 43200*HPL[{2, 2, 1, 2}, x] + 
     2880*HPL[{2, 2, 2, -1}, x] - 17280*HPL[{2, 2, 2, 1}, x] - 
     305280*HPL[{2, 3, -1, -1}, x] + 97920*HPL[{2, 3, -1, 1}, x] + 
     97920*HPL[{2, 3, 1, -1}, x] - 43200*HPL[{2, 3, 1, 1}, x] + 
     633600*HPL[{3, -2, -1, -1}, x] - 207360*HPL[{3, -2, -1, 1}, x] - 
     207360*HPL[{3, -2, 1, -1}, x] + 69120*HPL[{3, -2, 1, 1}, x] - 
     305280*HPL[{3, -1, -2, -1}, x] + 97920*HPL[{3, -1, -2, 1}, x] - 
     305280*HPL[{3, -1, -1, -2}, x] + 97920*HPL[{3, -1, -1, 2}, x] + 
     97920*HPL[{3, -1, 1, -2}, x] - 28800*HPL[{3, -1, 1, 2}, x] + 
     97920*HPL[{3, -1, 2, -1}, x] - 28800*HPL[{3, -1, 2, 1}, x] + 
     403200*HPL[{3, 1, -2, -1}, x] - 120960*HPL[{3, 1, -2, 1}, x] + 
     97920*HPL[{3, 1, -1, -2}, x] - 28800*HPL[{3, 1, -1, 2}, x] + 
     80640*HPL[{3, 1, 1, -2}, x] - 51840*HPL[{3, 1, 1, 2}, x] - 
     120960*HPL[{3, 1, 2, -1}, x] - 207360*HPL[{3, 2, -1, -1}, x] + 
     69120*HPL[{3, 2, -1, 1}, x] + 69120*HPL[{3, 2, 1, -1}, x] - 
     51840*HPL[{3, 2, 1, 1}, x] - 915840*HPL[{4, -1, -1, -1}, x] + 
     293760*HPL[{4, -1, -1, 1}, x] + 293760*HPL[{4, -1, 1, -1}, x] - 
     86400*HPL[{4, -1, 1, 1}, x] + 293760*HPL[{4, 1, -1, -1}, x] - 
     86400*HPL[{4, 1, -1, 1}, x] - 86400*HPL[{4, 1, 1, -1}, x] - 
     25920*HPL[{4, 1, 1, 1}, x] - 245*Pi^4*Zeta[3] + 
     164160*HPL[{-4}, x]*Zeta[3] - 1200*Pi^2*HPL[{-2}, x]*Zeta[3] - 
     47520*HPL[{-2}, x]^2*Zeta[3] + 1860*Pi^2*HPL[{2}, x]*Zeta[3] + 
     79920*HPL[{-2}, x]*HPL[{2}, x]*Zeta[3] - 7560*HPL[{2}, x]^2*Zeta[3] - 
     134280*HPL[{4}, x]*Zeta[3] + 280800*HPL[{-3, -1}, x]*Zeta[3] - 
     158400*HPL[{-3, 1}, x]*Zeta[3] + 64800*HPL[{2, -2}, x]*Zeta[3] - 
     79200*HPL[{2, 2}, x]*Zeta[3] - 158400*HPL[{3, -1}, x]*Zeta[3] + 
     15840*HPL[{-2, -1, -1}, x]*Zeta[3] - 38880*HPL[{-2, -1, 1}, x]*Zeta[3] - 
     38880*HPL[{-2, 1, -1}, x]*Zeta[3] + 30240*HPL[{-2, 1, 1}, x]*Zeta[3] - 
     38880*HPL[{2, -1, -1}, x]*Zeta[3] + 30240*HPL[{2, -1, 1}, x]*Zeta[3] + 
     30240*HPL[{2, 1, -1}, x]*Zeta[3] - 38880*HPL[{2, 1, 1}, x]*Zeta[3] - 
     3360*Pi^2*Zeta[5] + 23760*HPL[{-2}, x]*Zeta[5] - 
     70200*HPL[{2}, x]*Zeta[5] + 18630*Zeta[7])/180, intB[4, 0] -> 0, 
 intB[4, 1] -> 0, intB[4, 2] -> 0, intB[4, 3] -> 
  (-2*(Pi^2 + 12*HPL[{-2}, x])*Log[x])/3 + (2*Log[x]^3)/3 + 
   4*(4*HPL[{-3}, x] - 3*Zeta[3]), intB[4, 4] -> 
  (-4*(4*Pi^4 - 540*HPL[{-4}, x] - 30*Pi^2*HPL[{-2}, x] + 
      360*HPL[{-2}, x]^2 - 15*Pi^2*HPL[{2}, x] - 180*HPL[{-2}, x]*
       HPL[{2}, x] + 180*HPL[{4}, x] + 720*HPL[{-3, 1}, x] + 
      360*HPL[{2, -2}, x] + 720*HPL[{3, -1}, x]))/45 + 
   ((-5*Pi^2 - 60*HPL[{-2}, x] - 12*HPL[{2}, x])*Log[x]^2)/3 + Log[x]^4/2 + 
   Log[1 - x]*((8*(Pi^2 + 12*HPL[{-2}, x])*Log[x])/3 - (8*Log[x]^3)/3 - 
     16*(4*HPL[{-3}, x] - 3*Zeta[3])) + 
   4*Log[x]*(6*HPL[{-3}, x] + 2*HPL[{3}, x] + 16*HPL[{-2, -1}, x] + 
     4*HPL[{-2, 1}, x] + 4*HPL[{2, -1}, x] - 11*Zeta[3]), 
 intB[4, 5] -> ((-11*Pi^4 + 6048*HPL[{-4}, x] + 144*Pi^2*HPL[{-2}, x] + 
      72*Pi^2*HPL[{2}, x] - 72*HPL[{2}, x]^2 - 3456*HPL[{4}, x] - 
      2592*HPL[{-3, -1}, x] - 864*HPL[{-3, 1}, x] + 144*HPL[{2, 2}, x] - 
      864*HPL[{3, -1}, x] - 7488*HPL[{-2, -1, -1}, x] - 
      2304*HPL[{-2, -1, 1}, x] - 2304*HPL[{-2, 1, -1}, x] - 
      576*HPL[{-2, 1, 1}, x] - 2304*HPL[{2, -1, -1}, x] - 
      576*HPL[{2, -1, 1}, x] - 576*HPL[{2, 1, -1}, x])*Log[x])/18 + 
   ((-11*Pi^2 - 132*HPL[{-2}, x] + 6*HPL[{2}, x])*Log[x]^3)/9 + 
   (7*Log[x]^5)/30 + Log[1 - x]*
    ((16*(4*Pi^4 - 540*HPL[{-4}, x] - 30*Pi^2*HPL[{-2}, x] + 
        360*HPL[{-2}, x]^2 - 15*Pi^2*HPL[{2}, x] - 180*HPL[{-2}, x]*
         HPL[{2}, x] + 180*HPL[{4}, x] + 720*HPL[{-3, 1}, x] + 
        360*HPL[{2, -2}, x] + 720*HPL[{3, -1}, x]))/45 + 
     (4*(5*Pi^2 + 60*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[x]^2)/3 - 
     2*Log[x]^4 - 16*Log[x]*(6*HPL[{-3}, x] + 2*HPL[{3}, x] + 
       16*HPL[{-2, -1}, x] + 4*HPL[{-2, 1}, x] + 4*HPL[{2, -1}, x] - 
       11*Zeta[3])) + Log[1 - x]^2*((-16*(Pi^2 + 12*HPL[{-2}, x])*Log[x])/3 + 
     (16*Log[x]^3)/3 + 32*(4*HPL[{-3}, x] - 3*Zeta[3])) - 
   4*Log[x]^2*(10*HPL[{-3}, x] - 7*HPL[{3}, x] - 34*HPL[{-2, -1}, x] - 
     10*HPL[{-2, 1}, x] - 10*HPL[{2, -1}, x] - 2*HPL[{2, 1}, x] + 
     12*Zeta[3]) - (2*(768*HPL[{-5}, x] + 2*Pi^2*HPL[{-3}, x] + 
      408*HPL[{-3}, x]*HPL[{-2}, x] + 72*HPL[{-3}, x]*HPL[{2}, x] + 
      2*Pi^2*HPL[{3}, x] - 120*HPL[{-2}, x]*HPL[{3}, x] - 
      16*HPL[{2}, x]*HPL[{3}, x] - 552*HPL[{5}, x] - 1872*HPL[{-4, -1}, x] + 
      288*HPL[{-4, 1}, x] - 624*HPL[{-3, -2}, x] + 20*Pi^2*HPL[{-2, -1}, x] - 
      624*HPL[{-2}, x]*HPL[{-2, -1}, x] + 192*HPL[{2}, x]*HPL[{-2, -1}, x] + 
      8*Pi^2*HPL[{-2, 1}, x] - 192*HPL[{-2}, x]*HPL[{-2, 1}, x] + 
      48*HPL[{2}, x]*HPL[{-2, 1}, x] + 48*HPL[{2, -3}, x] + 
      8*Pi^2*HPL[{2, -1}, x] - 192*HPL[{-2}, x]*HPL[{2, -1}, x] - 
      144*HPL[{2}, x]*HPL[{2, -1}, x] + 4*Pi^2*HPL[{2, 1}, x] + 
      48*HPL[{-2}, x]*HPL[{2, 1}, x] - 8*HPL[{2, 3}, x] + 
      144*HPL[{3, -2}, x] + 24*HPL[{3, 2}, x] + 288*HPL[{4, -1}, x] + 
      2496*HPL[{-3, -1, -1}, x] - 384*HPL[{-3, 1, 1}, x] + 
      1248*HPL[{-2, -2, -1}, x] + 192*HPL[{2, -1, 2}, x] - 
      96*HPL[{2, 1, -2}, x] + 192*HPL[{2, 2, -1}, x] + 
      384*HPL[{3, 1, -1}, x] - 15*Pi^2*Zeta[3] - 192*HPL[{-2}, x]*Zeta[3] - 
      60*HPL[{2}, x]*Zeta[3] + 66*Zeta[5]))/3, 
 intB[4, 6] -> ((-161*Pi^4 + 43200*HPL[{-4}, x] + 840*Pi^2*HPL[{-2}, x] + 
      20880*HPL[{-2}, x]^2 - 300*Pi^2*HPL[{2}, x] - 30960*HPL[{-2}, x]*
       HPL[{2}, x] - 12600*HPL[{2}, x]^2 - 34200*HPL[{4}, x] - 
      51840*HPL[{-3, -1}, x] + 80640*HPL[{-3, 1}, x] + 
      48960*HPL[{2, -2}, x] + 6480*HPL[{2, 2}, x] + 80640*HPL[{3, -1}, x] - 
      152640*HPL[{-2, -1, -1}, x] - 48960*HPL[{-2, -1, 1}, x] - 
      48960*HPL[{-2, 1, -1}, x] - 14400*HPL[{-2, 1, 1}, x] - 
      48960*HPL[{2, -1, -1}, x] - 14400*HPL[{2, -1, 1}, x] - 
      14400*HPL[{2, 1, -1}, x] - 2880*HPL[{2, 1, 1}, x])*Log[x]^2)/180 + 
   ((-23*Pi^2 - 276*HPL[{-2}, x] + 42*HPL[{2}, x])*Log[x]^4)/36 + 
   Log[x]^6/12 + Log[1 - x]^2*
    ((-32*(4*Pi^4 - 540*HPL[{-4}, x] - 30*Pi^2*HPL[{-2}, x] + 
        360*HPL[{-2}, x]^2 - 15*Pi^2*HPL[{2}, x] - 180*HPL[{-2}, x]*
         HPL[{2}, x] + 180*HPL[{4}, x] + 720*HPL[{-3, 1}, x] + 
        360*HPL[{2, -2}, x] + 720*HPL[{3, -1}, x]))/45 - 
     (8*(5*Pi^2 + 60*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[x]^2)/3 + 
     4*Log[x]^4 + 32*Log[x]*(6*HPL[{-3}, x] + 2*HPL[{3}, x] + 
       16*HPL[{-2, -1}, x] + 4*HPL[{-2, 1}, x] + 4*HPL[{2, -1}, x] - 
       11*Zeta[3])) + Log[1 - x]^3*((64*(Pi^2 + 12*HPL[{-2}, x])*Log[x])/9 - 
     (64*Log[x]^3)/9 - (128*(4*HPL[{-3}, x] - 3*Zeta[3]))/3) - 
   (2*Log[x]^3*(177*HPL[{-3}, x] - 141*HPL[{3}, x] - 492*HPL[{-2, -1}, x] - 
      114*HPL[{-2, 1}, x] - 114*HPL[{2, -1}, x] + 42*HPL[{2, 1}, x] + 
      155*Zeta[3]))/9 + (-101*Pi^6 - 7257600*HPL[{-6}, x] - 
     725760*Pi^2*HPL[{-4}, x] - 8709120*HPL[{-3}, x]^2 + 
     12348*Pi^4*HPL[{-2}, x] + 10523520*HPL[{-4}, x]*HPL[{-2}, x] - 
     60480*Pi^2*HPL[{-2}, x]^2 - 6804*Pi^4*HPL[{2}, x] - 
     6531840*HPL[{-4}, x]*HPL[{2}, x] + 30240*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 
     7560*Pi^2*HPL[{2}, x]^2 - 453600*HPL[{-2}, x]*HPL[{2}, x]^2 + 
     433440*HPL[{2}, x]^3 + 9072000*HPL[{-3}, x]*HPL[{3}, x] + 
     5806080*HPL[{3}, x]^2 + 468720*Pi^2*HPL[{4}, x] - 
     9434880*HPL[{-2}, x]*HPL[{4}, x] - 13698720*HPL[{2}, x]*HPL[{4}, x] + 
     3719520*HPL[{6}, x] + 49351680*HPL[{-5, -1}, x] + 
     23224320*HPL[{-5, 1}, x] + 12337920*HPL[{-4, -2}, x] + 
     272160*Pi^2*HPL[{-3, -1}, x] - 19232640*HPL[{-2}, x]*HPL[{-3, -1}, x] + 
     3265920*HPL[{2}, x]*HPL[{-3, -1}, x] - 30240*Pi^2*HPL[{-3, 1}, x] + 
     6168960*HPL[{-2}, x]*HPL[{-3, 1}, x] + 1088640*HPL[{2}, x]*
      HPL[{-3, 1}, x] + 19232640*HPL[{-3}, x]*HPL[{-2, -1}, x] - 
     6168960*HPL[{3}, x]*HPL[{-2, -1}, x] + 14515200*HPL[{-2, -1}, x]^2 + 
     6168960*HPL[{-3}, x]*HPL[{-2, 1}, x] - 1814400*HPL[{3}, x]*
      HPL[{-2, 1}, x] - 9434880*HPL[{-2, -1}, x]*HPL[{-2, 1}, x] - 
     1451520*HPL[{-2, 1}, x]^2 + 15966720*HPL[{2, -4}, x] - 
     60480*Pi^2*HPL[{2, -2}, x] + 2177280*HPL[{2}, x]*HPL[{2, -2}, x] - 
     12700800*HPL[{-3}, x]*HPL[{2, -1}, x] - 4717440*HPL[{3}, x]*
      HPL[{2, -1}, x] - 9434880*HPL[{-2, -1}, x]*HPL[{2, -1}, x] - 
     2903040*HPL[{-2, 1}, x]*HPL[{2, -1}, x] - 1451520*HPL[{2, -1}, x]^2 + 
     1088640*HPL[{-3}, x]*HPL[{2, 1}, x] - 2056320*HPL[{3}, x]*
      HPL[{2, 1}, x] + 2903040*HPL[{-2, -1}, x]*HPL[{2, 1}, x] + 
     725760*HPL[{-2, 1}, x]*HPL[{2, 1}, x] - 5080320*HPL[{2, -1}, x]*
      HPL[{2, 1}, x] - 15120*Pi^2*HPL[{2, 2}, x] + 
     907200*HPL[{-2}, x]*HPL[{2, 2}, x] - 302400*HPL[{2}, x]*HPL[{2, 2}, x] + 
     6531840*HPL[{2, 4}, x] + 27578880*HPL[{3, -3}, x] - 
     30240*Pi^2*HPL[{3, -1}, x] + 6168960*HPL[{-2}, x]*HPL[{3, -1}, x] + 
     6894720*HPL[{2}, x]*HPL[{3, -1}, x] + 31207680*HPL[{4, -2}, x] - 
     2358720*HPL[{4, 2}, x] + 23224320*HPL[{5, -1}, x] + 
     28304640*HPL[{-4, -1, -1}, x] - 56609280*HPL[{-4, -1, 1}, x] + 
     8709120*HPL[{-4, 1, 1}, x] + 9434880*HPL[{-3, -2, -1}, x] - 
     18869760*HPL[{-3, -2, 1}, x] + 9434880*HPL[{-3, -1, -2}, x] - 
     9434880*HPL[{-3, 1, -2}, x] + 846720*Pi^2*HPL[{-2, -1, -1}, x] - 
     29030400*HPL[{-2}, x]*HPL[{-2, -1, -1}, x] + 9434880*HPL[{2}, x]*
      HPL[{-2, -1, -1}, x] + 302400*Pi^2*HPL[{-2, -1, 1}, x] - 
     9434880*HPL[{-2}, x]*HPL[{-2, -1, 1}, x] + 2903040*HPL[{2}, x]*
      HPL[{-2, -1, 1}, x] + 302400*Pi^2*HPL[{-2, 1, -1}, x] + 
     9434880*HPL[{-2}, x]*HPL[{-2, 1, -1}, x] + 2903040*HPL[{2}, x]*
      HPL[{-2, 1, -1}, x] + 120960*Pi^2*HPL[{-2, 1, 1}, x] - 
     2903040*HPL[{-2}, x]*HPL[{-2, 1, 1}, x] + 725760*HPL[{2}, x]*
      HPL[{-2, 1, 1}, x] + 28304640*HPL[{2, -3, -1}, x] + 
     18869760*HPL[{2, -2, -2}, x] + 725760*HPL[{2, -2, 2}, x] + 
     18869760*HPL[{2, -1, -3}, x] + 302400*Pi^2*HPL[{2, -1, -1}, x] - 
     9434880*HPL[{-2}, x]*HPL[{2, -1, -1}, x] + 2903040*HPL[{2}, x]*
      HPL[{2, -1, -1}, x] + 120960*Pi^2*HPL[{2, -1, 1}, x] - 
     2903040*HPL[{-2}, x]*HPL[{2, -1, 1}, x] + 725760*HPL[{2}, x]*
      HPL[{2, -1, 1}, x] + 2903040*HPL[{2, -1, 3}, x] + 
     725760*HPL[{2, 1, -3}, x] + 120960*Pi^2*HPL[{2, 1, -1}, x] - 
     2903040*HPL[{-2}, x]*HPL[{2, 1, -1}, x] + 6531840*HPL[{2}, x]*
      HPL[{2, 1, -1}, x] + 60480*Pi^2*HPL[{2, 1, 1}, x] + 
     725760*HPL[{-2}, x]*HPL[{2, 1, 1}, x] + 1693440*HPL[{2, 1, 3}, x] - 
     3628800*HPL[{2, 2, -2}, x] - 5806080*HPL[{2, 3, -1}, x] - 
     967680*HPL[{2, 3, 1}, x] + 47174400*HPL[{3, -2, -1}, x] + 
     28304640*HPL[{3, -1, -2}, x] - 6531840*HPL[{3, 1, -2}, x] - 
     241920*HPL[{3, 1, 2}, x] - 8709120*HPL[{3, 2, -1}, x] + 
     56609280*HPL[{4, -1, -1}, x] - 8709120*HPL[{4, 1, -1}, x] + 
     75479040*HPL[{-3, -1, -1, 1}, x] - 11612160*HPL[{-3, 1, 1, 1}, x] + 
     37739520*HPL[{-2, -2, -1, 1}, x] - 18869760*HPL[{-2, 1, -2, -1}, x] - 
     18869760*HPL[{-2, 1, -1, -2}, x] + 37739520*HPL[{2, -2, -1, -1}, x] + 
     18869760*HPL[{2, -1, -2, -1}, x] + 5806080*HPL[{2, -1, 2, 1}, x] - 
     8709120*HPL[{2, 1, -2, 1}, x] - 5806080*HPL[{2, 1, -1, 2}, x] - 
     1451520*HPL[{2, 1, 1, -2}, x] - 2903040*HPL[{2, 1, 2, -1}, x] - 
     5806080*HPL[{2, 2, 1, -1}, x] + 75479040*HPL[{3, -1, -1, -1}, x] - 
     11612160*HPL[{3, 1, 1, -1}, x] + 3598560*HPL[{-3}, x]*Zeta[3] - 
     2177280*HPL[{3}, x]*Zeta[3] - 8890560*HPL[{-2, -1}, x]*Zeta[3] - 
     2903040*HPL[{-2, 1}, x]*Zeta[3] - 2903040*HPL[{2, -1}, x]*Zeta[3] - 
     907200*HPL[{2, 1}, x]*Zeta[3] + 2925720*Zeta[3]^2)/11340 - 
   (4*Log[x]*(396*HPL[{-5}, x] - 57*Pi^2*HPL[{-3}, x] + 
      2232*HPL[{-3}, x]*HPL[{-2}, x] + 1548*HPL[{-3}, x]*HPL[{2}, x] + 
      15*Pi^2*HPL[{3}, x] - 1548*HPL[{-2}, x]*HPL[{3}, x] - 
      684*HPL[{2}, x]*HPL[{3}, x] - 603*HPL[{5}, x] - 9288*HPL[{-4, -1}, x] + 
      1728*HPL[{-4, 1}, x] - 4608*HPL[{-3, -2}, x] + 
      90*Pi^2*HPL[{-2, -1}, x] + 36*Pi^2*HPL[{-2, 1}, x] - 
      360*HPL[{2, -3}, x] + 36*Pi^2*HPL[{2, -1}, x] - 
      108*HPL[{2}, x]*HPL[{2, -1}, x] + 18*Pi^2*HPL[{2, 1}, x] - 
      12*HPL[{2}, x]*HPL[{2, 1}, x] - 288*HPL[{2, 3}, x] + 
      1080*HPL[{3, -2}, x] + 54*HPL[{3, 2}, x] + 1728*HPL[{4, -1}, x] - 
      1944*HPL[{-3, -1, -1}, x] - 648*HPL[{-3, -1, 1}, x] - 
      648*HPL[{-3, 1, -1}, x] - 216*HPL[{-3, 1, 1}, x] + 
      108*HPL[{2, -2, 1}, x] + 108*HPL[{2, -1, 2}, x] + 
      12*HPL[{2, 1, 2}, x] + 216*HPL[{2, 2, -1}, x] + 36*HPL[{2, 2, 1}, x] - 
      648*HPL[{3, -1, -1}, x] + 216*HPL[{3, 1, -1}, x] - 
      5760*HPL[{-2, -1, -1, -1}, x] - 1872*HPL[{-2, -1, -1, 1}, x] - 
      1872*HPL[{-2, -1, 1, -1}, x] - 576*HPL[{-2, -1, 1, 1}, x] - 
      1872*HPL[{-2, 1, -1, -1}, x] - 576*HPL[{-2, 1, -1, 1}, x] - 
      576*HPL[{-2, 1, 1, -1}, x] - 144*HPL[{-2, 1, 1, 1}, x] - 
      1872*HPL[{2, -1, -1, -1}, x] - 576*HPL[{2, -1, -1, 1}, x] - 
      576*HPL[{2, -1, 1, -1}, x] - 144*HPL[{2, -1, 1, 1}, x] - 
      576*HPL[{2, 1, -1, -1}, x] - 144*HPL[{2, 1, -1, 1}, x] - 
      144*HPL[{2, 1, 1, -1}, x] - 52*Pi^2*Zeta[3] - 
      516*HPL[{-2}, x]*Zeta[3] + 63*HPL[{2}, x]*Zeta[3] + 477*Zeta[5]))/9 + 
   Log[1 - x]*((2*(11*Pi^4 - 6048*HPL[{-4}, x] - 144*Pi^2*HPL[{-2}, x] - 
        72*Pi^2*HPL[{2}, x] + 72*HPL[{2}, x]^2 + 3456*HPL[{4}, x] + 
        2592*HPL[{-3, -1}, x] + 864*HPL[{-3, 1}, x] - 144*HPL[{2, 2}, x] + 
        864*HPL[{3, -1}, x] + 7488*HPL[{-2, -1, -1}, x] + 
        2304*HPL[{-2, -1, 1}, x] + 2304*HPL[{-2, 1, -1}, x] + 
        576*HPL[{-2, 1, 1}, x] + 2304*HPL[{2, -1, -1}, x] + 
        576*HPL[{2, -1, 1}, x] + 576*HPL[{2, 1, -1}, x])*Log[x])/9 + 
     (4*(11*Pi^2 + 132*HPL[{-2}, x] - 6*HPL[{2}, x])*Log[x]^3)/9 - 
     (14*Log[x]^5)/15 + 16*Log[x]^2*(10*HPL[{-3}, x] - 7*HPL[{3}, x] - 
       34*HPL[{-2, -1}, x] - 10*HPL[{-2, 1}, x] - 10*HPL[{2, -1}, x] - 
       2*HPL[{2, 1}, x] + 12*Zeta[3]) + 
     (8*(768*HPL[{-5}, x] + 2*Pi^2*HPL[{-3}, x] + 408*HPL[{-3}, x]*
         HPL[{-2}, x] + 72*HPL[{-3}, x]*HPL[{2}, x] + 2*Pi^2*HPL[{3}, x] - 
        120*HPL[{-2}, x]*HPL[{3}, x] - 16*HPL[{2}, x]*HPL[{3}, x] - 
        552*HPL[{5}, x] - 1872*HPL[{-4, -1}, x] + 288*HPL[{-4, 1}, x] - 
        624*HPL[{-3, -2}, x] + 20*Pi^2*HPL[{-2, -1}, x] - 
        624*HPL[{-2}, x]*HPL[{-2, -1}, x] + 192*HPL[{2}, x]*
         HPL[{-2, -1}, x] + 8*Pi^2*HPL[{-2, 1}, x] - 192*HPL[{-2}, x]*
         HPL[{-2, 1}, x] + 48*HPL[{2}, x]*HPL[{-2, 1}, x] + 
        48*HPL[{2, -3}, x] + 8*Pi^2*HPL[{2, -1}, x] - 192*HPL[{-2}, x]*
         HPL[{2, -1}, x] - 144*HPL[{2}, x]*HPL[{2, -1}, x] + 
        4*Pi^2*HPL[{2, 1}, x] + 48*HPL[{-2}, x]*HPL[{2, 1}, x] - 
        8*HPL[{2, 3}, x] + 144*HPL[{3, -2}, x] + 24*HPL[{3, 2}, x] + 
        288*HPL[{4, -1}, x] + 2496*HPL[{-3, -1, -1}, x] - 
        384*HPL[{-3, 1, 1}, x] + 1248*HPL[{-2, -2, -1}, x] + 
        192*HPL[{2, -1, 2}, x] - 96*HPL[{2, 1, -2}, x] + 
        192*HPL[{2, 2, -1}, x] + 384*HPL[{3, 1, -1}, x] - 15*Pi^2*Zeta[3] - 
        192*HPL[{-2}, x]*Zeta[3] - 60*HPL[{2}, x]*Zeta[3] + 66*Zeta[5]))/3), 
 intB[4, 7] -> ((-169*Pi^4 + 39960*HPL[{-4}, x] + 780*Pi^2*HPL[{-2}, x] + 
      30420*HPL[{-2}, x]^2 - 420*Pi^2*HPL[{2}, x] - 44640*HPL[{-2}, x]*
       HPL[{2}, x] - 18990*HPL[{2}, x]^2 - 31140*HPL[{4}, x] - 
      65880*HPL[{-3, -1}, x] + 113760*HPL[{-3, 1}, x] + 
      68760*HPL[{2, -2}, x] + 12420*HPL[{2, 2}, x] + 113760*HPL[{3, -1}, x] - 
      188640*HPL[{-2, -1, -1}, x] - 56880*HPL[{-2, -1, 1}, x] - 
      56880*HPL[{-2, 1, -1}, x] - 9360*HPL[{-2, 1, 1}, x] - 
      56880*HPL[{2, -1, -1}, x] - 9360*HPL[{2, -1, 1}, x] - 
      9360*HPL[{2, 1, -1}, x] + 13680*HPL[{2, 1, 1}, x])*Log[x]^3)/270 + 
   ((-47*Pi^2 - 564*HPL[{-2}, x] + 114*HPL[{2}, x])*Log[x]^5)/180 + 
   (31*Log[x]^7)/1260 + Log[1 - x]^3*
    ((128*Pi^2*(4*Pi^2 - 30*HPL[{-2}, x] - 15*HPL[{2}, x]))/135 + 
     (32*(5*Pi^2 + 60*HPL[{-2}, x] + 12*HPL[{2}, x])*Log[x]^2)/9 - 
     (16*Log[x]^4)/3 - (128*Log[x]*(6*HPL[{-3}, x] + 2*HPL[{3}, x] + 
        16*HPL[{-2, -1}, x] + 4*HPL[{-2, 1}, x] + 4*HPL[{2, -1}, x] - 
        11*Zeta[3]))/3) + Log[1 - x]^4*((-64*(Pi^2 + 12*HPL[{-2}, x])*Log[x])/
      9 + (64*Log[x]^3)/9 - 128*Zeta[3]) + 
   (Log[x]^4*(-137*HPL[{-3}, x] + 113*HPL[{3}, x] + 356*HPL[{-2, -1}, x] + 
      74*HPL[{-2, 1}, x] + 74*HPL[{2, -1}, x] - 50*HPL[{2, 1}, x] - 
      107*Zeta[3]))/6 + (Log[x]*(34*Pi^6 + 200760*HPL[{-6}, x] - 
      4200*Pi^2*HPL[{-4}, x] - 389760*HPL[{-3}, x]^2 + 
      924*Pi^4*HPL[{-2}, x] + 154560*HPL[{-4}, x]*HPL[{-2}, x] - 
      8960*Pi^2*HPL[{-2}, x]^2 - 97440*HPL[{-2}, x]^3 + 
      175*Pi^4*HPL[{2}, x] - 660240*HPL[{-4}, x]*HPL[{2}, x] + 
      14280*Pi^2*HPL[{-2}, x]*HPL[{2}, x] + 193200*HPL[{-2}, x]^2*
       HPL[{2}, x] + 6020*Pi^2*HPL[{2}, x]^2 - 126000*HPL[{-2}, x]*
       HPL[{2}, x]^2 + 50120*HPL[{2}, x]^3 + 524160*HPL[{-3}, x]*
       HPL[{3}, x] + 446460*HPL[{3}, x]^2 + 9660*Pi^2*HPL[{4}, x] - 
      114240*HPL[{-2}, x]*HPL[{4}, x] - 718620*HPL[{2}, x]*HPL[{4}, x] - 
      84840*HPL[{6}, x] + 3796800*HPL[{-5, -1}, x] - 1680*HPL[{-5, 1}, x] + 
      873600*HPL[{-4, -2}, x] + 15120*Pi^2*HPL[{-3, -1}, x] + 
      107520*HPL[{-2}, x]*HPL[{-3, -1}, x] - 43120*Pi^2*HPL[{-3, 1}, x] - 
      26880*HPL[{-2}, x]*HPL[{-3, 1}, x] + 880320*HPL[{2}, x]*
       HPL[{-3, 1}, x] + 1142400*HPL[{-3}, x]*HPL[{-2, -1}, x] - 
      772800*HPL[{3}, x]*HPL[{-2, -1}, x] + 463680*HPL[{-3}, x]*
       HPL[{-2, 1}, x] - 342720*HPL[{3}, x]*HPL[{-2, 1}, x] + 
      979440*HPL[{2, -4}, x] - 24080*Pi^2*HPL[{2, -2}, x] + 
      40320*HPL[{-2}, x]*HPL[{2, -2}, x] + 562800*HPL[{2}, x]*
       HPL[{2, -2}, x] - 436800*HPL[{-3}, x]*HPL[{2, -1}, x] - 
      477120*HPL[{3}, x]*HPL[{2, -1}, x] - 571200*HPL[{-3}, x]*
       HPL[{2, 1}, x] - 500640*HPL[{3}, x]*HPL[{2, 1}, x] - 
      20160*HPL[{2, -1}, x]*HPL[{2, 1}, x] - 3360*HPL[{2, 1}, x]^2 - 
      1960*Pi^2*HPL[{2, 2}, x] - 13440*HPL[{-2}, x]*HPL[{2, 2}, x] - 
      75600*HPL[{2}, x]*HPL[{2, 2}, x] + 473340*HPL[{2, 4}, x] + 
      1590960*HPL[{3, -3}, x] - 43120*Pi^2*HPL[{3, -1}, x] - 
      26880*HPL[{-2}, x]*HPL[{3, -1}, x] + 1149120*HPL[{2}, x]*
       HPL[{3, -1}, x] + 1518720*HPL[{4, -2}, x] - 457800*HPL[{4, 2}, x] - 
      1680*HPL[{5, -1}, x] - 5523840*HPL[{-4, -1, -1}, x] - 
      1814400*HPL[{-4, -1, 1}, x] + 887040*HPL[{-4, 1, -1}, x] + 
      403200*HPL[{-4, 1, 1}, x] - 2688000*HPL[{-3, -2, -1}, x] - 
      900480*HPL[{-3, -2, 1}, x] - 107520*HPL[{-3, -1, -2}, x] - 
      1344000*HPL[{-3, 1, -2}, x] + 47040*Pi^2*HPL[{-2, -1, -1}, x] + 
      16800*Pi^2*HPL[{-2, -1, 1}, x] + 16800*Pi^2*HPL[{-2, 1, -1}, x] + 
      6720*Pi^2*HPL[{-2, 1, 1}, x] + 564480*HPL[{2, -3, -1}, x] - 
      171360*HPL[{2, -3, 1}, x] + 174720*HPL[{2, -2, -2}, x] + 
      11760*HPL[{2, -2, 2}, x] + 900480*HPL[{2, -1, -3}, x] + 
      16800*Pi^2*HPL[{2, -1, -1}, x] - 60480*HPL[{2}, x]*
       HPL[{2, -1, -1}, x] + 6720*Pi^2*HPL[{2, -1, 1}, x] + 
      134400*HPL[{2, -1, 3}, x] + 887040*HPL[{2, 1, -3}, x] + 
      6720*Pi^2*HPL[{2, 1, -1}, x] + 20160*HPL[{2}, x]*HPL[{2, 1, -1}, x] + 
      3360*Pi^2*HPL[{2, 1, 1}, x] + 3360*HPL[{2}, x]*HPL[{2, 1, 1}, x] + 
      211680*HPL[{2, 1, 3}, x] + 275520*HPL[{2, 2, -2}, x] - 
      440160*HPL[{2, 3, -1}, x] - 84000*HPL[{2, 3, 1}, x] + 
      2244480*HPL[{3, -2, -1}, x] + 456960*HPL[{3, -1, -2}, x] + 
      611520*HPL[{3, 1, -2}, x] - 174720*HPL[{3, 1, 2}, x] - 
      403200*HPL[{3, 2, -1}, x] + 3588480*HPL[{4, -1, -1}, x] - 
      403200*HPL[{4, 1, -1}, x] - 1088640*HPL[{-3, -1, -1, -1}, x] - 
      362880*HPL[{-3, -1, -1, 1}, x] - 362880*HPL[{-3, -1, 1, -1}, x] - 
      120960*HPL[{-3, -1, 1, 1}, x] - 362880*HPL[{-3, 1, -1, -1}, x] - 
      120960*HPL[{-3, 1, -1, 1}, x] - 120960*HPL[{-3, 1, 1, -1}, x] - 
      40320*HPL[{-3, 1, 1, 1}, x] + 60480*HPL[{2, -2, -1, 1}, x] + 
      60480*HPL[{2, -2, 1, -1}, x] + 20160*HPL[{2, -2, 1, 1}, x] + 
      60480*HPL[{2, -1, -2, 1}, x] + 60480*HPL[{2, -1, -1, 2}, x] + 
      60480*HPL[{2, -1, 2, -1}, x] + 20160*HPL[{2, -1, 2, 1}, x] - 
      20160*HPL[{2, 1, -2, 1}, x] - 20160*HPL[{2, 1, -1, 2}, x] - 
      3360*HPL[{2, 1, 1, 2}, x] + 120960*HPL[{2, 2, -1, -1}, x] + 
      20160*HPL[{2, 2, -1, 1}, x] + 6720*HPL[{2, 2, 1, 1}, x] - 
      362880*HPL[{3, -1, -1, -1}, x] + 120960*HPL[{3, 1, -1, -1}, x] - 
      40320*HPL[{3, 1, 1, -1}, x] - 3252480*HPL[{-2, -1, -1, -1, -1}, x] - 
      1075200*HPL[{-2, -1, -1, -1, 1}, x] - 
      1075200*HPL[{-2, -1, -1, 1, -1}, x] - 
      349440*HPL[{-2, -1, -1, 1, 1}, x] - 1075200*HPL[{-2, -1, 1, -1, -1}, 
        x] - 349440*HPL[{-2, -1, 1, -1, 1}, x] - 
      349440*HPL[{-2, -1, 1, 1, -1}, x] - 107520*HPL[{-2, -1, 1, 1, 1}, x] - 
      1075200*HPL[{-2, 1, -1, -1, -1}, x] - 
      349440*HPL[{-2, 1, -1, -1, 1}, x] - 349440*HPL[{-2, 1, -1, 1, -1}, x] - 
      107520*HPL[{-2, 1, -1, 1, 1}, x] - 349440*HPL[{-2, 1, 1, -1, -1}, x] - 
      107520*HPL[{-2, 1, 1, -1, 1}, x] - 107520*HPL[{-2, 1, 1, 1, -1}, x] - 
      26880*HPL[{-2, 1, 1, 1, 1}, x] - 1075200*HPL[{2, -1, -1, -1, -1}, x] - 
      349440*HPL[{2, -1, -1, -1, 1}, x] - 349440*HPL[{2, -1, -1, 1, -1}, x] - 
      107520*HPL[{2, -1, -1, 1, 1}, x] - 349440*HPL[{2, -1, 1, -1, -1}, x] - 
      107520*HPL[{2, -1, 1, -1, 1}, x] - 107520*HPL[{2, -1, 1, 1, -1}, x] - 
      26880*HPL[{2, -1, 1, 1, 1}, x] - 349440*HPL[{2, 1, -1, -1, -1}, x] - 
      107520*HPL[{2, 1, -1, -1, 1}, x] - 107520*HPL[{2, 1, -1, 1, -1}, x] - 
      26880*HPL[{2, 1, -1, 1, 1}, x] - 107520*HPL[{2, 1, 1, -1, -1}, x] - 
      26880*HPL[{2, 1, 1, -1, 1}, x] - 26880*HPL[{2, 1, 1, 1, -1}, x] + 
      126840*HPL[{-3}, x]*Zeta[3] - 107800*HPL[{3}, x]*Zeta[3] - 
      365120*HPL[{-2, -1}, x]*Zeta[3] - 77840*HPL[{-2, 1}, x]*Zeta[3] - 
      77840*HPL[{2, -1}, x]*Zeta[3] + 48720*HPL[{2, 1}, x]*Zeta[3] + 
      115360*Zeta[3]^2))/210 + 
   (Log[x]^2*(-3042*HPL[{-5}, x] + 141*Pi^2*HPL[{-3}, x] - 
      7524*HPL[{-3}, x]*HPL[{-2}, x] - 10260*HPL[{-3}, x]*HPL[{2}, x] - 
      105*Pi^2*HPL[{3}, x] + 5328*HPL[{-2}, x]*HPL[{3}, x] + 
      2370*HPL[{2}, x]*HPL[{3}, x] + 2178*HPL[{5}, x] + 
      31752*HPL[{-4, -1}, x] + 10368*HPL[{-4, 1}, x] + 
      22536*HPL[{-3, -2}, x] - 300*Pi^2*HPL[{-2, -1}, x] - 
      11952*HPL[{-2}, x]*HPL[{-2, -1}, x] + 8280*HPL[{2}, x]*
       HPL[{-2, -1}, x] - 42*Pi^2*HPL[{-2, 1}, x] - 
      6336*HPL[{-2}, x]*HPL[{-2, 1}, x] + 3600*HPL[{2}, x]*HPL[{-2, 1}, x] + 
      4896*HPL[{2, -3}, x] - 42*Pi^2*HPL[{2, -1}, x] - 
      6336*HPL[{-2}, x]*HPL[{2, -1}, x] - 10512*HPL[{2}, x]*HPL[{2, -1}, x] + 
      114*Pi^2*HPL[{2, 1}, x] + 5544*HPL[{-2}, x]*HPL[{2, 1}, x] + 
      3048*HPL[{2}, x]*HPL[{2, 1}, x] + 2094*HPL[{2, 3}, x] + 
      1548*HPL[{3, -2}, x] + 2718*HPL[{3, 2}, x] + 10368*HPL[{4, -1}, x] + 
      63360*HPL[{-3, -1, -1}, x] + 5184*HPL[{-3, -1, 1}, x] + 
      5184*HPL[{-3, 1, -1}, x] - 28224*HPL[{-3, 1, 1}, x] + 
      23904*HPL[{-2, -2, -1}, x] + 1944*HPL[{-2, 1, -2}, x] - 
      864*HPL[{2, -2, 1}, x] + 1944*HPL[{2, -1, -2}, x] + 
      14112*HPL[{2, -1, 2}, x] - 7776*HPL[{2, 1, -2}, x] - 
      168*HPL[{2, 1, 2}, x] + 13248*HPL[{2, 2, -1}, x] - 
      936*HPL[{2, 2, 1}, x] + 5184*HPL[{3, -1, -1}, x] + 
      28224*HPL[{3, 1, -1}, x] + 46368*HPL[{-2, -1, -1, -1}, x] + 
      15264*HPL[{-2, -1, -1, 1}, x] + 15264*HPL[{-2, -1, 1, -1}, x] + 
      4896*HPL[{-2, -1, 1, 1}, x] + 15264*HPL[{-2, 1, -1, -1}, x] + 
      4896*HPL[{-2, 1, -1, 1}, x] + 4896*HPL[{-2, 1, 1, -1}, x] + 
      1440*HPL[{-2, 1, 1, 1}, x] + 15264*HPL[{2, -1, -1, -1}, x] + 
      4896*HPL[{2, -1, -1, 1}, x] + 4896*HPL[{2, -1, 1, -1}, x] + 
      1440*HPL[{2, -1, 1, 1}, x] + 4896*HPL[{2, 1, -1, -1}, x] + 
      1440*HPL[{2, 1, -1, 1}, x] + 1440*HPL[{2, 1, 1, -1}, x] + 
      288*HPL[{2, 1, 1, 1}, x] + 229*Pi^2*Zeta[3] + 
      2244*HPL[{-2}, x]*Zeta[3] - 372*HPL[{2}, x]*Zeta[3] - 1980*Zeta[5]))/
    9 + Log[1 - x]^2*((-4*(11*Pi^4 - 6048*HPL[{-4}, x] - 
        144*Pi^2*HPL[{-2}, x] - 72*Pi^2*HPL[{2}, x] + 72*HPL[{2}, x]^2 + 
        3456*HPL[{4}, x] + 2592*HPL[{-3, -1}, x] + 864*HPL[{-3, 1}, x] - 
        144*HPL[{2, 2}, x] + 864*HPL[{3, -1}, x] + 
        7488*HPL[{-2, -1, -1}, x] + 2304*HPL[{-2, -1, 1}, x] + 
        2304*HPL[{-2, 1, -1}, x] + 576*HPL[{-2, 1, 1}, x] + 
        2304*HPL[{2, -1, -1}, x] + 576*HPL[{2, -1, 1}, x] + 
        576*HPL[{2, 1, -1}, x])*Log[x])/9 - 
     (8*(11*Pi^2 + 132*HPL[{-2}, x] - 6*HPL[{2}, x])*Log[x]^3)/9 + 
     (28*Log[x]^5)/15 - 32*Log[x]^2*(10*HPL[{-3}, x] - 7*HPL[{3}, x] - 
       34*HPL[{-2, -1}, x] - 10*HPL[{-2, 1}, x] - 10*HPL[{2, -1}, x] - 
       2*HPL[{2, 1}, x] + 12*Zeta[3]) - 
     (16*(2*Pi^2*HPL[{-3}, x] + 2*Pi^2*HPL[{3}, x] + 
        20*Pi^2*HPL[{-2, -1}, x] + 8*Pi^2*HPL[{-2, 1}, x] + 
        8*Pi^2*HPL[{2, -1}, x] + 4*Pi^2*HPL[{2, 1}, x] - 15*Pi^2*Zeta[3] - 
        192*HPL[{-2}, x]*Zeta[3] - 60*HPL[{2}, x]*Zeta[3] + 66*Zeta[5]))/3) + 
   Log[1 - x]*(((161*Pi^4 - 43200*HPL[{-4}, x] - 840*Pi^2*HPL[{-2}, x] - 
        20880*HPL[{-2}, x]^2 + 300*Pi^2*HPL[{2}, x] + 30960*HPL[{-2}, x]*
         HPL[{2}, x] + 12600*HPL[{2}, x]^2 + 34200*HPL[{4}, x] + 
        51840*HPL[{-3, -1}, x] - 80640*HPL[{-3, 1}, x] - 
        48960*HPL[{2, -2}, x] - 6480*HPL[{2, 2}, x] - 80640*HPL[{3, -1}, x] + 
        152640*HPL[{-2, -1, -1}, x] + 48960*HPL[{-2, -1, 1}, x] + 
        48960*HPL[{-2, 1, -1}, x] + 14400*HPL[{-2, 1, 1}, x] + 
        48960*HPL[{2, -1, -1}, x] + 14400*HPL[{2, -1, 1}, x] + 
        14400*HPL[{2, 1, -1}, x] + 2880*HPL[{2, 1, 1}, x])*Log[x]^2)/45 + 
     ((23*Pi^2 + 276*HPL[{-2}, x] - 42*HPL[{2}, x])*Log[x]^4)/9 - 
     Log[x]^6/3 + (8*Log[x]^3*(177*HPL[{-3}, x] - 141*HPL[{3}, x] - 
        492*HPL[{-2, -1}, x] - 114*HPL[{-2, 1}, x] - 114*HPL[{2, -1}, x] + 
        42*HPL[{2, 1}, x] + 155*Zeta[3]))/9 + 
     (101*Pi^6 + 725760*Pi^2*HPL[{-4}, x] - 12348*Pi^4*HPL[{-2}, x] + 
       60480*Pi^2*HPL[{-2}, x]^2 + 6804*Pi^4*HPL[{2}, x] - 
       30240*Pi^2*HPL[{-2}, x]*HPL[{2}, x] - 7560*Pi^2*HPL[{2}, x]^2 - 
       468720*Pi^2*HPL[{4}, x] - 272160*Pi^2*HPL[{-3, -1}, x] + 
       30240*Pi^2*HPL[{-3, 1}, x] + 60480*Pi^2*HPL[{2, -2}, x] + 
       15120*Pi^2*HPL[{2, 2}, x] + 30240*Pi^2*HPL[{3, -1}, x] - 
       846720*Pi^2*HPL[{-2, -1, -1}, x] - 302400*Pi^2*HPL[{-2, -1, 1}, x] - 
       302400*Pi^2*HPL[{-2, 1, -1}, x] - 120960*Pi^2*HPL[{-2, 1, 1}, x] - 
       302400*Pi^2*HPL[{2, -1, -1}, x] - 120960*Pi^2*HPL[{2, -1, 1}, x] - 
       120960*Pi^2*HPL[{2, 1, -1}, x] - 60480*Pi^2*HPL[{2, 1, 1}, x] - 
       3598560*HPL[{-3}, x]*Zeta[3] + 2177280*HPL[{3}, x]*Zeta[3] + 
       8890560*HPL[{-2, -1}, x]*Zeta[3] + 2903040*HPL[{-2, 1}, x]*Zeta[3] + 
       2903040*HPL[{2, -1}, x]*Zeta[3] + 907200*HPL[{2, 1}, x]*Zeta[3] - 
       2925720*Zeta[3]^2)/2835 + 
     (16*Log[x]*(396*HPL[{-5}, x] - 57*Pi^2*HPL[{-3}, x] + 
        2232*HPL[{-3}, x]*HPL[{-2}, x] + 1548*HPL[{-3}, x]*HPL[{2}, x] + 
        15*Pi^2*HPL[{3}, x] - 1548*HPL[{-2}, x]*HPL[{3}, x] - 
        684*HPL[{2}, x]*HPL[{3}, x] - 603*HPL[{5}, x] - 
        9288*HPL[{-4, -1}, x] + 1728*HPL[{-4, 1}, x] - 
        4608*HPL[{-3, -2}, x] + 90*Pi^2*HPL[{-2, -1}, x] + 
        36*Pi^2*HPL[{-2, 1}, x] - 360*HPL[{2, -3}, x] + 
        36*Pi^2*HPL[{2, -1}, x] - 108*HPL[{2}, x]*HPL[{2, -1}, x] + 
        18*Pi^2*HPL[{2, 1}, x] - 12*HPL[{2}, x]*HPL[{2, 1}, x] - 
        288*HPL[{2, 3}, x] + 1080*HPL[{3, -2}, x] + 54*HPL[{3, 2}, x] + 
        1728*HPL[{4, -1}, x] - 1944*HPL[{-3, -1, -1}, x] - 
        648*HPL[{-3, -1, 1}, x] - 648*HPL[{-3, 1, -1}, x] - 
        216*HPL[{-3, 1, 1}, x] + 108*HPL[{2, -2, 1}, x] + 
        108*HPL[{2, -1, 2}, x] + 12*HPL[{2, 1, 2}, x] + 
        216*HPL[{2, 2, -1}, x] + 36*HPL[{2, 2, 1}, x] - 
        648*HPL[{3, -1, -1}, x] + 216*HPL[{3, 1, -1}, x] - 
        5760*HPL[{-2, -1, -1, -1}, x] - 1872*HPL[{-2, -1, -1, 1}, x] - 
        1872*HPL[{-2, -1, 1, -1}, x] - 576*HPL[{-2, -1, 1, 1}, x] - 
        1872*HPL[{-2, 1, -1, -1}, x] - 576*HPL[{-2, 1, -1, 1}, x] - 
        576*HPL[{-2, 1, 1, -1}, x] - 144*HPL[{-2, 1, 1, 1}, x] - 
        1872*HPL[{2, -1, -1, -1}, x] - 576*HPL[{2, -1, -1, 1}, x] - 
        576*HPL[{2, -1, 1, -1}, x] - 144*HPL[{2, -1, 1, 1}, x] - 
        576*HPL[{2, 1, -1, -1}, x] - 144*HPL[{2, 1, -1, 1}, x] - 
        144*HPL[{2, 1, 1, -1}, x] - 52*Pi^2*Zeta[3] - 516*HPL[{-2}, x]*
         Zeta[3] + 63*HPL[{2}, x]*Zeta[3] + 477*Zeta[5]))/9) + 
   (-777600*HPL[{-7}, x] - 22680*Pi^2*HPL[{-5}, x] - 48*Pi^4*HPL[{-3}, x] + 
     36720*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 37440*Pi^2*HPL[{-3}, x]*
      HPL[{2}, x] - 690*Pi^4*HPL[{3}, x] - 34560*Pi^2*HPL[{-2}, x]*
      HPL[{3}, x] - 19320*Pi^2*HPL[{2}, x]*HPL[{3}, x] + 
     3420*Pi^2*HPL[{5}, x] + 412560*HPL[{7}, x] + 475200*HPL[{-6, -1}, x] - 
     194400*HPL[{-6, 1}, x] + 2116800*HPL[{-5, -2}, x] - 
     1756080*HPL[{-5, 2}, x] + 1814400*HPL[{-4, -3}, x] - 
     146880*Pi^2*HPL[{-4, -1}, x] + 34560*Pi^2*HPL[{-4, 1}, x] - 
     1671840*HPL[{-4, 3}, x] + 838080*HPL[{-3, -4}, x] - 
     82080*Pi^2*HPL[{-3, -2}, x] - 883440*HPL[{-3, 4}, x] + 
     69120*HPL[{-2, -5}, x] - 2676*Pi^4*HPL[{-2, -1}, x] + 
     18720*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] - 5760*Pi^2*HPL[{2}, x]*
      HPL[{-2, -1}, x] - 372*Pi^4*HPL[{-2, 1}, x] + 
     5760*Pi^2*HPL[{-2}, x]*HPL[{-2, 1}, x] - 1440*Pi^2*HPL[{2}, x]*
      HPL[{-2, 1}, x] - 140400*HPL[{-2, 5}, x] - 691200*HPL[{1, -6}, x] + 
     354240*HPL[{1, 6}, x] - 1060560*HPL[{2, -5}, x] - 
     10080*Pi^2*HPL[{2, -3}, x] - 372*Pi^4*HPL[{2, -1}, x] + 
     5760*Pi^2*HPL[{-2}, x]*HPL[{2, -1}, x] + 2160*Pi^2*HPL[{2}, x]*
      HPL[{2, -1}, x] + 756*Pi^4*HPL[{2, 1}, x] - 1440*Pi^2*HPL[{-2}, x]*
      HPL[{2, 1}, x] - 240*Pi^2*HPL[{2}, x]*HPL[{2, 1}, x] - 
     9480*Pi^2*HPL[{2, 3}, x] + 645840*HPL[{2, 5}, x] - 
     1365120*HPL[{3, -4}, x] + 20880*Pi^2*HPL[{3, -2}, x] - 
     1440*Pi^2*HPL[{3, 2}, x] + 928800*HPL[{3, 4}, x] - 
     1723680*HPL[{4, -3}, x] + 34560*Pi^2*HPL[{4, -1}, x] + 
     1099440*HPL[{4, 3}, x] - 1678320*HPL[{5, -2}, x] + 
     844560*HPL[{5, 2}, x] - 194400*HPL[{6, -1}, x] - 358560*HPL[{6, 1}, x] - 
     3870720*HPL[{-5, -1, -1}, x] + 1278720*HPL[{-5, -1, 1}, x] + 
     1278720*HPL[{-5, 1, -1}, x] - 449280*HPL[{-5, 1, 1}, x] - 
     103680*HPL[{-4, -2, -1}, x] + 51840*HPL[{-4, -2, 1}, x] - 
     103680*HPL[{-4, -1, -2}, x] + 829440*HPL[{-4, -1, 2}, x] + 
     51840*HPL[{-4, 1, -2}, x] - 272160*HPL[{-4, 1, 2}, x] + 
     51840*HPL[{-4, 2, -1}, x] + 259200*HPL[{-4, 2, 1}, x] - 
     380160*HPL[{-3, -3, -1}, x] + 120960*HPL[{-3, -3, 1}, x] + 
     1330560*HPL[{-3, -2, -2}, x] + 95040*HPL[{-3, -2, 2}, x] - 
     172800*HPL[{-3, -1, -3}, x] - 113760*Pi^2*HPL[{-3, -1, -1}, x] - 
     12960*Pi^2*HPL[{-3, -1, 1}, x] + 1088640*HPL[{-3, -1, 3}, x] + 
     51840*HPL[{-3, 1, -3}, x] - 12960*Pi^2*HPL[{-3, 1, -1}, x] + 
     7200*Pi^2*HPL[{-3, 1, 1}, x] - 328320*HPL[{-3, 1, 3}, x] - 
     1045440*HPL[{-3, 2, -2}, x] + 354240*HPL[{-3, 2, 2}, x] + 
     120960*HPL[{-3, 3, -1}, x] + 362880*HPL[{-3, 3, 1}, x] - 
     1434240*HPL[{-2, -4, -1}, x] + 449280*HPL[{-2, -4, 1}, x] + 
     276480*HPL[{-2, -3, -2}, x] + 164160*HPL[{-2, -3, 2}, x] + 
     380160*HPL[{-2, -2, -3}, x] - 37440*Pi^2*HPL[{-2, -2, -1}, x] + 
     388800*HPL[{-2, -2, 3}, x] - 1123200*HPL[{-2, -1, -4}, x] + 
     1123200*HPL[{-2, -1, 4}, x] + 345600*HPL[{-2, 1, -4}, x] - 
     332640*HPL[{-2, 1, 4}, x] - 751680*HPL[{-2, 2, -3}, x] + 
     172800*HPL[{-2, 2, 3}, x] - 717120*HPL[{-2, 3, -2}, x] + 
     341280*HPL[{-2, 3, 2}, x] + 449280*HPL[{-2, 4, -1}, x] + 
     172800*HPL[{-2, 4, 1}, x] + 2764800*HPL[{1, -5, -1}, x] - 
     898560*HPL[{1, -5, 1}, x] + 207360*HPL[{1, -4, -2}, x] - 
     725760*HPL[{1, -4, 2}, x] + 345600*HPL[{1, -3, -3}, x] - 
     933120*HPL[{1, -3, 3}, x] + 1002240*HPL[{1, -2, -4}, x] - 
     898560*HPL[{1, -2, 4}, x] - 2211840*HPL[{1, 1, -5}, x] + 
     1589760*HPL[{1, 1, 5}, x] - 1313280*HPL[{1, 2, -4}, x] + 
     907200*HPL[{1, 2, 4}, x] + 34560*HPL[{1, 3, -3}, x] + 
     86400*HPL[{1, 3, 3}, x] + 587520*HPL[{1, 4, -2}, x] - 
     535680*HPL[{1, 4, 2}, x] - 898560*HPL[{1, 5, -1}, x] - 
     622080*HPL[{1, 5, 1}, x] + 1486080*HPL[{2, -4, -1}, x] - 
     527040*HPL[{2, -4, 1}, x] + 8640*HPL[{2, -3, -2}, x] - 
     540000*HPL[{2, -3, 2}, x] + 354240*HPL[{2, -2, -3}, x] + 
     2160*Pi^2*HPL[{2, -2, 1}, x] - 682560*HPL[{2, -2, 3}, x] + 
     345600*HPL[{2, -1, -4}, x] - 3600*Pi^2*HPL[{2, -1, 2}, x] - 
     332640*HPL[{2, -1, 4}, x] - 1175040*HPL[{2, 1, -4}, x] + 
     2880*Pi^2*HPL[{2, 1, -2}, x] + 240*Pi^2*HPL[{2, 1, 2}, x] + 
     799200*HPL[{2, 1, 4}, x] - 466560*HPL[{2, 2, -3}, x] - 
     1440*Pi^2*HPL[{2, 2, -1}, x] + 720*Pi^2*HPL[{2, 2, 1}, x] + 
     237600*HPL[{2, 2, 3}, x] + 164160*HPL[{2, 3, -2}, x] - 
     306720*HPL[{2, 3, 2}, x] - 527040*HPL[{2, 4, -1}, x] - 
     496800*HPL[{2, 4, 1}, x] - 432000*HPL[{3, -3, -1}, x] + 
     60480*HPL[{3, -3, 1}, x] - 665280*HPL[{3, -2, -2}, x] - 
     194400*HPL[{3, -2, 2}, x] + 51840*HPL[{3, -1, -3}, x] - 
     12960*Pi^2*HPL[{3, -1, -1}, x] - 328320*HPL[{3, -1, 3}, x] - 
     846720*HPL[{3, 1, -3}, x] - 7200*Pi^2*HPL[{3, 1, -1}, x] + 
     354240*HPL[{3, 1, 3}, x] - 90720*HPL[{3, 2, -2}, x] - 
     129600*HPL[{3, 2, 2}, x] + 60480*HPL[{3, 3, -1}, x] - 
     440640*HPL[{3, 3, 1}, x] - 1123200*HPL[{4, -2, -1}, x] + 
     280800*HPL[{4, -2, 1}, x] + 51840*HPL[{4, -1, -2}, x] - 
     272160*HPL[{4, -1, 2}, x] - 760320*HPL[{4, 1, -2}, x] + 
     164160*HPL[{4, 1, 2}, x] + 280800*HPL[{4, 2, -1}, x] - 
     285120*HPL[{4, 2, 1}, x] + 1278720*HPL[{5, -1, -1}, x] - 
     449280*HPL[{5, -1, 1}, x] - 449280*HPL[{5, 1, -1}, x] + 
     138240*HPL[{5, 1, 1}, x] - 4147200*HPL[{-4, -1, -1, -1}, x] + 
     1347840*HPL[{-4, -1, -1, 1}, x] + 1347840*HPL[{-4, -1, 1, -1}, x] - 
     414720*HPL[{-4, -1, 1, 1}, x] + 1347840*HPL[{-4, 1, -1, -1}, x] - 
     414720*HPL[{-4, 1, -1, 1}, x] - 414720*HPL[{-4, 1, 1, -1}, x] + 
     103680*HPL[{-4, 1, 1, 1}, x] - 4164480*HPL[{-3, -2, -1, -1}, x] + 
     1365120*HPL[{-3, -2, -1, 1}, x] + 1365120*HPL[{-3, -2, 1, -1}, x] - 
     432000*HPL[{-3, -2, 1, 1}, x] - 4164480*HPL[{-3, -1, -2, -1}, x] + 
     1365120*HPL[{-3, -1, -2, 1}, x] - 4164480*HPL[{-3, -1, -1, -2}, x] + 
     1365120*HPL[{-3, -1, -1, 2}, x] + 1365120*HPL[{-3, -1, 1, -2}, x] - 
     432000*HPL[{-3, -1, 1, 2}, x] + 1365120*HPL[{-3, -1, 2, -1}, x] - 
     432000*HPL[{-3, -1, 2, 1}, x] + 1365120*HPL[{-3, 1, -2, -1}, x] - 
     432000*HPL[{-3, 1, -2, 1}, x] + 1365120*HPL[{-3, 1, -1, -2}, x] - 
     432000*HPL[{-3, 1, -1, 2}, x] - 432000*HPL[{-3, 1, 1, -2}, x] + 
     120960*HPL[{-3, 1, 1, 2}, x] - 432000*HPL[{-3, 1, 2, -1}, x] + 
     120960*HPL[{-3, 1, 2, 1}, x] + 1365120*HPL[{-3, 2, -1, -1}, x] - 
     432000*HPL[{-3, 2, -1, 1}, x] - 432000*HPL[{-3, 2, 1, -1}, x] + 
     120960*HPL[{-3, 2, 1, 1}, x] - 2782080*HPL[{-2, -3, -1, -1}, x] + 
     915840*HPL[{-2, -3, -1, 1}, x] + 915840*HPL[{-2, -3, 1, -1}, x] - 
     293760*HPL[{-2, -3, 1, 1}, x] - 2782080*HPL[{-2, -2, -2, -1}, x] + 
     915840*HPL[{-2, -2, -2, 1}, x] - 2782080*HPL[{-2, -2, -1, -2}, x] + 
     915840*HPL[{-2, -2, -1, 2}, x] + 915840*HPL[{-2, -2, 1, -2}, x] - 
     293760*HPL[{-2, -2, 1, 2}, x] + 915840*HPL[{-2, -2, 2, -1}, x] - 
     293760*HPL[{-2, -2, 2, 1}, x] - 2782080*HPL[{-2, -1, -3, -1}, x] + 
     915840*HPL[{-2, -1, -3, 1}, x] - 2782080*HPL[{-2, -1, -2, -2}, x] + 
     915840*HPL[{-2, -1, -2, 2}, x] - 2782080*HPL[{-2, -1, -1, -3}, x] - 
     118080*Pi^2*HPL[{-2, -1, -1, -1}, x] - 
     40320*Pi^2*HPL[{-2, -1, -1, 1}, x] + 915840*HPL[{-2, -1, -1, 3}, x] + 
     915840*HPL[{-2, -1, 1, -3}, x] - 40320*Pi^2*HPL[{-2, -1, 1, -1}, x] - 
     14400*Pi^2*HPL[{-2, -1, 1, 1}, x] - 293760*HPL[{-2, -1, 1, 3}, x] + 
     915840*HPL[{-2, -1, 2, -2}, x] - 293760*HPL[{-2, -1, 2, 2}, x] + 
     915840*HPL[{-2, -1, 3, -1}, x] - 293760*HPL[{-2, -1, 3, 1}, x] + 
     915840*HPL[{-2, 1, -3, -1}, x] - 293760*HPL[{-2, 1, -3, 1}, x] + 
     915840*HPL[{-2, 1, -2, -2}, x] - 293760*HPL[{-2, 1, -2, 2}, x] + 
     915840*HPL[{-2, 1, -1, -3}, x] - 40320*Pi^2*HPL[{-2, 1, -1, -1}, x] - 
     14400*Pi^2*HPL[{-2, 1, -1, 1}, x] - 293760*HPL[{-2, 1, -1, 3}, x] - 
     293760*HPL[{-2, 1, 1, -3}, x] - 14400*Pi^2*HPL[{-2, 1, 1, -1}, x] - 
     5760*Pi^2*HPL[{-2, 1, 1, 1}, x] + 86400*HPL[{-2, 1, 1, 3}, x] - 
     293760*HPL[{-2, 1, 2, -2}, x] + 86400*HPL[{-2, 1, 2, 2}, x] - 
     293760*HPL[{-2, 1, 3, -1}, x] + 86400*HPL[{-2, 1, 3, 1}, x] + 
     915840*HPL[{-2, 2, -2, -1}, x] - 293760*HPL[{-2, 2, -2, 1}, x] + 
     915840*HPL[{-2, 2, -1, -2}, x] - 293760*HPL[{-2, 2, -1, 2}, x] - 
     293760*HPL[{-2, 2, 1, -2}, x] + 86400*HPL[{-2, 2, 1, 2}, x] - 
     293760*HPL[{-2, 2, 2, -1}, x] + 86400*HPL[{-2, 2, 2, 1}, x] + 
     915840*HPL[{-2, 3, -1, -1}, x] - 293760*HPL[{-2, 3, -1, 1}, x] - 
     293760*HPL[{-2, 3, 1, -1}, x] + 86400*HPL[{-2, 3, 1, 1}, x] + 
     2695680*HPL[{1, -4, -1, -1}, x] - 829440*HPL[{1, -4, -1, 1}, x] - 
     829440*HPL[{1, -4, 1, -1}, x] + 207360*HPL[{1, -4, 1, 1}, x] + 
     2730240*HPL[{1, -3, -2, -1}, x] - 864000*HPL[{1, -3, -2, 1}, x] + 
     2730240*HPL[{1, -3, -1, -2}, x] - 864000*HPL[{1, -3, -1, 2}, x] - 
     864000*HPL[{1, -3, 1, -2}, x] + 241920*HPL[{1, -3, 1, 2}, x] - 
     864000*HPL[{1, -3, 2, -1}, x] + 241920*HPL[{1, -3, 2, 1}, x] + 
     1831680*HPL[{1, -2, -3, -1}, x] - 587520*HPL[{1, -2, -3, 1}, x] + 
     1831680*HPL[{1, -2, -2, -2}, x] - 587520*HPL[{1, -2, -2, 2}, x] + 
     1831680*HPL[{1, -2, -1, -3}, x] - 587520*HPL[{1, -2, -1, 3}, x] - 
     587520*HPL[{1, -2, 1, -3}, x] + 172800*HPL[{1, -2, 1, 3}, x] - 
     587520*HPL[{1, -2, 2, -2}, x] + 172800*HPL[{1, -2, 2, 2}, x] - 
     587520*HPL[{1, -2, 3, -1}, x] + 172800*HPL[{1, -2, 3, 1}, x] - 
     1658880*HPL[{1, 1, -4, -1}, x] + 414720*HPL[{1, 1, -4, 1}, x] - 
     1728000*HPL[{1, 1, -3, -2}, x] + 483840*HPL[{1, 1, -3, 2}, x] - 
     1175040*HPL[{1, 1, -2, -3}, x] + 345600*HPL[{1, 1, -2, 3}, x] + 
     829440*HPL[{1, 1, 1, -4}, x] - 276480*HPL[{1, 1, 1, 4}, x] + 
     483840*HPL[{1, 1, 2, -3}, x] - 207360*HPL[{1, 1, 2, 3}, x] + 
     345600*HPL[{1, 1, 3, -2}, x] - 207360*HPL[{1, 1, 3, 2}, x] + 
     414720*HPL[{1, 1, 4, -1}, x] - 276480*HPL[{1, 1, 4, 1}, x] - 
     1071360*HPL[{1, 2, -3, -1}, x] + 241920*HPL[{1, 2, -3, 1}, x] - 
     1140480*HPL[{1, 2, -2, -2}, x] + 311040*HPL[{1, 2, -2, 2}, x] - 
     587520*HPL[{1, 2, -1, -3}, x] + 172800*HPL[{1, 2, -1, 3}, x] + 
     311040*HPL[{1, 2, 1, -3}, x] - 172800*HPL[{1, 2, 1, 3}, x] + 
     172800*HPL[{1, 2, 2, -2}, x] - 172800*HPL[{1, 2, 2, 2}, x] + 
     241920*HPL[{1, 2, 3, -1}, x] - 241920*HPL[{1, 2, 3, 1}, x] - 
     794880*HPL[{1, 3, -2, -1}, x] + 172800*HPL[{1, 3, -2, 1}, x] - 
     864000*HPL[{1, 3, -1, -2}, x] + 241920*HPL[{1, 3, -1, 2}, x] + 
     103680*HPL[{1, 3, 1, -2}, x] - 172800*HPL[{1, 3, 1, 2}, x] + 
     172800*HPL[{1, 3, 2, -1}, x] - 241920*HPL[{1, 3, 2, 1}, x] - 
     829440*HPL[{1, 4, -1, -1}, x] + 207360*HPL[{1, 4, -1, 1}, x] + 
     207360*HPL[{1, 4, 1, -1}, x] - 276480*HPL[{1, 4, 1, 1}, x] + 
     1779840*HPL[{2, -3, -1, -1}, x] - 535680*HPL[{2, -3, -1, 1}, x] - 
     535680*HPL[{2, -3, 1, -1}, x] + 120960*HPL[{2, -3, 1, 1}, x] + 
     1814400*HPL[{2, -2, -2, -1}, x] - 570240*HPL[{2, -2, -2, 1}, x] + 
     1814400*HPL[{2, -2, -1, -2}, x] - 570240*HPL[{2, -2, -1, 2}, x] - 
     570240*HPL[{2, -2, 1, -2}, x] + 155520*HPL[{2, -2, 1, 2}, x] - 
     570240*HPL[{2, -2, 2, -1}, x] + 155520*HPL[{2, -2, 2, 1}, x] + 
     915840*HPL[{2, -1, -3, -1}, x] - 293760*HPL[{2, -1, -3, 1}, x] + 
     915840*HPL[{2, -1, -2, -2}, x] - 293760*HPL[{2, -1, -2, 2}, x] + 
     915840*HPL[{2, -1, -1, -3}, x] - 40320*Pi^2*HPL[{2, -1, -1, -1}, x] - 
     14400*Pi^2*HPL[{2, -1, -1, 1}, x] - 293760*HPL[{2, -1, -1, 3}, x] - 
     293760*HPL[{2, -1, 1, -3}, x] - 14400*Pi^2*HPL[{2, -1, 1, -1}, x] - 
     5760*Pi^2*HPL[{2, -1, 1, 1}, x] + 86400*HPL[{2, -1, 1, 3}, x] - 
     293760*HPL[{2, -1, 2, -2}, x] + 86400*HPL[{2, -1, 2, 2}, x] - 
     293760*HPL[{2, -1, 3, -1}, x] + 86400*HPL[{2, -1, 3, 1}, x] - 
     777600*HPL[{2, 1, -3, -1}, x] + 155520*HPL[{2, 1, -3, 1}, x] - 
     846720*HPL[{2, 1, -2, -2}, x] + 224640*HPL[{2, 1, -2, 2}, x] - 
     293760*HPL[{2, 1, -1, -3}, x] - 14400*Pi^2*HPL[{2, 1, -1, -1}, x] - 
     5760*Pi^2*HPL[{2, 1, -1, 1}, x] + 86400*HPL[{2, 1, -1, 3}, x] + 
     224640*HPL[{2, 1, 1, -3}, x] - 5760*Pi^2*HPL[{2, 1, 1, -1}, x] - 
     2880*Pi^2*HPL[{2, 1, 1, 1}, x] - 155520*HPL[{2, 1, 1, 3}, x] + 
     86400*HPL[{2, 1, 2, -2}, x] - 155520*HPL[{2, 1, 2, 2}, x] + 
     155520*HPL[{2, 1, 3, -1}, x] - 224640*HPL[{2, 1, 3, 1}, x] - 
     501120*HPL[{2, 2, -2, -1}, x] + 86400*HPL[{2, 2, -2, 1}, x] - 
     570240*HPL[{2, 2, -1, -2}, x] + 155520*HPL[{2, 2, -1, 2}, x] + 
     17280*HPL[{2, 2, 1, -2}, x] - 155520*HPL[{2, 2, 1, 2}, x] + 
     86400*HPL[{2, 2, 2, -1}, x] - 224640*HPL[{2, 2, 2, 1}, x] - 
     535680*HPL[{2, 3, -1, -1}, x] + 120960*HPL[{2, 3, -1, 1}, x] + 
     120960*HPL[{2, 3, 1, -1}, x] - 259200*HPL[{2, 3, 1, 1}, x] + 
     1330560*HPL[{3, -2, -1, -1}, x] - 397440*HPL[{3, -2, -1, 1}, x] - 
     397440*HPL[{3, -2, 1, -1}, x] + 86400*HPL[{3, -2, 1, 1}, x] + 
     1365120*HPL[{3, -1, -2, -1}, x] - 432000*HPL[{3, -1, -2, 1}, x] + 
     1365120*HPL[{3, -1, -1, -2}, x] - 432000*HPL[{3, -1, -1, 2}, x] - 
     432000*HPL[{3, -1, 1, -2}, x] + 120960*HPL[{3, -1, 1, 2}, x] - 
     432000*HPL[{3, -1, 2, -1}, x] + 120960*HPL[{3, -1, 2, 1}, x] - 
     362880*HPL[{3, 1, -2, -1}, x] + 51840*HPL[{3, 1, -2, 1}, x] - 
     432000*HPL[{3, 1, -1, -2}, x] + 120960*HPL[{3, 1, -1, 2}, x] - 
     17280*HPL[{3, 1, 1, -2}, x] - 155520*HPL[{3, 1, 1, 2}, x] + 
     51840*HPL[{3, 1, 2, -1}, x] - 224640*HPL[{3, 1, 2, 1}, x] - 
     397440*HPL[{3, 2, -1, -1}, x] + 86400*HPL[{3, 2, -1, 1}, x] + 
     86400*HPL[{3, 2, 1, -1}, x] - 259200*HPL[{3, 2, 1, 1}, x] + 
     1347840*HPL[{4, -1, -1, -1}, x] - 414720*HPL[{4, -1, -1, 1}, x] - 
     414720*HPL[{4, -1, 1, -1}, x] + 103680*HPL[{4, -1, 1, 1}, x] - 
     414720*HPL[{4, 1, -1, -1}, x] + 103680*HPL[{4, 1, -1, 1}, x] + 
     103680*HPL[{4, 1, 1, -1}, x] - 276480*HPL[{4, 1, 1, 1}, x] + 
     8363520*HPL[{-3, -1, -1, -1, -1}, x] - 
     2764800*HPL[{-3, -1, -1, -1, 1}, x] - 
     2764800*HPL[{-3, -1, -1, 1, -1}, x] + 
     898560*HPL[{-3, -1, -1, 1, 1}, x] - 2764800*HPL[{-3, -1, 1, -1, -1}, 
       x] + 898560*HPL[{-3, -1, 1, -1, 1}, x] + 
     898560*HPL[{-3, -1, 1, 1, -1}, x] - 276480*HPL[{-3, -1, 1, 1, 1}, x] - 
     2764800*HPL[{-3, 1, -1, -1, -1}, x] + 
     898560*HPL[{-3, 1, -1, -1, 1}, x] + 898560*HPL[{-3, 1, -1, 1, -1}, x] - 
     276480*HPL[{-3, 1, -1, 1, 1}, x] + 898560*HPL[{-3, 1, 1, -1, -1}, x] - 
     276480*HPL[{-3, 1, 1, -1, 1}, x] - 276480*HPL[{-3, 1, 1, 1, -1}, x] + 
     69120*HPL[{-3, 1, 1, 1, 1}, x] + 4181760*HPL[{-2, -2, -1, -1, -1}, x] - 
     1382400*HPL[{-2, -2, -1, -1, 1}, x] - 
     1382400*HPL[{-2, -2, -1, 1, -1}, x] + 
     449280*HPL[{-2, -2, -1, 1, 1}, x] - 1382400*HPL[{-2, -2, 1, -1, -1}, 
       x] + 449280*HPL[{-2, -2, 1, -1, 1}, x] + 
     449280*HPL[{-2, -2, 1, 1, -1}, x] - 138240*HPL[{-2, -2, 1, 1, 1}, x] + 
     4181760*HPL[{-2, -1, -2, -1, -1}, x] - 
     1382400*HPL[{-2, -1, -2, -1, 1}, x] - 
     1382400*HPL[{-2, -1, -2, 1, -1}, x] + 
     449280*HPL[{-2, -1, -2, 1, 1}, x] + 4181760*HPL[{-2, -1, -1, -2, -1}, 
       x] - 1382400*HPL[{-2, -1, -1, -2, 1}, x] + 
     4181760*HPL[{-2, -1, -1, -1, -2}, x] - 
     1382400*HPL[{-2, -1, -1, -1, 2}, x] - 
     1382400*HPL[{-2, -1, -1, 1, -2}, x] + 
     449280*HPL[{-2, -1, -1, 1, 2}, x] - 1382400*HPL[{-2, -1, -1, 2, -1}, 
       x] + 449280*HPL[{-2, -1, -1, 2, 1}, x] - 
     1382400*HPL[{-2, -1, 1, -2, -1}, x] + 
     449280*HPL[{-2, -1, 1, -2, 1}, x] - 1382400*HPL[{-2, -1, 1, -1, -2}, 
       x] + 449280*HPL[{-2, -1, 1, -1, 2}, x] + 
     449280*HPL[{-2, -1, 1, 1, -2}, x] - 138240*HPL[{-2, -1, 1, 1, 2}, x] + 
     449280*HPL[{-2, -1, 1, 2, -1}, x] - 138240*HPL[{-2, -1, 1, 2, 1}, x] - 
     1382400*HPL[{-2, -1, 2, -1, -1}, x] + 
     449280*HPL[{-2, -1, 2, -1, 1}, x] + 449280*HPL[{-2, -1, 2, 1, -1}, x] - 
     138240*HPL[{-2, -1, 2, 1, 1}, x] - 1382400*HPL[{-2, 1, -2, -1, -1}, x] + 
     449280*HPL[{-2, 1, -2, -1, 1}, x] + 449280*HPL[{-2, 1, -2, 1, -1}, x] - 
     138240*HPL[{-2, 1, -2, 1, 1}, x] - 1382400*HPL[{-2, 1, -1, -2, -1}, x] + 
     449280*HPL[{-2, 1, -1, -2, 1}, x] - 1382400*HPL[{-2, 1, -1, -1, -2}, 
       x] + 449280*HPL[{-2, 1, -1, -1, 2}, x] + 
     449280*HPL[{-2, 1, -1, 1, -2}, x] - 138240*HPL[{-2, 1, -1, 1, 2}, x] + 
     449280*HPL[{-2, 1, -1, 2, -1}, x] - 138240*HPL[{-2, 1, -1, 2, 1}, x] + 
     449280*HPL[{-2, 1, 1, -2, -1}, x] - 138240*HPL[{-2, 1, 1, -2, 1}, x] + 
     449280*HPL[{-2, 1, 1, -1, -2}, x] - 138240*HPL[{-2, 1, 1, -1, 2}, x] - 
     138240*HPL[{-2, 1, 1, 1, -2}, x] + 34560*HPL[{-2, 1, 1, 1, 2}, x] - 
     138240*HPL[{-2, 1, 1, 2, -1}, x] + 34560*HPL[{-2, 1, 1, 2, 1}, x] + 
     449280*HPL[{-2, 1, 2, -1, -1}, x] - 138240*HPL[{-2, 1, 2, -1, 1}, x] - 
     138240*HPL[{-2, 1, 2, 1, -1}, x] + 34560*HPL[{-2, 1, 2, 1, 1}, x] - 
     1382400*HPL[{-2, 2, -1, -1, -1}, x] + 
     449280*HPL[{-2, 2, -1, -1, 1}, x] + 449280*HPL[{-2, 2, -1, 1, -1}, x] - 
     138240*HPL[{-2, 2, -1, 1, 1}, x] + 449280*HPL[{-2, 2, 1, -1, -1}, x] - 
     138240*HPL[{-2, 2, 1, -1, 1}, x] - 138240*HPL[{-2, 2, 1, 1, -1}, x] + 
     34560*HPL[{-2, 2, 1, 1, 1}, x] - 5529600*HPL[{1, -3, -1, -1, -1}, x] + 
     1797120*HPL[{1, -3, -1, -1, 1}, x] + 
     1797120*HPL[{1, -3, -1, 1, -1}, x] - 552960*HPL[{1, -3, -1, 1, 1}, x] + 
     1797120*HPL[{1, -3, 1, -1, -1}, x] - 552960*HPL[{1, -3, 1, -1, 1}, x] - 
     552960*HPL[{1, -3, 1, 1, -1}, x] + 138240*HPL[{1, -3, 1, 1, 1}, x] - 
     2764800*HPL[{1, -2, -2, -1, -1}, x] + 
     898560*HPL[{1, -2, -2, -1, 1}, x] + 898560*HPL[{1, -2, -2, 1, -1}, x] - 
     276480*HPL[{1, -2, -2, 1, 1}, x] - 2764800*HPL[{1, -2, -1, -2, -1}, x] + 
     898560*HPL[{1, -2, -1, -2, 1}, x] - 2764800*HPL[{1, -2, -1, -1, -2}, 
       x] + 898560*HPL[{1, -2, -1, -1, 2}, x] + 
     898560*HPL[{1, -2, -1, 1, -2}, x] - 276480*HPL[{1, -2, -1, 1, 2}, x] + 
     898560*HPL[{1, -2, -1, 2, -1}, x] - 276480*HPL[{1, -2, -1, 2, 1}, x] + 
     898560*HPL[{1, -2, 1, -2, -1}, x] - 276480*HPL[{1, -2, 1, -2, 1}, x] + 
     898560*HPL[{1, -2, 1, -1, -2}, x] - 276480*HPL[{1, -2, 1, -1, 2}, x] - 
     276480*HPL[{1, -2, 1, 1, -2}, x] + 69120*HPL[{1, -2, 1, 1, 2}, x] - 
     276480*HPL[{1, -2, 1, 2, -1}, x] + 69120*HPL[{1, -2, 1, 2, 1}, x] + 
     898560*HPL[{1, -2, 2, -1, -1}, x] - 276480*HPL[{1, -2, 2, -1, 1}, x] - 
     276480*HPL[{1, -2, 2, 1, -1}, x] + 69120*HPL[{1, -2, 2, 1, 1}, x] + 
     3594240*HPL[{1, 1, -3, -1, -1}, x] - 1105920*HPL[{1, 1, -3, -1, 1}, x] - 
     1105920*HPL[{1, 1, -3, 1, -1}, x] + 276480*HPL[{1, 1, -3, 1, 1}, x] + 
     1797120*HPL[{1, 1, -2, -2, -1}, x] - 552960*HPL[{1, 1, -2, -2, 1}, x] + 
     1797120*HPL[{1, 1, -2, -1, -2}, x] - 552960*HPL[{1, 1, -2, -1, 2}, x] - 
     552960*HPL[{1, 1, -2, 1, -2}, x] + 138240*HPL[{1, 1, -2, 1, 2}, x] - 
     552960*HPL[{1, 1, -2, 2, -1}, x] + 138240*HPL[{1, 1, -2, 2, 1}, x] - 
     2211840*HPL[{1, 1, 1, -3, -1}, x] + 552960*HPL[{1, 1, 1, -3, 1}, x] - 
     1105920*HPL[{1, 1, 1, -2, -2}, x] + 276480*HPL[{1, 1, 1, -2, 2}, x] + 
     1105920*HPL[{1, 1, 1, 1, -3}, x] + 829440*HPL[{1, 1, 1, 2, -2}, x] + 
     552960*HPL[{1, 1, 1, 3, -1}, x] - 1658880*HPL[{1, 1, 2, -2, -1}, x] + 
     414720*HPL[{1, 1, 2, -2, 1}, x] - 552960*HPL[{1, 1, 2, -1, -2}, x] + 
     138240*HPL[{1, 1, 2, -1, 2}, x] + 691200*HPL[{1, 1, 2, 1, -2}, x] + 
     414720*HPL[{1, 1, 2, 2, -1}, x] - 1105920*HPL[{1, 1, 3, -1, -1}, x] + 
     276480*HPL[{1, 1, 3, -1, 1}, x] + 276480*HPL[{1, 1, 3, 1, -1}, x] + 
     2695680*HPL[{1, 2, -2, -1, -1}, x] - 829440*HPL[{1, 2, -2, -1, 1}, x] - 
     829440*HPL[{1, 2, -2, 1, -1}, x] + 207360*HPL[{1, 2, -2, 1, 1}, x] + 
     898560*HPL[{1, 2, -1, -2, -1}, x] - 276480*HPL[{1, 2, -1, -2, 1}, x] + 
     898560*HPL[{1, 2, -1, -1, -2}, x] - 276480*HPL[{1, 2, -1, -1, 2}, x] - 
     276480*HPL[{1, 2, -1, 1, -2}, x] + 69120*HPL[{1, 2, -1, 1, 2}, x] - 
     276480*HPL[{1, 2, -1, 2, -1}, x] + 69120*HPL[{1, 2, -1, 2, 1}, x] - 
     1382400*HPL[{1, 2, 1, -2, -1}, x] + 345600*HPL[{1, 2, 1, -2, 1}, x] - 
     276480*HPL[{1, 2, 1, -1, -2}, x] + 69120*HPL[{1, 2, 1, -1, 2}, x] + 
     622080*HPL[{1, 2, 1, 1, -2}, x] + 345600*HPL[{1, 2, 1, 2, -1}, x] - 
     829440*HPL[{1, 2, 2, -1, -1}, x] + 207360*HPL[{1, 2, 2, -1, 1}, x] + 
     207360*HPL[{1, 2, 2, 1, -1}, x] + 1797120*HPL[{1, 3, -1, -1, -1}, x] - 
     552960*HPL[{1, 3, -1, -1, 1}, x] - 552960*HPL[{1, 3, -1, 1, -1}, x] + 
     138240*HPL[{1, 3, -1, 1, 1}, x] - 552960*HPL[{1, 3, 1, -1, -1}, x] + 
     138240*HPL[{1, 3, 1, -1, 1}, x] + 138240*HPL[{1, 3, 1, 1, -1}, x] - 
     4147200*HPL[{2, -2, -1, -1, -1}, x] + 
     1347840*HPL[{2, -2, -1, -1, 1}, x] + 
     1347840*HPL[{2, -2, -1, 1, -1}, x] - 414720*HPL[{2, -2, -1, 1, 1}, x] + 
     1347840*HPL[{2, -2, 1, -1, -1}, x] - 414720*HPL[{2, -2, 1, -1, 1}, x] - 
     414720*HPL[{2, -2, 1, 1, -1}, x] + 103680*HPL[{2, -2, 1, 1, 1}, x] - 
     1382400*HPL[{2, -1, -2, -1, -1}, x] + 
     449280*HPL[{2, -1, -2, -1, 1}, x] + 449280*HPL[{2, -1, -2, 1, -1}, x] - 
     138240*HPL[{2, -1, -2, 1, 1}, x] - 1382400*HPL[{2, -1, -1, -2, -1}, x] + 
     449280*HPL[{2, -1, -1, -2, 1}, x] - 1382400*HPL[{2, -1, -1, -1, -2}, 
       x] + 449280*HPL[{2, -1, -1, -1, 2}, x] + 
     449280*HPL[{2, -1, -1, 1, -2}, x] - 138240*HPL[{2, -1, -1, 1, 2}, x] + 
     449280*HPL[{2, -1, -1, 2, -1}, x] - 138240*HPL[{2, -1, -1, 2, 1}, x] + 
     449280*HPL[{2, -1, 1, -2, -1}, x] - 138240*HPL[{2, -1, 1, -2, 1}, x] + 
     449280*HPL[{2, -1, 1, -1, -2}, x] - 138240*HPL[{2, -1, 1, -1, 2}, x] - 
     138240*HPL[{2, -1, 1, 1, -2}, x] + 34560*HPL[{2, -1, 1, 1, 2}, x] - 
     138240*HPL[{2, -1, 1, 2, -1}, x] + 34560*HPL[{2, -1, 1, 2, 1}, x] + 
     449280*HPL[{2, -1, 2, -1, -1}, x] - 138240*HPL[{2, -1, 2, -1, 1}, x] - 
     138240*HPL[{2, -1, 2, 1, -1}, x] + 34560*HPL[{2, -1, 2, 1, 1}, x] + 
     2246400*HPL[{2, 1, -2, -1, -1}, x] - 691200*HPL[{2, 1, -2, -1, 1}, x] - 
     691200*HPL[{2, 1, -2, 1, -1}, x] + 172800*HPL[{2, 1, -2, 1, 1}, x] + 
     449280*HPL[{2, 1, -1, -2, -1}, x] - 138240*HPL[{2, 1, -1, -2, 1}, x] + 
     449280*HPL[{2, 1, -1, -1, -2}, x] - 138240*HPL[{2, 1, -1, -1, 2}, x] - 
     138240*HPL[{2, 1, -1, 1, -2}, x] + 34560*HPL[{2, 1, -1, 1, 2}, x] - 
     138240*HPL[{2, 1, -1, 2, -1}, x] + 34560*HPL[{2, 1, -1, 2, 1}, x] - 
     1244160*HPL[{2, 1, 1, -2, -1}, x] + 311040*HPL[{2, 1, 1, -2, 1}, x] - 
     138240*HPL[{2, 1, 1, -1, -2}, x] + 34560*HPL[{2, 1, 1, -1, 2}, x] + 
     587520*HPL[{2, 1, 1, 1, -2}, x] + 311040*HPL[{2, 1, 1, 2, -1}, x] - 
     691200*HPL[{2, 1, 2, -1, -1}, x] + 172800*HPL[{2, 1, 2, -1, 1}, x] + 
     172800*HPL[{2, 1, 2, 1, -1}, x] + 1347840*HPL[{2, 2, -1, -1, -1}, x] - 
     414720*HPL[{2, 2, -1, -1, 1}, x] - 414720*HPL[{2, 2, -1, 1, -1}, x] + 
     103680*HPL[{2, 2, -1, 1, 1}, x] - 414720*HPL[{2, 2, 1, -1, -1}, x] + 
     103680*HPL[{2, 2, 1, -1, 1}, x] + 103680*HPL[{2, 2, 1, 1, -1}, x] - 
     2764800*HPL[{3, -1, -1, -1, -1}, x] + 
     898560*HPL[{3, -1, -1, -1, 1}, x] + 898560*HPL[{3, -1, -1, 1, -1}, x] - 
     276480*HPL[{3, -1, -1, 1, 1}, x] + 898560*HPL[{3, -1, 1, -1, -1}, x] - 
     276480*HPL[{3, -1, 1, -1, 1}, x] - 276480*HPL[{3, -1, 1, 1, -1}, x] + 
     69120*HPL[{3, -1, 1, 1, 1}, x] + 898560*HPL[{3, 1, -1, -1, -1}, x] - 
     276480*HPL[{3, 1, -1, -1, 1}, x] - 276480*HPL[{3, 1, -1, 1, -1}, x] + 
     69120*HPL[{3, 1, -1, 1, 1}, x] - 276480*HPL[{3, 1, 1, -1, -1}, x] + 
     69120*HPL[{3, 1, 1, -1, 1}, x] + 69120*HPL[{3, 1, 1, 1, -1}, x] + 
     2329*Pi^4*Zeta[3] - 267840*HPL[{-4}, x]*Zeta[3] - 
     7320*Pi^2*HPL[{-2}, x]*Zeta[3] - 190800*HPL[{-2}, x]^2*Zeta[3] + 
     1020*Pi^2*HPL[{2}, x]*Zeta[3] + 314640*HPL[{-2}, x]*HPL[{2}, x]*
      Zeta[3] + 146880*HPL[{2}, x]^2*Zeta[3] + 232920*HPL[{4}, x]*Zeta[3] + 
     427680*HPL[{-3, -1}, x]*Zeta[3] - 848160*HPL[{-3, 1}, x]*Zeta[3] - 
     495360*HPL[{2, -2}, x]*Zeta[3] - 73440*HPL[{2, 2}, x]*Zeta[3] - 
     848160*HPL[{3, -1}, x]*Zeta[3] + 1278720*HPL[{-2, -1, -1}, x]*Zeta[3] + 
     423360*HPL[{-2, -1, 1}, x]*Zeta[3] + 423360*HPL[{-2, 1, -1}, x]*
      Zeta[3] + 138240*HPL[{-2, 1, 1}, x]*Zeta[3] + 
     423360*HPL[{2, -1, -1}, x]*Zeta[3] + 138240*HPL[{2, -1, 1}, x]*Zeta[3] + 
     138240*HPL[{2, 1, -1}, x]*Zeta[3] + 43200*HPL[{2, 1, 1}, x]*Zeta[3] + 
     15480*Pi^2*Zeta[5] + 216000*HPL[{-2}, x]*Zeta[5] + 
     59400*HPL[{2}, x]*Zeta[5] + 89100*Zeta[7])/270, intC[1, 0] -> 0, 
 intC[1, 1] -> 0, intC[1, 2] -> Log[x]^2, 
 intC[1, 3] -> ((-Pi^2 + 12*HPL[{-2}, x])*Log[x])/3 + Log[x]^3 - 
   4*Log[x]^2*Log[1 + x], intC[1, 4] -> (Pi^2 - 12*HPL[{-2}, x])^2/36 + 
   (7*Log[x]^4)/12 - 4*Log[x]^3*Log[1 + x] + 
   Log[x]^2*((-Pi^2 + 6*HPL[{-2}, x])/3 + 8*Log[1 + x]^2) + 
   Log[x]*((4*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x])/3 + 
     4*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3])), 
 intC[1, 5] -> Log[x]^5/4 - ((Pi^2 - 12*HPL[{-2}, x])^2*Log[1 + x])/9 - 
   (7*Log[x]^4*Log[1 + x])/3 + Log[x]^3*((-2*(Pi^2 - 3*HPL[{-2}, x]))/9 + 
     8*Log[1 + x]^2) + Log[x]^2*((4*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x])/3 - 
     (32*Log[1 + x]^3)/3 + (2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 
        10*Zeta[3]))/3) + 
   Log[x]*((-Pi^4 + 80*HPL[{-4}, x] + 160*HPL[{-3, -1}, x] + 
       320*HPL[{-2, -1, -1}, x])/20 - (8*(Pi^2 - 12*HPL[{-2}, x])*
       Log[1 + x]^2)/3 - 16*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 
       Zeta[3])) - (2*(Pi^2 - 12*HPL[{-2}, x])*(HPL[{-3}, x] + 
      2*HPL[{-2, -1}, x] - Zeta[3]))/3, 
 intC[1, 6] -> (31*Log[x]^6)/360 - Log[x]^5*Log[1 + x] + 
   (2*(Pi^2 - 12*HPL[{-2}, x])^2*Log[1 + x]^2)/9 + 
   Log[x]^4*((-2*Pi^2 + 3*HPL[{-2}, x])/18 + (14*Log[1 + x]^2)/3) + 
   Log[x]^2*((-Pi^4 + 24*HPL[{-4}, x] + 48*HPL[{-3, -1}, x] + 
       96*HPL[{-2, -1, -1}, x])/12 - (8*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x]^2)/
      3 + (32*Log[1 + x]^4)/3 - (8*Log[1 + x]*(3*HPL[{-3}, x] + 
        6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3) + 
   Log[x]^3*((8*(Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/9 - (32*Log[1 + x]^3)/3 + 
     (2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 8*Zeta[3]))/3) + 
   (8*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]*(HPL[{-3}, x] + 
      2*HPL[{-2, -1}, x] - Zeta[3]))/3 + 
   (7*Pi^6 - 360*Pi^2*HPL[{-4}, x] + 2160*HPL[{-3}, x]^2 - 
     114*Pi^4*HPL[{-2}, x] + 4320*HPL[{-4}, x]*HPL[{-2}, x] + 
     360*Pi^2*HPL[{-2}, x]^2 - 720*Pi^2*HPL[{-3, -1}, x] + 
     8640*HPL[{-2}, x]*HPL[{-3, -1}, x] + 8640*HPL[{-3}, x]*
      HPL[{-2, -1}, x] + 8640*HPL[{-2, -1}, x]^2 - 
     1440*Pi^2*HPL[{-2, -1, -1}, x] + 17280*HPL[{-2}, x]*
      HPL[{-2, -1, -1}, x] - 4320*HPL[{-3}, x]*Zeta[3] - 
     8640*HPL[{-2, -1}, x]*Zeta[3] + 2160*Zeta[3]^2)/540 + 
   Log[x]*(((Pi^4 - 80*HPL[{-4}, x] - 160*HPL[{-3, -1}, x] - 
        320*HPL[{-2, -1, -1}, x])*Log[1 + x])/5 + 
     (32*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^3)/9 + 
     32*Log[1 + x]^2*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]) + 
     (2*(18*HPL[{-5}, x] + 36*HPL[{-4, -1}, x] + 72*HPL[{-3, -1, -1}, x] + 
        144*HPL[{-2, -1, -1, -1}, x] + 7*Pi^2*Zeta[3] - 
        48*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/9), 
 intC[1, 7] -> Log[x]^7/40 - (31*Log[x]^6*Log[1 + x])/90 - 
   (8*Pi^2*(Pi^2 - 24*HPL[{-2}, x])*Log[1 + x]^3)/27 + 
   Log[x]^5*((-4*Pi^2 + 3*HPL[{-2}, x])/90 + 2*Log[1 + x]^2) + 
   Log[x]^4*((2*(2*Pi^2 - 3*HPL[{-2}, x])*Log[1 + x])/9 - 
     (56*Log[1 + x]^3)/9 + (3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 52*Zeta[3])/
      18) + Log[x]^3*((-Pi^4 + 10*HPL[{-4}, x] + 20*HPL[{-3, -1}, x] + 
       40*HPL[{-2, -1, -1}, x])/15 - (16*(Pi^2 - 3*HPL[{-2}, x])*
       Log[1 + x]^2)/9 + (32*Log[1 + x]^4)/3 - 
     (8*Log[1 + x]*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - 8*Zeta[3]))/3) - 
   (16*Log[1 + x]^2*(Pi^2*HPL[{-3}, x] + 2*Pi^2*HPL[{-2, -1}, x] - 
      Pi^2*Zeta[3] + 12*HPL[{-2}, x]*Zeta[3]))/3 + 
   (Log[1 + x]*(-7*Pi^6 + 360*Pi^2*HPL[{-4}, x] + 114*Pi^4*HPL[{-2}, x] - 
      360*Pi^2*HPL[{-2}, x]^2 + 720*Pi^2*HPL[{-3, -1}, x] + 
      1440*Pi^2*HPL[{-2, -1, -1}, x] + 4320*HPL[{-3}, x]*Zeta[3] + 
      8640*HPL[{-2, -1}, x]*Zeta[3] - 2160*Zeta[3]^2))/135 + 
   Log[x]^2*(((Pi^4 - 24*HPL[{-4}, x] - 48*HPL[{-3, -1}, x] - 
        96*HPL[{-2, -1, -1}, x])*Log[1 + x])/3 + 
     (32*(Pi^2 - 6*HPL[{-2}, x])*Log[1 + x]^3)/9 - (128*Log[1 + x]^5)/15 + 
     (16*Log[1 + x]^2*(3*HPL[{-3}, x] + 6*HPL[{-2, -1}, x] - 10*Zeta[3]))/3 + 
     (2*(45*HPL[{-5}, x] + 90*HPL[{-4, -1}, x] + 180*HPL[{-3, -1, -1}, x] + 
        360*HPL[{-2, -1, -1, -1}, x] + 35*Pi^2*Zeta[3] - 
        120*HPL[{-2}, x]*Zeta[3] - 414*Zeta[5]))/45) + 
   Log[x]*((-2*(Pi^4 - 80*HPL[{-4}, x] - 160*HPL[{-3, -1}, x] - 
        320*HPL[{-2, -1, -1}, x])*Log[1 + x]^2)/5 - 
     (32*(Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]^4)/9 - 
     (128*Log[1 + x]^3*(HPL[{-3}, x] + 2*HPL[{-2, -1}, x] - Zeta[3]))/3 + 
     (5*Pi^6 + 30240*HPL[{-6}, x] - 1008*Pi^4*HPL[{-2}, x] + 
       60480*HPL[{-5, -1}, x] + 120960*HPL[{-4, -1, -1}, x] + 
       241920*HPL[{-3, -1, -1, -1}, x] + 483840*HPL[{-2, -1, -1, -1, -1}, 
         x] - 80640*HPL[{-3}, x]*Zeta[3] - 161280*HPL[{-2, -1}, x]*Zeta[3] + 
       110880*Zeta[3]^2)/7560 - (8*Log[1 + x]*(18*HPL[{-5}, x] + 
        36*HPL[{-4, -1}, x] + 72*HPL[{-3, -1, -1}, x] + 
        144*HPL[{-2, -1, -1, -1}, x] + 7*Pi^2*Zeta[3] - 
        48*HPL[{-2}, x]*Zeta[3] - 54*Zeta[5]))/9) + 
   (-180*Pi^2*HPL[{-5}, x] - 57*Pi^4*HPL[{-3}, x] + 
     360*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] + 64800*HPL[{-6, -1}, x] + 
     32400*HPL[{-5, -2}, x] + 15120*HPL[{-4, -3}, x] - 
     360*Pi^2*HPL[{-4, -1}, x] + 6480*HPL[{-3, -4}, x] + 
     2160*HPL[{-2, -5}, x] - 114*Pi^4*HPL[{-2, -1}, x] + 
     720*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] - 181440*HPL[{-5, -1, -1}, x] - 
     151200*HPL[{-4, -2, -1}, x] - 90720*HPL[{-4, -1, -2}, x] - 
     133920*HPL[{-3, -3, -1}, x] - 73440*HPL[{-3, -2, -2}, x] - 
     38880*HPL[{-3, -1, -3}, x] - 720*Pi^2*HPL[{-3, -1, -1}, x] - 
     125280*HPL[{-2, -4, -1}, x] - 64800*HPL[{-2, -3, -2}, x] - 
     30240*HPL[{-2, -2, -3}, x] - 12960*HPL[{-2, -1, -4}, x] - 
     120960*HPL[{-1, -5, -1}, x] - 60480*HPL[{-1, -4, -2}, x] - 
     25920*HPL[{-1, -3, -3}, x] - 8640*HPL[{-1, -2, -4}, x] + 
     362880*HPL[{-4, -1, -1, -1}, x] + 336960*HPL[{-3, -2, -1, -1}, x] + 
     285120*HPL[{-3, -1, -2, -1}, x] + 181440*HPL[{-3, -1, -1, -2}, x] + 
     319680*HPL[{-2, -3, -1, -1}, x] + 267840*HPL[{-2, -2, -2, -1}, x] + 
     164160*HPL[{-2, -2, -1, -2}, x] + 233280*HPL[{-2, -1, -3, -1}, x] + 
     129600*HPL[{-2, -1, -2, -2}, x] + 60480*HPL[{-2, -1, -1, -3}, x] - 
     1440*Pi^2*HPL[{-2, -1, -1, -1}, x] + 311040*HPL[{-1, -4, -1, -1}, x] + 
     259200*HPL[{-1, -3, -2, -1}, x] + 155520*HPL[{-1, -3, -1, -2}, x] + 
     224640*HPL[{-1, -2, -3, -1}, x] + 120960*HPL[{-1, -2, -2, -2}, x] + 
     51840*HPL[{-1, -2, -1, -3}, x] + 207360*HPL[{-1, -1, -4, -1}, x] + 
     103680*HPL[{-1, -1, -3, -2}, x] + 34560*HPL[{-1, -1, -2, -3}, x] - 
     518400*HPL[{-3, -1, -1, -1, -1}, x] - 
     501120*HPL[{-2, -2, -1, -1, -1}, x] - 
     466560*HPL[{-2, -1, -2, -1, -1}, x] - 
     397440*HPL[{-2, -1, -1, -2, -1}, x] - 
     259200*HPL[{-2, -1, -1, -1, -2}, x] - 
     483840*HPL[{-1, -3, -1, -1, -1}, x] - 
     449280*HPL[{-1, -2, -2, -1, -1}, x] - 
     380160*HPL[{-1, -2, -1, -2, -1}, x] - 
     241920*HPL[{-1, -2, -1, -1, -2}, x] - 
     414720*HPL[{-1, -1, -3, -1, -1}, x] - 
     345600*HPL[{-1, -1, -2, -2, -1}, x] - 
     207360*HPL[{-1, -1, -2, -1, -2}, x] - 
     276480*HPL[{-1, -1, -1, -3, -1}, x] - 
     138240*HPL[{-1, -1, -1, -2, -2}, x] + 22*Pi^4*Zeta[3] - 
     2160*HPL[{-4}, x]*Zeta[3] + 120*Pi^2*HPL[{-2}, x]*Zeta[3] - 
     720*HPL[{-2}, x]^2*Zeta[3] - 4320*HPL[{-3, -1}, x]*Zeta[3] - 
     8640*HPL[{-2, -1, -1}, x]*Zeta[3] + 540*Pi^2*Zeta[5] - 
     6480*HPL[{-2}, x]*Zeta[5])/270, intC[2, 0] -> 0, intC[2, 1] -> 0, 
 intC[2, 2] -> 0, intC[2, 3] -> -Log[x]^3/2, 
 intC[2, 4] -> ((Pi^2 + 4*HPL[{-2}, x])*Log[x]^2)/4 - (5*Log[x]^4)/12 + 
   Log[x]^3*Log[1 + x] + Log[x]*(-4*HPL[{-3}, x] + 3*Zeta[3]), 
 intC[2, 5] -> (-5*Log[x]^5)/24 + (5*Log[x]^4*Log[1 + x])/6 + 
   Log[x]^3*((7*Pi^2 + 60*HPL[{-2}, x])/36 - Log[1 + x]^2) + 
   Log[x]*(-((Pi^2 - 12*HPL[{-2}, x])*(Pi^2 + 36*HPL[{-2}, x]))/72 + 
     2*Log[1 + x]*(4*HPL[{-3}, x] - 3*Zeta[3])) + 
   ((Pi^2 - 12*HPL[{-2}, x])*(4*HPL[{-3}, x] - 3*Zeta[3]))/6 + 
   Log[x]^2*(((-Pi^2 - 4*HPL[{-2}, x])*Log[1 + x])/2 + 
     (-10*HPL[{-3}, x] - 12*HPL[{-2, -1}, x] + 9*Zeta[3])/2), 
 intC[2, 6] -> (-7*Log[x]^6)/90 + (5*Log[x]^5*Log[1 + x])/12 + 
   Log[x]^4*((5*Pi^2 + 52*HPL[{-2}, x])/48 - (5*Log[1 + x]^2)/6) + 
   Log[x]^2*((2*Pi^4 + 45*HPL[{-4}, x] - 30*Pi^2*HPL[{-2}, x] + 
       135*HPL[{-2}, x]^2 + 90*HPL[{-3, -1}, x] + 180*HPL[{-2, -1, -1}, x])/
      45 + ((Pi^2 + 4*HPL[{-2}, x])*Log[1 + x]^2)/2 + 
     Log[1 + x]*(10*HPL[{-3}, x] + 12*HPL[{-2, -1}, x] - 9*Zeta[3])) - 
   ((Pi^2 - 12*HPL[{-2}, x])*Log[1 + x]*(4*HPL[{-3}, x] - 3*Zeta[3]))/3 + 
   (-Pi^6 - 3456*HPL[{-3}, x]^2 + 36*Pi^4*HPL[{-2}, x] - 
     432*Pi^2*HPL[{-2}, x]^2 + 1728*HPL[{-2}, x]^3 - 
     6912*HPL[{-3}, x]*HPL[{-2, -1}, x] + 6048*HPL[{-3}, x]*Zeta[3] + 
     5184*HPL[{-2, -1}, x]*Zeta[3] - 2592*Zeta[3]^2)/432 + 
   Log[x]^3*(((-7*Pi^2 - 60*HPL[{-2}, x])*Log[1 + x])/18 + 
     (2*Log[1 + x]^3)/3 + (-18*HPL[{-3}, x] - 28*HPL[{-2, -1}, x] + 
       25*Zeta[3])/6) + Log[x]*(-4*HPL[{-5}, x] + Pi^2*HPL[{-3}, x] + 
     4*HPL[{-3}, x]*HPL[{-2}, x] - 24*HPL[{-4, -1}, x] - 8*HPL[{-3, -2}, x] + 
     2*Pi^2*HPL[{-2, -1}, x] - 8*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
     32*HPL[{-3, -1, -1}, x] + 16*HPL[{-2, -2, -1}, x] + 
     ((Pi^2 - 12*HPL[{-2}, x])*(Pi^2 + 36*HPL[{-2}, x])*Log[1 + x])/36 - 
     2*Log[1 + x]^2*(4*HPL[{-3}, x] - 3*Zeta[3]) - Pi^2*Zeta[3] - 
     4*HPL[{-2}, x]*Zeta[3] + 7*Zeta[5]), 
 intC[2, 7] -> (-17*Log[x]^7)/720 + (7*Log[x]^6*Log[1 + x])/45 + 
   Log[x]^5*((31*Pi^2 + 348*HPL[{-2}, x])/720 - (5*Log[1 + x]^2)/12) + 
   Log[x]^3*((13*Pi^4 + 450*HPL[{-4}, x] - 120*Pi^2*HPL[{-2}, x] + 
       270*HPL[{-2}, x]^2 + 900*HPL[{-3, -1}, x] + 1800*HPL[{-2, -1, -1}, x])/
      270 + ((7*Pi^2 + 60*HPL[{-2}, x])*Log[1 + x]^2)/18 - Log[1 + x]^4/3 + 
     (Log[1 + x]*(18*HPL[{-3}, x] + 28*HPL[{-2, -1}, x] - 25*Zeta[3]))/3) + 
   (Log[1 + x]^2*(4*Pi^2*HPL[{-3}, x] - 3*Pi^2*Zeta[3] + 
      36*HPL[{-2}, x]*Zeta[3]))/3 + 
   (Log[1 + x]*(Pi^6 - 36*Pi^4*HPL[{-2}, x] + 432*Pi^2*HPL[{-2}, x]^2 - 
      6048*HPL[{-3}, x]*Zeta[3] - 5184*HPL[{-2, -1}, x]*Zeta[3] + 
      2592*Zeta[3]^2))/216 + 
   Log[x]^4*(((-5*Pi^2 - 52*HPL[{-2}, x])*Log[1 + x])/24 + 
     (5*Log[1 + x]^3)/9 + (-102*HPL[{-3}, x] - 180*HPL[{-2, -1}, x] + 
       179*Zeta[3])/72) + 
   Log[x]*(-((Pi^2 - 12*HPL[{-2}, x])*(Pi^2 + 36*HPL[{-2}, x])*Log[1 + x]^2)/
      36 + (4*Log[1 + x]^3*(4*HPL[{-3}, x] - 3*Zeta[3]))/3 + 
     (-19*Pi^6 - 720*Pi^2*HPL[{-4}, x] - 12960*HPL[{-3}, x]^2 + 
       12*Pi^4*HPL[{-2}, x] + 25920*HPL[{-4}, x]*HPL[{-2}, x] - 
       1440*Pi^2*HPL[{-3, -1}, x] + 51840*HPL[{-2}, x]*HPL[{-3, -1}, x] - 
       51840*HPL[{-3}, x]*HPL[{-2, -1}, x] - 51840*HPL[{-2, -1}, x]^2 - 
       2880*Pi^2*HPL[{-2, -1, -1}, x] + 103680*HPL[{-2}, x]*
        HPL[{-2, -1, -1}, x] + 48960*HPL[{-3}, x]*Zeta[3] + 
       51840*HPL[{-2, -1}, x]*Zeta[3] - 30240*Zeta[3]^2)/2160 + 
     2*Log[1 + x]*(4*HPL[{-5}, x] - Pi^2*HPL[{-3}, x] - 
       4*HPL[{-3}, x]*HPL[{-2}, x] + 24*HPL[{-4, -1}, x] + 
       8*HPL[{-3, -2}, x] - 2*Pi^2*HPL[{-2, -1}, x] + 
       8*HPL[{-2}, x]*HPL[{-2, -1}, x] - 32*HPL[{-3, -1, -1}, x] - 
       16*HPL[{-2, -2, -1}, x] + Pi^2*Zeta[3] + 4*HPL[{-2}, x]*Zeta[3] - 
       7*Zeta[5])) + (240*Pi^2*HPL[{-5}, x] + 66*Pi^4*HPL[{-3}, x] - 
     720*Pi^2*HPL[{-3}, x]*HPL[{-2}, x] - 86400*HPL[{-6, -1}, x] - 
     43200*HPL[{-5, -2}, x] - 20160*HPL[{-4, -3}, x] + 
     1440*Pi^2*HPL[{-4, -1}, x] - 8640*HPL[{-3, -4}, x] + 
     480*Pi^2*HPL[{-3, -2}, x] - 2880*HPL[{-2, -5}, x] - 
     20*Pi^4*HPL[{-2, -1}, x] + 480*Pi^2*HPL[{-2}, x]*HPL[{-2, -1}, x] + 
     207360*HPL[{-5, -1, -1}, x] + 172800*HPL[{-4, -2, -1}, x] + 
     103680*HPL[{-4, -1, -2}, x] + 138240*HPL[{-3, -3, -1}, x] + 
     77760*HPL[{-3, -2, -2}, x] + 34560*HPL[{-3, -1, -3}, x] - 
     1920*Pi^2*HPL[{-3, -1, -1}, x] + 103680*HPL[{-2, -4, -1}, x] + 
     54720*HPL[{-2, -3, -2}, x] + 20160*HPL[{-2, -2, -3}, x] - 
     960*Pi^2*HPL[{-2, -2, -1}, x] + 69120*HPL[{-1, -5, -1}, x] + 
     34560*HPL[{-1, -4, -2}, x] + 11520*HPL[{-1, -3, -3}, x] - 
     483840*HPL[{-4, -1, -1, -1}, x] - 380160*HPL[{-3, -2, -1, -1}, x] - 
     288000*HPL[{-3, -1, -2, -1}, x] - 172800*HPL[{-3, -1, -1, -2}, x] - 
     288000*HPL[{-2, -3, -1, -1}, x] - 213120*HPL[{-2, -2, -2, -1}, x] - 
     120960*HPL[{-2, -2, -1, -2}, x] - 149760*HPL[{-2, -1, -3, -1}, x] - 
     74880*HPL[{-2, -1, -2, -2}, x] - 11520*HPL[{-2, -1, -1, -3}, x] - 
     207360*HPL[{-1, -4, -1, -1}, x] - 149760*HPL[{-1, -3, -2, -1}, x] - 
     80640*HPL[{-1, -3, -1, -2}, x] - 103680*HPL[{-1, -2, -3, -1}, x] - 
     51840*HPL[{-1, -2, -2, -2}, x] - 11520*HPL[{-1, -2, -1, -3}, x] - 
     69120*HPL[{-1, -1, -4, -1}, x] - 34560*HPL[{-1, -1, -3, -2}, x] - 
     11520*HPL[{-1, -1, -2, -3}, x] - 47*Pi^4*Zeta[3] + 
     2160*HPL[{-4}, x]*Zeta[3] + 600*Pi^2*HPL[{-2}, x]*Zeta[3] - 
     4320*HPL[{-2}, x]^2*Zeta[3] + 4320*HPL[{-3, -1}, x]*Zeta[3] + 
     8640*HPL[{-2, -1, -1}, x]*Zeta[3] - 420*Pi^2*Zeta[5] + 
     5040*HPL[{-2}, x]*Zeta[5])/360 + 
   Log[x]^2*((-2*(2*Pi^4 + 45*HPL[{-4}, x] - 30*Pi^2*HPL[{-2}, x] + 
        135*HPL[{-2}, x]^2 + 90*HPL[{-3, -1}, x] + 180*HPL[{-2, -1, -1}, x])*
       Log[1 + x])/45 + ((-Pi^2 - 4*HPL[{-2}, x])*Log[1 + x]^3)/3 + 
     Log[1 + x]^2*(-10*HPL[{-3}, x] - 12*HPL[{-2, -1}, x] + 9*Zeta[3]) + 
     (-30*HPL[{-5}, x] + 4*Pi^2*HPL[{-3}, x] + 12*HPL[{-3}, x]*HPL[{-2}, x] - 
       108*HPL[{-4, -1}, x] - 24*HPL[{-3, -2}, x] + 8*Pi^2*HPL[{-2, -1}, x] - 
       24*HPL[{-2}, x]*HPL[{-2, -1}, x] + 24*HPL[{-3, -1, -1}, x] + 
       48*HPL[{-2, -2, -1}, x] - 144*HPL[{-2, -1, -1, -1}, x] - 
       8*Pi^2*Zeta[3] - 64*HPL[{-2}, x]*Zeta[3] + 75*Zeta[5])/6)}

